Single-valued representation of unpolarized and polarized semi-inclusive deep inelastic scattering at next-to-next-to-leading order

We revisit the recently published analytic results for unpolarized and polarized semi-inclusive deep inelastic scattering (SIDIS) at next-to-next-to-leading order (NNLO) in QCD. These expressions for the hard scattering coefficients contain case distinctions in the kinematic $(x,z)$ plane splitting the analytic result in four regions. By re-expressing the coefficient functions in terms of single-valued polylogarithms we remove these case distinctions and can present a unified result valid in the entire kinematic range of SIDIS. This reduces the length of the overall expressions by 30% to 60%.

==> anc/SVP_numeric.m <==
(* ::Package:: *)

(*Package for the numeric evaluation of single-valued polylogarithms (SVPs) in Mathematica*)
(*Authors: Fabian Wunder and Juliane Haug, University of Tuebingen*)
(*Date: May 22th, 2025*)
(*Bug fixes: August 29th, 2025: corrected value for SVDiLog[1]=Zeta[2] in C code (was 2*Zeta[2] before);*)
BeginPackage["SVPnumeric`"]
(*User startup Info*)
Print["Definitions for the numerical usage of single-valued polylogarithms loaded. Call $SVPInfo for details."];
(* Function definitions within SVPnumeric*)
SVP::usage = "SVP[n,x] is the symbolic form of single-valued polylogaritms. For numerical evaluation replace by SVPN[n,x].";
SVPN::usage = "SVPN[n,x] evaluates the single-valued polylogarithm SVP[n,x] numerically.";
SVDiLogN::usage= "For fast evaluation of the single-valued dilogarithm SVP[2,x]. Speed is comparable to native Mathematica functions. Needs C compiler on the system."
$SVPInfo::usage="Information on symbols in the SVPnumeric package."
(**)
(*Note: Running the package creates a C file svdilogfast.c for the fast numeric evaluation of the single-valued dilogarithm.*)
(**)
Begin["`Private`"]
(*File info*)
$SVPInfo="SVP[n,x] represents the symbolic form of SVPs.\n To numerically evaluate SVPs in Mathematica use SVPN[n_,x].\n  For fast evaluation of the single-valuded dilogarithm use SVDiLogN[x] (requires C compiler).";
(**)
(*Nice typsetting for SVPs*)
SVP[n_,x_]/:MakeBoxes[SVP[n_,x_],
TraditionalForm]:=RowBox[{SubscriptBox["\[ScriptCapitalL]",ToBoxes[n]],"(",ToBoxes[x],")"}]
(**)
(*Mathematica definition of SVPs for basic numeric evaluation*)
SVPN[n_?IntegerQ/;n>=2,x_/;Chop[x]==0] := 0
SVPN[n_?EvenQ/;n>=2,-Infinity] := 2*(2^(1-n)-1)Zeta[n]
SVPN[n_?EvenQ/;n>=2,Infinity] := 2*Zeta[n]
SVPN[n_?OddQ/;n>=2,-Infinity] := 0
SVPN[n_?OddQ/;n>=2,+Infinity] := 0
SVPN[n_?IntegerQ/;n>=2,x_/;x\[Element]Reals] := Piecewise[{
{PolyLog[n,x] + Sum[(-Log[Abs[x]])^j/Factorial[j]*PolyLog[n-j,x], {j,1,n-1}] +
(-Log[Abs[x]])^(n-1)/Factorial[n] Log[Abs[1-x]], x<1},
{(-1)^(n-1)(Sum[(-Log[Abs[1/x]])^j/Factorial[j]*PolyLog[n-j,1/x],{j,0,n-1}] +
(-Log[Abs[1/x]])^(n-1)/Factorial[n]*Log[Abs[1-1/x]])+(1+(-1)^n)Zeta[n], x>1},
{Zeta[n],True}}]
(**)
(*Defines fast implementation of single-valued dilogarithm using C code. C-compiler required*)
Module[{FastCImplementationOfSVDilog,libPath},
(*C implementation of single-valued dilog*)
FastCImplementationOfSVDilog="
// C implementation of single-valued dilogarithm svdilogfast(double x). Uses mapping to 0<x=<1/2 and a fast algorithm for Li2.
#include \"WolframLibrary.h\"
#include <math.h>
#include <float.h>  // For DBL_EPSILON

#ifndef M_PI
#define M_PI 3.14159265358979323846
#endif

#define ZETA2 (M_PI * M_PI / 6.0)

// Helper for approximate equality of doubles
static int approx_equal(double a, double b) {
    double diff = fabs(a - b);
    // Use a small tolerance relative to magnitude
    double tol = 1e-15;
    return diff < tol;
}

// Fast implementation for Li2 for 0=<x=<1/2 from arXiv:2201.01678 by Alexander Voigt. 
// Code uses MiniMaxApproximation and is accurate to MachinePrecision.
static double Li2 ( double x)
{
const double PI = 3.1415926535897932;
const double P[] = {
0.9999999999999999502e+0,
-2.6883926818565423430e+0,
2.6477222699473109692e+0,
-1.1538559607887416355e+0,
2.0886077795020607837e-1,
-1.0859777134152463084e-2
};
\tconst double Q[] = {
1.0000000000000000000e+0,
-2.9383926818565635485e+0,
3.2712093293018635389e+0,
-1.7076702173954289421e+0,
4.1596017228400603836e-1,
-3.9801343754084482956e-2,
8.2743668974466659035e-4
};
double y = 0, r = 0, s = 1;
if (x == 0) {
return 0;
} else {
y = x;
r = 0;
s = 1;
} 
const double y2 = y*y;
const double y4 = y2*y2;
const double p = P [0] + y*P [1]
+ y2 *(P[2] + y*P[3])
+ y4 *(P[4] + y*P[5]);
const double q = Q [0] + y*Q [1]
+ y2 *(Q[2] + y*Q[3])
+ y4 *(Q[4] + y*Q[5] + y2*Q [6]);
return r + s*y*p/q;
}

// Safe log wrapper to avoid log of non-positive values
static double safe_log(double x) {
    if (x <= 0.0) {
        // Return NAN or handle error as needed
        return NAN;
    }
    return log(x);
}

static double SVDiLogN(double x) {
    if (x < -1.0) {
        double denom = 1.0 - x;
        if (denom == 0.0) return NAN;
        double arg1 = 1.0 / denom;
        double log1 = safe_log(denom);
        double log2 = safe_log(x / (x - 1.0));
        if (isnan(log1) || isnan(log2)) return NAN;
        return Li2(arg1) - 0.5 * log1 * log2 - ZETA2;
    }
    else if (x >= -1.0 && x < 0.0) {
        double denom = x - 1.0;
        if (x == 0.0 || denom == 0.0) return NAN;
        double arg1 = x / denom;
        double log1 = safe_log(denom / x);
        double log2 = safe_log(1.0 - x);
        if (isnan(log1) || isnan(log2)) return NAN;
        return -Li2(arg1) - 0.5 * log1 * log2;
    }
    else if (approx_equal(x, 0.0)) {
        return 0.0;
    }
    else if (x > 0.0 && x <= 0.5) {
        double logx = safe_log(x);
        double log1mx = safe_log(1.0 - x);
        if (isnan(logx) || isnan(log1mx)) return NAN;
        return Li2(x) + 0.5 * logx * log1mx;
    }
    else if (x > 0.5 && x < 1.0) {
        double logx = safe_log(x);
        double log1mx = safe_log(1.0 - x);
        if (isnan(logx) || isnan(log1mx)) return NAN;
        return -Li2(1.0 - x) + ZETA2 - 0.5 * logx * log1mx;
    }
    else if (approx_equal(x, 1.0)) {
        return ZETA2;
    }
    else if (x > 1.0 && x <= 2.0) {
        double arg1 = (x - 1.0) / x;
        double logx = safe_log(x);
        double logarg = safe_log(arg1);
        if (isnan(logx) || isnan(logarg)) return NAN;
        return Li2(arg1) - 0.5 * logx * logarg + ZETA2;
    }
    else if (x > 2.0) {
        double invx = 1.0 / x;
        double logx = safe_log(x);
        double logarg = safe_log((x - 1.0) / x);
        if (isnan(logx) || isnan(logarg)) return NAN;
        return -Li2(invx) + 0.5 * logx * logarg + 2.0 * ZETA2;
    }
    // Catch-all fallback for unexpected inputs
    return NAN;
}

// LibraryLink initialization functions
DLLEXPORT int WolframLibrary_initialize(WolframLibraryData libData) {
    return LIBRARY_NO_ERROR;
}

DLLEXPORT void WolframLibrary_uninitialize(WolframLibraryData libData) {}

// Exported function for Mathematica
DLLEXPORT int svdilogfast(WolframLibraryData libData, mint Argc, MArgument *Args, MArgument Res) {
    if (Argc != 1) return LIBRARY_FUNCTION_ERROR;

    double x = MArgument_getReal(Args[0]);
    double result = SVDiLogN(x);

    if (isnan(result)) {
        // Optional: return an error code or handle gracefully
        return LIBRARY_FUNCTION_ERROR;
    }

    MArgument_setReal(Res, result);
    return LIBRARY_NO_ERROR;
}
";
(*Interface Mathematica with C*)
Needs["CCompilerDriver`"];
(*Check for C compiler*)
If[CCompilerDriver`CCompilers[]=={},Print["No C compilers found on system. SVDiLogN will not run. Install C compiler or use the slower SVPN[2,x] instead."]];
(*Create file with C code*)
Export["svdilogfast.c",FastCImplementationOfSVDilog,"Text"];
libPath=CCompilerDriver`CreateLibrary[{"svdilogfast.c"},"svdilogfast"];
(*Call C code in Mathematica*)
SVDiLogN=LibraryFunctionLoad[libPath,"svdilogfast",{Real},Real];
]
(**)
End[]
EndPackage[]



==> anc/ancillary_pol_single-valued_v2.txt <==
"(****************************************************************************)
(* Single-valued representation of polarized semi-inclusive deep inelastic *)
(* scattering at next-to-next-to leading order *)
(**)
(* Authors: Juliane Haug and Fabian Wunder *)
(* Reference: arXiv:2505.18109 *)
(**)
(* Based on coefficient functions from arXiv:2404.08597 by Leonardo Bonino, *)
(* Thomas Gehrmann, Markus Loechner, Kay Schoenwald, Giovanni Stagnitto *)
(**)
(* Mathematica readable format *)
(**)
(* Notation: *)
(* Polarized coefficients according to eq.(7) of the paper: *)
(*    DC[order][a2b][label]Explicit *)
(*    with - order: 0 = LO, 1 = NLO, 2 = NNLO *)
(*         - a2b: means a -> b for partons a and b *)
(*         - label: can be none,NS,PS,1,2,3 *)
(* For the channels Q2G, G2Q, and Q2QNS, we additionally have *)
(*    DC2[a2b][label]ThetaExplicit : the Heaviside-Theta-containing *)
(*          part of the original coefficient functions from 2404.08597 expressed *)
(*          through single-valued polylogarithms *)
(*    DC2[a2b][label]NoThetaExplicit : the part free of Heaviside *)
(*          Theta of the original coefficient functions from 2404.08597 *)
(* All coefficients were collected by applying *)
(*    Collect[#,{T[_],NC,NF,LMUA,LMUF,LMUR,DeltaDist[_],PlusDist[_,_], *)
(*    SVP[_,_],PolyLog[_,_],Pi,Log[_]},Expand]& *)
(**)
(* Symbols: *)
(*    NC = 3 : number of colours *)
(*    NF = 5 : number of active flavours *)
(**)
(* Scale logarithms and scales: *)
(*    LMUR = Log[muR^2/Q2] *)
(*    LMUF = Log[muF^2/Q2] *)
(*    LMUA = Log[muA^2/Q2] *)
(*    where muR : renormalisation scale *)
(*          muF : initial-state factorisation scale *)
(*          muA : final-state factorisation scale *)
(*          Q2= -q^2 : invariant mass of the virtual photon *)
(**)
(* Distributions: *)
(*    DeltaDist[arg] : Dirac delta function of argument arg *)
(*    PlusDist[n,arg] : plus distribution (Log[arg]^n/arg)_+ *)
(**)
(* Functions and abbreviations: *)
(* SVP[n,arg] : single-valued polylogarithm  as defined in arXiv:2211.14110 *)
(* InvTanInt[arg] = int_0^arg dt arctan(t)/t : arcus tangent integral *)
(* poly2 = 1 + 2x + x^2 - 4 x z *)
(* sqrtxz1 = Sqrt[1 - 2z + z^2 + 4 x z] *)
(* sqrtxz2 = Sqrt[poly2] *)
(* sqrtxz3 = Sqrt[x/z] *)
(* rln2 = Log[2] *)
(*******************************************************************************)" //
Set[SIDISCoeffsInfoPol,#]&;

Print["For information on the polarized coefficients and the syntax used, call SIDISCoeffsInfoPol."];

DC0Q2QExplicit = DeltaDist[1-x]*DeltaDist[1-z];

DC1Q2QExplicit = (-x - z + LMUF*((3*DeltaDist[1 - x]*DeltaDist[1 - z])/4 + 
     DeltaDist[1 - z]*(-1/2 - x/2 + PlusDist[0, 1 - x])) + 
   PlusDist[0, 1 - x]*(1/2 + z/2 - PlusDist[0, 1 - z]) + 
   (1/2 + x/2)*PlusDist[0, 1 - z] + LMUA*DeltaDist[1 - x]*
    (-1/2 - z/2 + (3*DeltaDist[1 - z])/4 + PlusDist[0, 1 - z]) + 
   DeltaDist[1 - z]*(-1/2 + x/2 + (1/2 + x/2)*Log[1 - x] + 
     (-1/2 + (1 - x)^(-1) - x/2)*Log[x] - PlusDist[1, 1 - x]) + 
   DeltaDist[1 - x]*(-1/2 + z/2 + 4*DeltaDist[1 - z] + 
     (1/2 + z/2)*Log[1 - z] + (1/2 - (1 - z)^(-1) + z/2)*Log[z] - 
     PlusDist[1, 1 - z]))/NC + 
 NC*(x + z + LMUF*((-3*DeltaDist[1 - x]*DeltaDist[1 - z])/4 + 
     DeltaDist[1 - z]*(1/2 + x/2 - PlusDist[0, 1 - x])) + 
   LMUA*DeltaDist[1 - x]*(1/2 + z/2 - (3*DeltaDist[1 - z])/4 - 
     PlusDist[0, 1 - z]) + (-1/2 - x/2)*PlusDist[0, 1 - z] + 
   PlusDist[0, 1 - x]*(-1/2 - z/2 + PlusDist[0, 1 - z]) + 
   DeltaDist[1 - z]*(1/2 - x/2 + (-1/2 - x/2)*Log[1 - x] + 
     (1/2 - (1 - x)^(-1) + x/2)*Log[x] + PlusDist[1, 1 - x]) + 
   DeltaDist[1 - x]*(1/2 - z/2 - 4*DeltaDist[1 - z] + 
     (-1/2 - z/2)*Log[1 - z] + (-1/2 + (1 - z)^(-1) - z/2)*Log[z] + 
     PlusDist[1, 1 - z]));

DC1Q2GExplicit = (-1 - x + 1/(2*z) + x/(2*z) + z + LMUA*(-1 + z^(-1) + z/2)*
    DeltaDist[1 - x] + DeltaDist[1 - x]*
    (-1/2*z + (1 - z^(-1) - z/2)*Log[1 - z] + (1 - z^(-1) - z/2)*
      Log[z]) + (1 - z^(-1) - z/2)*PlusDist[0, 1 - x])/NC + 
 NC*(1 + x - 1/(2*z) - x/(2*z) - z + LMUA*(1 - z^(-1) - z/2)*
    DeltaDist[1 - x] + DeltaDist[1 - x]*
    (z/2 + (-1 + z^(-1) + z/2)*Log[1 - z] + (-1 + z^(-1) + z/2)*Log[z]) + 
   (-1 + z^(-1) + z/2)*PlusDist[0, 1 - x]);

DC1G2QExplicit = 1 - 2*x - 1/(2*z) + x/z + LMUF*(1/2 - x)*DeltaDist[1 - z] + 
 DeltaDist[1 - z]*(1 - x + (-1/2 + x)*Log[1 - x] + (1/2 - x)*Log[x]) + 
 (-1/2 + x)*PlusDist[0, 1 - z];

DC2Q2GExplicit = 95/12 - 2*rln2^2 - rln2*sqrtxz1 + (6*rln2^2)/(1 - x) + 
 (3*rln2*sqrtxz1)/(1 - x) + (59*x)/12 - 2*rln2^2*x - (1 - x - z)^(-1) - 
 251/(36*z) + rln2^2/z + (rln2*sqrtxz1)/z - (2*rln2^2)/((1 - x)*z) - 
 (3*rln2*sqrtxz1)/((1 - x)*z) - (11*x)/(36*z) + (rln2^2*x)/z + 
 (2*rln2*sqrtxz1*x)/z - (23*z)/12 - 2*rln2^2*z - (rln2^2*z)/(1 - x) - 
 (35*x*z)/12 + (2*z)/(1 - x - z) - (41*z^2)/18 + (19*x*z^2)/18 - 
 z^2/(1 - x - z) + Pi^2*(1/2 - 5/(6*(1 - x)) + x/6 - 11/(12*z) + 
   1/((1 - x)*z) - (11*x)/(12*z) - (7*z)/6 + (7*z)/(12*(1 - x)) - 
   (x*z)/6) + (-2 - 2*x + 3/(2*z) + (3*x)/(2*z) + (3*z)/2 + (x*z)/2)*
  Log[1 - x]^2 + (-2 + 3/(1 - x) - 2*x + 2/z - 3/((1 - x)*z) + (2*x)/z + 
   (3*z)/2 - (3*z)/(2*(1 - x)) + (x*z)/2)*Log[x]^2 + 
 (-2 - 2*x + 3/(2*z) + (3*x)/(2*z) + (3*z)/2 + (x*z)/2)*Log[1 - z]^2 + 
 (4/(1 - x) + 2/z - 4/((1 - x)*z) + (2*x)/z - (2*z)/(1 - x))*
  Log[1 + sqrtxz1 - z]^2 + (-1/2 - 2/(1 - x) - (5*x)/2 - 11/(4*z) + 
   5/(2*(1 - x)*z) - (11*x)/(4*z) - 6*z + (3*z)/(2*(1 - x)) - (x*z)/2)*
  Log[z]^2 + Log[1 - x]*(9/2 + (13*x)/2 - 55/(12*z) - (79*x)/(12*z) - 
   (3*z)/2 + 2*x*z + (4*z^2)/3 - (2*x*z^2)/3 + 
   (7/2 - 4/(1 - x) + (9*x)/2 - 7/(4*z) + 4/((1 - x)*z) - (9*x)/(4*z) - 
     3*z + (2*z)/(1 - x) - x*z)*Log[x] + 
   (-3 - 5*x + 5/(2*z) + (7*x)/(2*z) + 3*z + x*z)*Log[1 - z] + 
   (-2 - 4*x - 3*z)*Log[z]) + LMUA^2*DeltaDist[1 - x]*
  (-2/3 + 3/(4*z) - (25*z)/24 - z^2/3 + (2 - 2/z - z)*Log[1 - z] + 
   (1/2 + z^(-1) + (5*z)/4)*Log[z]) + 
 (2*rln2 - (2*rln2)/(1 - x) + 2*rln2*x + rln2/z - (2*rln2)/((1 - x)*z) + 
   (rln2*x)/z + 2*rln2*z - (rln2*z)/(1 - x))*Log[1 + sqrtxz1 + z] + 
 Log[1 + sqrtxz1 - z]*(2*rln2 + sqrtxz1 - (10*rln2)/(1 - x) - 
   (3*sqrtxz1)/(1 - x) + 2*rln2*x - (3*rln2)/z - sqrtxz1/z + 
   (6*rln2)/((1 - x)*z) + (3*sqrtxz1)/((1 - x)*z) - (3*rln2*x)/z - 
   (2*sqrtxz1*x)/z + 2*rln2*z + (3*rln2*z)/(1 - x) + 
   (1 - 3/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z + 
     z/(2*(1 - x)))*Log[z] + (-2 + 2/(1 - x) - 2*x - z^(-1) + 
     2/((1 - x)*z) - x/z - 2*z + z/(1 - x))*Log[1 + sqrtxz1 + z]) + 
 Log[z]*(-6 - 3*rln2 - sqrtxz1/2 + (5*rln2)/(1 - x) + 
   (3*sqrtxz1)/(2*(1 - x)) + x/2 - 3*rln2*x - 19/(3*z) - rln2/(2*z) + 
   sqrtxz1/(2*z) + 3/(2*(1 - x)*z) + rln2/((1 - x)*z) - 
   (3*sqrtxz1)/(2*(1 - x)*z) - (47*x)/(6*z) - (rln2*x)/(2*z) + 
   (sqrtxz1*x)/z + 3*z - 3*rln2*z - (3*z)/(2*(1 - x)) + 
   (rln2*z)/(2*(1 - x)) + (3*x*z)/2 + (4*z^2)/3 - (2*x*z^2)/3 + 
   (2/(1 - x) + 2/((1 - x)*z) + z/(1 - x))*Log[1 + z] + 
   (2 - 2/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z + 2*z - z/(1 - x))*
    Log[1 + sqrtxz1 + z] + (-1 + 3/(2*(1 - x)) - x + 1/(2*z) - 
     1/((1 - x)*z) + x/(2*z) + z - (3*z)/(4*(1 - x)))*
    Log[RealAbs[x - z]]) + Log[1 - z]*(4 + 8*x + (3*x)/(1 - x - z)^2 - 
   (3*x^2)/(1 - x - z)^2 + x^3/(1 - x - z)^2 + (1 - x - z)^(-1) - 
   (6*x)/(1 - x - z) + (3*x^2)/(1 - x - z) - 55/(12*z) - (79*x)/(12*z) - 
   5*z + (7*x*z)/2 - (3*z)/(1 - x - z)^2 + (4*z)/(1 - x - z) + 
   (4*z^2)/3 - (2*x*z^2)/3 + (3*z^2)/(1 - x - z)^2 - 
   (2*z^2)/(1 - x - z) + (-1/2 - (7*x)/2 + 1/(4*z) + (7*x)/(4*z) + 2*z)*
    Log[z] + (-3/2 + 3/(2*(1 - x)) - x/2 + 3/(4*z) - 1/((1 - x)*z) + 
     x/(4*z) + z - (3*z)/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
 Log[x]*(-1/2 - rln2 - sqrtxz1/2 + 5/(1 - x) + (7*rln2)/(1 - x) + 
   (3*sqrtxz1)/(2*(1 - x)) - (21*x)/2 - rln2*x - (3*x)/(1 - x - z)^2 + 
   (3*x^2)/(1 - x - z)^2 - x^3/(1 - x - z)^2 - (1 - x - z)^(-1) + 
   (6*x)/(1 - x - z) - (3*x^2)/(1 - x - z) + 59/(12*z) + (5*rln2)/(2*z) + 
   sqrtxz1/(2*z) - 53/(6*(1 - x)*z) - (5*rln2)/((1 - x)*z) - 
   (3*sqrtxz1)/(2*(1 - x)*z) + (101*x)/(12*z) + (5*rln2*x)/(2*z) + 
   (sqrtxz1*x)/z + z - rln2*z + (15*z)/(4*(1 - x)) - 
   (5*rln2*z)/(2*(1 - x)) - (7*x*z)/2 + (3*z)/(1 - x - z)^2 - 
   (4*z)/(1 - x - z) - (8*z^2)/3 + (4*z^2)/(3*(1 - x)) + (4*x*z^2)/3 - 
   (3*z^2)/(1 - x - z)^2 + (2*z^2)/(1 - x - z) + 
   (7/2 - 9/(2*(1 - x)) + (9*x)/2 - 11/(4*z) + 5/((1 - x)*z) - 
     (13*x)/(4*z) - 3*z + (9*z)/(4*(1 - x)) - x*z)*Log[1 - z] + 
   (-4/(1 - x) - 2/z + 4/((1 - x)*z) - (2*x)/z + (2*z)/(1 - x))*
    Log[1 + sqrtxz1 - z] + (1 - 5/(2*(1 - x)) + 3*x + 3/(2*z) - 
     3/((1 - x)*z) + (3*x)/(2*z) + 6*z - (21*z)/(4*(1 - x)))*Log[z] + 
   (1 - 3/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z + 
     z/(2*(1 - x)))*Log[1 + sqrtxz1 + z] + 
   (1 - 3/(2*(1 - x)) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - z + 
     (3*z)/(4*(1 - x)))*Log[RealAbs[x - z]] + 
   (3/2 - 3/(2*(1 - x)) + x/2 - 3/(4*z) + 1/((1 - x)*z) - x/(4*z) - z + 
     (3*z)/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
 LMUR*(-11/6 - (11*x)/6 + 11/(12*z) + (11*x)/(12*z) + (11*z)/6 + 
   DeltaDist[1 - x]*((-11*z)/12 + (11/6 - 11/(6*z) - (11*z)/12)*
      Log[1 - z] + (11/6 - 11/(6*z) - (11*z)/12)*Log[z]) + 
   (11/6 - 11/(6*z) - (11*z)/12)*PlusDist[0, 1 - x]) + 
 (NF*(LMUA^2*(-1/3 + 1/(3*z) + z/6)*DeltaDist[1 - x] - 
    Log[1 - x]/(6*(1 - x)*z) - Log[x]/(6*(1 - x)*z) - 
    Log[1 - z]/(6*(1 - x)*z) - Log[z]/(6*(1 - x)*z) + 
    Log[(1 - x)*x*(1 - z)*z]/(6*(1 - x)*z) + 
    LMUA*(-1/3 - x/3 + 1/(6*z) + x/(6*z) + z/3 + 
      LMUR*(1/3 - 1/(3*z) - z/6)*DeltaDist[1 - x] + 
      DeltaDist[1 - x]*(-1/6*z + (1/3 - 1/(3*z) - z/6)*Log[1 - z] + 
        (1/3 - 1/(3*z) - z/6)*Log[z]) + (1/3 - 1/(3*z) - z/6)*
       PlusDist[0, 1 - x]) + LMUR*(1/3 + x/3 - 1/(6*z) - x/(6*z) - z/3 + 
      DeltaDist[1 - x]*(z/6 + (-1/3 + 1/(3*z) + z/6)*Log[1 - z] + 
        (-1/3 + 1/(3*z) + z/6)*Log[z]) + (-1/3 + 1/(3*z) + z/6)*
       PlusDist[0, 1 - x])))/NC + 
 NC*NF*(LMUA^2*(1/3 - 1/(3*z) - z/6)*DeltaDist[1 - x] + 
   Log[1 - x]/(6*(1 - x)*z) + Log[x]/(6*(1 - x)*z) + 
   Log[1 - z]/(6*(1 - x)*z) + Log[z]/(6*(1 - x)*z) - 
   Log[(1 - x)*x*(1 - z)*z]/(6*(1 - x)*z) + 
   LMUR*(-1/3 - x/3 + 1/(6*z) + x/(6*z) + z/3 + 
     DeltaDist[1 - x]*(-1/6*z + (1/3 - 1/(3*z) - z/6)*Log[1 - z] + 
       (1/3 - 1/(3*z) - z/6)*Log[z]) + (1/3 - 1/(3*z) - z/6)*
      PlusDist[0, 1 - x]) + LMUA*(1/3 + x/3 - 1/(6*z) - x/(6*z) - z/3 + 
     LMUR*(-1/3 + 1/(3*z) + z/6)*DeltaDist[1 - x] + 
     DeltaDist[1 - x]*(z/6 + (-1/3 + 1/(3*z) + z/6)*Log[1 - z] + 
       (-1/3 + 1/(3*z) + z/6)*Log[z]) + (-1/3 + 1/(3*z) + z/6)*
      PlusDist[0, 1 - x])) + (-8 + 49/(6*z) + z/4 - (2*z^2)/3 + 
   (6 - 6/z - 3*z)*Log[1 - z] + (3 + (3*z)/2)*Log[z])*
  PlusDist[1, 1 - x] + LMUF*(5/2 + x/2 - 7/(4*z) + x/(4*z) - (3*z)/2 - 
   x*z + (3 + 3*x - 2/z - (2*x)/z - (5*z)/2 - (x*z)/2)*Log[1 - x] + 
   (-2 + 2/(1 - x) - 2*x + 3/(2*z) - 2/((1 - x)*z) + (3*x)/(2*z) + 
     (3*z)/2 - z/(1 - x) + (x*z)/2)*Log[x] + 
   (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*Log[1 - z] + 
   (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*Log[z] + 
   DeltaDist[1 - x]*(Pi^2*(1/3 - 1/(3*z) - z/6) + (3*z)/4 + 
     (-3/2 + 3/(2*z) + (3*z)/4)*Log[1 - z] + (-3/2 + 3/(2*z) + (3*z)/4)*
      Log[z]) + (-3/2 + 3/(2*z) + (7*z)/4 + (-2 + 2/z + z)*Log[1 - z] + 
     (-2 + 2/z + z)*Log[z])*PlusDist[0, 1 - x] + 
   (-4 + 4/z + 2*z)*PlusDist[1, 1 - x]) + 
 (3 - 3/z - (3*z)/2)*PlusDist[2, 1 - x] + 
 ((1 - x)^(-1) + z^(-1) - 1/((1 - x)*z) + x/z - z/(2*(1 - x)))*
  PolyLog[2, x] + (-1 - (1 - x)^(-1) - x - 3/(2*z) + 3/((1 - x)*z) - 
   (3*x)/(2*z) - z + (3*z)/(2*(1 - x)))*
  PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (1 + (1 - x)^(-1) + x + 3/(2*z) - 3/((1 - x)*z) + (3*x)/(2*z) + z - 
   (3*z)/(2*(1 - x)))*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (2 - 3/(1 - x) + 2*x - z^(-1) + 2/((1 - x)*z) - x/z - 2*z + 
   (3*z)/(2*(1 - x)))*PolyLog[2, 1 - x/z] + 
 (1 - 3/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z + 
   z/(2*(1 - x)))*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (-1 + 3/(1 - x) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z - 
   z/(2*(1 - x)))*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 (2/(1 - x) + 2/((1 - x)*z) + z/(1 - x))*PolyLog[2, -z] + 
 (2 + 3/(1 - x) - 2/((1 - x)*z) + (2*x)/z + 5*z - (3*z)/(2*(1 - x)))*
  PolyLog[2, z] + PlusDist[0, 1 - x]*
  (-73/12 + Pi^2*(-1/2 + 2/(3*z) + (7*z)/12) + 34/(9*z) + (23*z)/6 + 
   (13*z^2)/18 + (3 - 3/z - (3*z)/2)*Log[1 - z]^2 + 
   (1 + 3/z + 3*z)*Log[z]^2 + Log[1 - z]*(-8 + 49/(6*z) + z/4 - 
     (2*z^2)/3 + (2 - 2/z - z)*Log[z]) + 
   Log[z]*(-1 + 49/(6*z) - z - (2*z^2)/3 + (-2 - 2/z - z)*Log[1 + z]) + 
   (-2 - 2/z - z)*PolyLog[2, -z] + (-3 - (3*z)/2)*PolyLog[2, z]) + 
 LMUA*(-8/3 - (5*x)/3 + 47/(12*z) + (47*x)/(12*z) - z/3 - (5*x*z)/2 - 
   (4*z^2)/3 + (2*x*z^2)/3 + LMUR*(-11/6 + 11/(6*z) + (11*z)/12)*
    DeltaDist[1 - x] + (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*
    Log[1 - x] + (-1 + 2/(1 - x) - x + z^(-1) - 2/((1 - x)*z) + x/z + 
     z/2 - z/(1 - x) + (x*z)/2)*Log[x] + 
   (3 + 3*x - 2/z - (2*x)/z - (5*z)/2 - (x*z)/2)*Log[1 - z] + 
   (1 + 3*x + z^(-1) + x/z + (7*z)/2 + (x*z)/2)*Log[z] + 
   (14/3 - 29/(6*z) + (5*z)/12 + (2*z^2)/3 + (-4 + 4/z + 2*z)*
      Log[1 - z] + (-1 - 2/z - (5*z)/2)*Log[z])*PlusDist[0, 1 - x] + 
   LMUF*(-1 - x + z^(-1) + x/z + z/2 + (x*z)/2 + 
     (3/2 - 3/(2*z) - (3*z)/4)*DeltaDist[1 - x] + 
     (2 - 2/z - z)*PlusDist[0, 1 - x]) + (-2 + 2/z + z)*
    PlusDist[1, 1 - x] + DeltaDist[1 - x]*
    (73/12 + Pi^2*(1/6 - 1/(3*z) - (5*z)/12) - 34/(9*z) - (13*z)/6 - 
     (13*z^2)/18 + (-3 + 3/z + (3*z)/2)*Log[1 - z]^2 + 
     (-1 - 3/z - 3*z)*Log[z]^2 + Log[1 - z]*(14/3 - 29/(6*z) + 
       (17*z)/12 + (2*z^2)/3 + (-2 + 2/z + z)*Log[z]) + 
     Log[z]*(-7/3 - 29/(6*z) + (8*z)/3 + (2*z^2)/3 + 
       (2 + 2/z + z)*Log[1 + z]) + (2 + 2/z + z)*PolyLog[2, -z] + 
     (3 + (3*z)/2)*PolyLog[2, z])) + ((1 - x)^(-1) - z/(2*(1 - x)))*
  SVP[2, (-1 + x)/(-1 + z)] + (1 + (1 - x)^(-1) - x - 1/(2*z) + x/(2*z) - 
   z/(2*(1 - x)))*SVP[2, -((-1 + x)/z)] + 
 (1 - 2/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - z + z/(1 - x))*
  SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
 (-2 + (1 - x)^(-1) + z^(-1) - 1/((1 - x)*z) + z - z/(2*(1 - x)))*
  SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - 
   z/(2*(1 - x)))*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 DeltaDist[1 - x]*(349/36 - (2*rln2^3)/3 - 1169/(108*z) - 
   (2*rln2^3)/(3*z) + (253*z)/72 - (rln2^3*z)/3 + (269*z^2)/108 + 
   (1 - z^(-1) - z/2)*Log[1 - z]^3 + (5/12 + 5/(3*z) + (35*z)/24)*
    Log[z]^3 + Log[1 - z]^2*(-4 + 49/(12*z) + z/8 - z^2/3 + 
     (-3 - 3/(2*z) - 3*z)*Log[z]) + (rln2^2 + rln2^2/z + (rln2^2*z)/2)*
    Log[1 + z] + Log[z]^2*(3 + 10/(3*z) - (3*z)/16 + 
     (-3/2 - 3/(2*z) - (3*z)/4)*Log[1 + z]) + 
   Pi^2*(7/6 + rln2/3 + rln2/(3*z) - (5*z)/24 + (rln2*z)/6 + 
     (2/(3*z) + (5*z)/6)*Log[1 - z] + (-1/6 + 2/(3*z) + (7*z)/12)*
      Log[z] + (-1/2 - 1/(2*z) - z/4)*Log[1 + z]) + 
   Log[z]*(-157/8 + 5/(18*z) + (7*z)/8 - (31*z^2)/18 - 
     (z*Log[1 + z])/2) + Log[1 - z]*(-73/12 + rln2^2 + 34/(9*z) + 
     rln2^2/z + (23*z)/6 + (rln2^2*z)/2 + (13*z^2)/18 + 
     (-1/2 + 1/(2*z) + z/4)*Log[z]^2 + (-2*rln2 - (2*rln2)/z - rln2*z)*
      Log[1 + z] + (1 + z^(-1) + z/2)*Log[1 + z]^2 + 
     Log[z]*((-3*z)/2 + (-2 - 2/z - z)*Log[1 + z])) + 
   (-3 - (3*z)/2)*Log[1 - z]*PolyLog[2, 1 - z] + 
   (-1/2*z + (-2 - 2/z - z)*Log[1 - z] + (-1 - z^(-1) - z/2)*Log[z])*
    PolyLog[2, -z] + (1 - 49/(6*z) + (2*z^2)/3 + (-6 - 3*z)*Log[1 - z] + 
     (-5 + 5/z + (5*z)/2)*Log[z])*PolyLog[2, z] + 
   (-5 - 2/z - (5*z)/2)*PolyLog[3, 1 - z] + 
   (2 + 2/z + z)*PolyLog[3, 1/2 - z/2] + 
   (2 + 2/z + z)*PolyLog[3, 1/2 + z/2] + (-1 - z^(-1) - z/2)*
    PolyLog[3, -z] + (5 - 13/z - (19*z)/2)*PolyLog[3, z] + 
   (-2 - 2/z - z)*PolyLog[3, (1 + z)^(-1)] + 
   (2 + 2/z + z)*PolyLog[3, (1 + z)^(-1) - z/(1 + z)] + (3*Zeta[3])/2 + 
   (9*Zeta[3])/(2*z) + (21*z*Zeta[3])/4) + 
 NC^2*(-73/24 + 2*rln2^2 + 2*rln2*sqrtxz1 - (4*rln2^2)/(1 - x) - 
   (2*rln2*sqrtxz1)/(1 - x) - (91*x)/24 + 2*rln2^2*x + 143/(36*z) + 
   (29*x)/(36*z) - (11*z)/6 + 2*rln2^2*z + (8*x*z)/3 + (41*z^2)/18 - 
   (19*x*z^2)/18 + Pi^2*(1/12 + 1/(6*(1 - x)) + x/4 + 11/(24*z) - 
     1/(2*(1 - x)*z) + (11*x)/(24*z) + (3*z)/4 - z/(4*(1 - x)) + 
     (x*z)/12) + (1 + x - 3/(4*z) - (3*x)/(4*z) - (3*z)/4 - (x*z)/4)*
    Log[1 - x]^2 + (1 - 3/(2*(1 - x)) + x - z^(-1) + 3/(2*(1 - x)*z) - 
     x/z - (3*z)/4 + (3*z)/(4*(1 - x)) - (x*z)/4)*Log[x]^2 + 
   (3/2 + (3*x)/2 - z^(-1) - x/z - (5*z)/4 - (x*z)/4)*Log[1 - z]^2 + 
   (-2/(1 - x) - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x))*
    Log[1 + sqrtxz1 - z]^2 + (3/2 + 1/(2*(1 - x)) + (5*x)/2 + 9/(4*z) - 
     3/(2*(1 - x)*z) + (9*x)/(4*z) + (23*z)/4 - (3*z)/(4*(1 - x)) + 
     (x*z)/4)*Log[z]^2 + LMUA^2*DeltaDist[1 - x]*
    (5/12 - 3/(4*z) + (53*z)/48 + z^2/3 + (-3/2 + 3/(2*z) + (3*z)/4)*
      Log[1 - z] + (-3/4 - z^(-1) - (9*z)/8)*Log[z]) + 
   Log[1 - x]*(-3 - (9*x)/2 + 89/(24*z) + (125*x)/(24*z) + z/2 - 
     (7*x*z)/4 - (4*z^2)/3 + (2*x*z^2)/3 + 
     (-5/2 + 5/(2*(1 - x)) - (5*x)/2 + 5/(4*z) - 5/(2*(1 - x)*z) + 
       (5*x)/(4*z) + 2*z - (5*z)/(4*(1 - x)) + (x*z)/2)*Log[x] + 
     (3 + 3*x - 2/z - (2*x)/z - (5*z)/2 - (x*z)/2)*Log[1 - z] + 
     (2 + 3*x + 1/(2*z) + x/(2*z) + (7*z)/2)*Log[z]) + 
   Log[1 - z]*(-3 - (9*x)/2 + 89/(24*z) + (125*x)/(24*z) + (5*z)/4 - 
     (5*x*z)/2 - (4*z^2)/3 + (2*x*z^2)/3 + 
     (7/2 - 1/(2*(1 - x)) + (7*x)/2 - 7/(4*z) + 1/(2*(1 - x)*z) - 
       (7*x)/(4*z) - (7*z)/2 + z/(4*(1 - x)))*Log[z]) + 
   (-2*rln2 + (2*rln2)/(1 - x) - 2*rln2*x - rln2/z + 
     (2*rln2)/((1 - x)*z) - (rln2*x)/z - 2*rln2*z + (rln2*z)/(1 - x))*
    Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
    (-2*rln2 - 2*sqrtxz1 + (6*rln2)/(1 - x) + (2*sqrtxz1)/(1 - x) - 
     2*rln2*x + rln2/z - (2*rln2)/((1 - x)*z) + (rln2*x)/z - 2*rln2*z - 
     (rln2*z)/(1 - x) + (-1 + 2/(1 - x) - x - z)*Log[z] + 
     (2 - 2/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z + 2*z - 
       z/(1 - x))*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(1 + rln2 + sqrtxz1 - 5/(1 - x) - (4*rln2)/(1 - x) - 
     sqrtxz1/(1 - x) + (13*x)/2 + rln2*x - 121/(24*z) - rln2/z + 
     53/(6*(1 - x)*z) + (2*rln2)/((1 - x)*z) - (181*x)/(24*z) - 
     (rln2*x)/z + (7*z)/4 + rln2*z - (27*z)/(8*(1 - x)) + 
     (rln2*z)/(1 - x) + (13*x*z)/4 + (8*z^2)/3 - (4*z^2)/(3*(1 - x)) - 
     (4*x*z^2)/3 + (-7/2 + 4/(1 - x) - (7*x)/2 + 9/(4*z) - 
       4/((1 - x)*z) + (9*x)/(4*z) + 3*z - (2*z)/(1 - x) + (x*z)/2)*
      Log[1 - z] + (2/(1 - x) + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x))*
      Log[1 + sqrtxz1 - z] + (-5/2 + 4/(1 - x) - (7*x)/2 - 5/(4*z) + 
       5/(2*(1 - x)*z) - (5*x)/(4*z) - 6*z + (9*z)/(2*(1 - x)))*Log[z] + 
     (-1 + 2/(1 - x) - x - z)*Log[1 + sqrtxz1 + z] + 
     (-1/2 + 1/(2*(1 - x)) - x/2 + 1/(4*z) - 1/(2*(1 - x)*z) + x/(4*z) + 
       z/2 - z/(4*(1 - x)))*Log[RealAbs[x - z]]) + 
   Log[z]*(3 + 3*rln2 + sqrtxz1 + (1 - x)^(-1) - (4*rln2)/(1 - x) - 
     sqrtxz1/(1 - x) + 3*rln2*x + 29/(6*z) + rln2/z - 
     (2*rln2)/((1 - x)*z) + (19*x)/(3*z) + (rln2*x)/z - 2*z + 3*rln2*z + 
     z/(1 - x) - (rln2*z)/(1 - x) - (3*x*z)/2 - (4*z^2)/3 + (2*x*z^2)/3 + 
     (-2/(1 - x) - 2/((1 - x)*z) - z/(1 - x))*Log[1 + z] + 
     (-2 + 2/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - x/z - 2*z + 
       z/(1 - x))*Log[1 + sqrtxz1 + z] + 
     (1/2 - 1/(2*(1 - x)) + x/2 - 1/(4*z) + 1/(2*(1 - x)*z) - x/(4*z) - 
       z/2 + z/(4*(1 - x)))*Log[RealAbs[x - z]]) + 
   LMUR*(11/6 + (11*x)/6 - 11/(12*z) - (11*x)/(12*z) - (11*z)/6 + 
     DeltaDist[1 - x]*((11*z)/12 + (-11/6 + 11/(6*z) + (11*z)/12)*
        Log[1 - z] + (-11/6 + 11/(6*z) + (11*z)/12)*Log[z]) + 
     (-11/6 + 11/(6*z) + (11*z)/12)*PlusDist[0, 1 - x]) + 
   (6 - 20/(3*z) + z/8 + (2*z^2)/3 + (-4 + 4/z + 2*z)*Log[1 - z] + 
     (-5/2 - z^(-1) - (7*z)/4)*Log[z])*PlusDist[1, 1 - x] + 
   LMUF*(-5/4 - x/4 + 7/(8*z) - x/(8*z) + (3*z)/4 + (x*z)/2 + 
     (-3/2 - (3*x)/2 + z^(-1) + x/z + (5*z)/4 + (x*z)/4)*Log[1 - x] + 
     (1 - (1 - x)^(-1) + x - 3/(4*z) + 1/((1 - x)*z) - (3*x)/(4*z) - 
       (3*z)/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[z] + 
     DeltaDist[1 - x]*(Pi^2*(-1/6 + 1/(6*z) + z/12) - (3*z)/8 + 
       (3/4 - 3/(4*z) - (3*z)/8)*Log[1 - z] + (3/4 - 3/(4*z) - (3*z)/8)*
        Log[z]) + (3/4 - 3/(4*z) - (7*z)/8 + (1 - z^(-1) - z/2)*
        Log[1 - z] + (1 - z^(-1) - z/2)*Log[z])*PlusDist[0, 1 - x] + 
     (2 - 2/z - z)*PlusDist[1, 1 - x]) + (-3/2 + 3/(2*z) + (3*z)/4)*
    PlusDist[2, 1 - x] + (-1/2 - x/2 - 1/(4*z) - x/(4*z) + z/2)*
    PolyLog[2, x] + (1 + x + z^(-1) - 2/((1 - x)*z) + x/z + z - 
     z/(1 - x))*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 - x - z^(-1) + 2/((1 - x)*z) - x/z - z + z/(1 - x))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - 
     z/(2*(1 - x)))*PolyLog[2, 1 - x/z] + (-1 + 2/(1 - x) - x - z)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + (1 - 2/(1 - x) + x + z)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-2/(1 - x) - 2/((1 - x)*z) - z/(1 - x))*PolyLog[2, -z] + 
   (1 - (1 - x)^(-1) - 2/z + 1/((1 - x)*z) - (2*x)/z - (13*z)/2 + 
     z/(2*(1 - x)))*PolyLog[2, z] + PlusDist[0, 1 - x]*
    (95/24 + Pi^2*(1/12 - 1/(3*z) - (3*z)/8) - 55/(36*z) - (31*z)/12 - 
     (13*z^2)/18 + (-2 + 2/z + z)*Log[1 - z]^2 + (-3/2 - 3/z - (11*z)/4)*
      Log[z]^2 + Log[1 - z]*(6 - 20/(3*z) + z/8 + (2*z^2)/3 + 
       (-3 + 3/z + (3*z)/2)*Log[z]) + Log[z]*(1 - 89/(12*z) + z + 
       (2*z^2)/3 + (2 + 2/z + z)*Log[1 + z]) + 
     (2 + 2/z + z)*PolyLog[2, -z] + (1/2 + 3/z + (11*z)/4)*
      PolyLog[2, z]) + LMUA*(11/12 + (17*x)/12 - 35/(12*z) - 
     (41*x)/(12*z) + (4*z)/3 + 2*x*z + (4*z^2)/3 - (2*x*z^2)/3 + 
     LMUR*(11/6 - 11/(6*z) - (11*z)/12)*DeltaDist[1 - x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - x] + 
     (1/2 - (1 - x)^(-1) + x/2 - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - 
       z/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-5/2 - (5*x)/2 + 3/(2*z) + (3*x)/(2*z) + (9*z)/4 + (x*z)/4)*
      Log[1 - z] + (-3/2 - (5*x)/2 - z^(-1) - x/z - (15*z)/4 - (x*z)/4)*
      Log[z] + (-41/12 + 49/(12*z) - (11*z)/12 - (2*z^2)/3 + 
       (3 - 3/z - (3*z)/2)*Log[1 - z] + (3/2 + 2/z + (9*z)/4)*Log[z])*
      PlusDist[0, 1 - x] + LMUF*(1/2 + x/2 - 1/(2*z) - x/(2*z) - z/4 - 
       (x*z)/4 + (-3/4 + 3/(4*z) + (3*z)/8)*DeltaDist[1 - x] + 
       (-1 + z^(-1) + z/2)*PlusDist[0, 1 - x]) + 
     (1 - z^(-1) - z/2)*PlusDist[1, 1 - x] + DeltaDist[1 - x]*
      (-95/24 + Pi^2*(1/12 + 1/(6*z) + (7*z)/24) + 55/(36*z) + 
       (31*z)/24 + (13*z^2)/18 + (2 - 2/z - z)*Log[1 - z]^2 + 
       (3/2 + 3/z + (11*z)/4)*Log[z]^2 + Log[1 - z]*(-41/12 + 49/(12*z) - 
         (17*z)/12 - (2*z^2)/3 + (3 - 3/z - (3*z)/2)*Log[z]) + 
       Log[z]*(19/12 + 29/(6*z) - (55*z)/24 - (2*z^2)/3 + 
         (-2 - 2/z - z)*Log[1 + z]) + (-2 - 2/z - z)*PolyLog[2, -z] + 
       (-1/2 - 3/z - (11*z)/4)*PolyLog[2, z])) + 
   (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - 
     z/(2*(1 - x)))*SVP[2, (-1 + x)/(-1 + z)] + 
   (1 - (1 - x)^(-1) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - z + 
     z/(2*(1 - x)))*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
   DeltaDist[1 - x]*(-295/36 + (2*rln2^3)/3 + 1169/(108*z) + 
     (2*rln2^3)/(3*z) - (389*z)/144 + (rln2^3*z)/3 - (269*z^2)/108 + 
     (-7/12 + 7/(12*z) + (7*z)/24)*Log[1 - z]^3 + 
     (-5/8 - 5/(3*z) - (65*z)/48)*Log[z]^3 + 
     Log[1 - z]^2*(3 - 10/(3*z) - z/16 + z^2/3 + 
       (15/4 + 3/(2*z) + (21*z)/8)*Log[z]) + 
     (-rln2^2 - rln2^2/z - (rln2^2*z)/2)*Log[1 + z] + 
     Pi^2*(-5/6 - rln2/3 - 1/(8*z) - rln2/(3*z) + (7*z)/48 - (rln2*z)/6 + 
       (-1/2 - 1/(3*z) - (7*z)/12)*Log[1 - z] + 
       (-1/12 - 1/(2*z) - (11*z)/24)*Log[z] + (1/2 + 1/(2*z) + z/4)*
        Log[1 + z]) + Log[z]^2*(-5/2 - 10/(3*z) - (7*z)/32 + 
       (3/2 + 3/(2*z) + (3*z)/4)*Log[1 + z]) + 
     Log[z]*(247/16 + 71/(36*z) + (31*z)/16 + (31*z^2)/18 + 
       (z*Log[1 + z])/2) + Log[1 - z]*(23/6 - rln2^2 - 55/(36*z) - 
       rln2^2/z - (31*z)/12 - (rln2^2*z)/2 - (13*z^2)/18 + 
       (-1/2 + 1/(2*z) + z/4)*Log[z]^2 + (2*rln2 + (2*rln2)/z + rln2*z)*
        Log[1 + z] + (-1 - z^(-1) - z/2)*Log[1 + z]^2 + 
       Log[z]*((3*z)/2 + (2 + 2/z + z)*Log[1 + z])) + 
     (9/2 - z^(-1) + (3*z)/4)*Log[1 - z]*PolyLog[2, 1 - z] + 
     (z/2 + (2 + 2/z + z)*Log[1 - z] + (1 + z^(-1) + z/2)*Log[z])*
      PolyLog[2, -z] + (-1 + 89/(12*z) + z/2 - (2*z^2)/3 + 
       (11/2 + 3/(2*z) + (13*z)/4)*Log[1 - z] + (2 - 2/z - z)*Log[z])*
      PolyLog[2, z] + (4 + 7/(2*z) + 3*z)*PolyLog[3, 1 - z] + 
     (-2 - 2/z - z)*PolyLog[3, 1/2 - z/2] + (-2 - 2/z - z)*
      PolyLog[3, 1/2 + z/2] + (1 + z^(-1) + z/2)*PolyLog[3, -z] + 
     (-1 + 10/z + (15*z)/2)*PolyLog[3, z] + (2 + 2/z + z)*
      PolyLog[3, (1 + z)^(-1)] + (-2 - 2/z - z)*
      PolyLog[3, (1 + z)^(-1) - z/(1 + z)] - (7*Zeta[3])/z - 
     6*z*Zeta[3])) + (-39/8 - rln2*sqrtxz1 - (2*rln2^2)/(1 - x) - 
   (rln2*sqrtxz1)/(1 - x) - (9*x)/8 + (1 - x - z)^(-1) + 3/z - rln2^2/z - 
   (rln2*sqrtxz1)/z + (2*rln2^2)/((1 - x)*z) + 
   (3*rln2*sqrtxz1)/((1 - x)*z) - x/(2*z) - (rln2^2*x)/z - 
   (2*rln2*sqrtxz1*x)/z + (15*z)/4 + (rln2^2*z)/(1 - x) + (x*z)/4 - 
   (2*z)/(1 - x - z) + z^2/(1 - x - z) + 
   Pi^2*(-7/12 + 2/(3*(1 - x)) - (5*x)/12 + 11/(24*z) - 1/(2*(1 - x)*z) + 
     (11*x)/(24*z) + (5*z)/12 - z/(3*(1 - x)) + (x*z)/12) + 
   (1 + x - 3/(4*z) - (3*x)/(4*z) - (3*z)/4 - (x*z)/4)*Log[1 - x]^2 + 
   (1 - 3/(2*(1 - x)) + x - z^(-1) + 3/(2*(1 - x)*z) - x/z - (3*z)/4 + 
     (3*z)/(4*(1 - x)) - (x*z)/4)*Log[x]^2 + 
   (1/2 + x/2 - 1/(2*z) - x/(2*z) - z/4 - (x*z)/4)*Log[1 - z]^2 + 
   (-2/(1 - x) - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x))*
    Log[1 + sqrtxz1 - z]^2 + (-1 + 3/(2*(1 - x)) + 1/(2*z) - 
     1/((1 - x)*z) + x/(2*z) + z/4 - (3*z)/(4*(1 - x)) + (x*z)/4)*
    Log[z]^2 + Log[1 - x]*(-3/2 - 2*x + 7/(8*z) + (11*x)/(8*z) + z - 
     (x*z)/4 + (-1 + 3/(2*(1 - x)) - 2*x + 1/(2*z) - 3/(2*(1 - x)*z) + 
       x/z + z - (3*z)/(4*(1 - x)) + (x*z)/2)*Log[x] + 
     (2*x - 1/(2*z) - (3*x)/(2*z) - z/2 - (x*z)/2)*Log[1 - z] + 
     (x - 1/(2*z) - x/(2*z) - z/2)*Log[z]) + LMUA^2*DeltaDist[1 - x]*
    (1/4 - z/16 + (-1/2 + 1/(2*z) + z/4)*Log[1 - z] + 
     (1/4 - z/8)*Log[z]) + Log[1 + sqrtxz1 - z]*
    (sqrtxz1 + (4*rln2)/(1 - x) + sqrtxz1/(1 - x) + (2*rln2)/z + 
     sqrtxz1/z - (4*rln2)/((1 - x)*z) - (3*sqrtxz1)/((1 - x)*z) + 
     (2*rln2*x)/z + (2*sqrtxz1*x)/z - (2*rln2*z)/(1 - x) + 
     ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(2*(1 - x)))*
      Log[z]) + Log[z]*(3 - sqrtxz1/2 - (1 - x)^(-1) - rln2/(1 - x) - 
     sqrtxz1/(2*(1 - x)) - x/2 + 3/(2*z) - rln2/(2*z) - sqrtxz1/(2*z) - 
     3/(2*(1 - x)*z) + rln2/((1 - x)*z) + (3*sqrtxz1)/(2*(1 - x)*z) + 
     (3*x)/(2*z) - (rln2*x)/(2*z) - (sqrtxz1*x)/z - z + z/(2*(1 - x)) + 
     (rln2*z)/(2*(1 - x)) + (1/2 - (1 - x)^(-1) + x/2 - 1/(4*z) + 
       1/(2*(1 - x)*z) - x/(4*z) - z/2 + z/(2*(1 - x)))*
      Log[RealAbs[x - z]]) + Log[x]*(-1/2 - sqrtxz1/2 - 
     (3*rln2)/(1 - x) - sqrtxz1/(2*(1 - x)) + 4*x + (3*x)/(1 - x - z)^2 - 
     (3*x^2)/(1 - x - z)^2 + x^3/(1 - x - z)^2 + (1 - x - z)^(-1) - 
     (6*x)/(1 - x - z) + (3*x^2)/(1 - x - z) + 1/(8*z) - (3*rln2)/(2*z) - 
     sqrtxz1/(2*z) + (3*rln2)/((1 - x)*z) + (3*sqrtxz1)/(2*(1 - x)*z) - 
     (7*x)/(8*z) - (3*rln2*x)/(2*z) - (sqrtxz1*x)/z - (11*z)/4 - 
     (3*z)/(8*(1 - x)) + (3*rln2*z)/(2*(1 - x)) + (x*z)/4 - 
     (3*z)/(1 - x - z)^2 + (4*z)/(1 - x - z) + (3*z^2)/(1 - x - z)^2 - 
     (2*z^2)/(1 - x - z) + (1/(2*(1 - x)) - x + 1/(2*z) - 1/((1 - x)*z) + 
       x/z - z/(4*(1 - x)) + (x*z)/2)*Log[1 - z] + 
     (2/(1 - x) + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x))*
      Log[1 + sqrtxz1 - z] + (3/2 - 3/(2*(1 - x)) + x/2 - 1/(4*z) + 
       1/(2*(1 - x)*z) - x/(4*z) + (3*z)/(4*(1 - x)))*Log[z] + 
     ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(2*(1 - x)))*
      Log[1 + sqrtxz1 + z] + (-1/2 + (1 - x)^(-1) - x/2 + 1/(4*z) - 
       1/(2*(1 - x)*z) + x/(4*z) + z/2 - z/(2*(1 - x)))*
      Log[RealAbs[x - z]] + (-3/2 + 3/(2*(1 - x)) - x/2 + 3/(4*z) - 
       1/((1 - x)*z) + x/(4*z) + z - (3*z)/(4*(1 - x)))*
      Log[RealAbs[-1 + x + z]]) + Log[1 - z]*
    (-1 - (7*x)/2 - (3*x)/(1 - x - z)^2 + (3*x^2)/(1 - x - z)^2 - 
     x^3/(1 - x - z)^2 - (1 - x - z)^(-1) + (6*x)/(1 - x - z) - 
     (3*x^2)/(1 - x - z) + 7/(8*z) + (11*x)/(8*z) + (15*z)/4 - x*z + 
     (3*z)/(1 - x - z)^2 - (4*z)/(1 - x - z) - (3*z^2)/(1 - x - z)^2 + 
     (2*z^2)/(1 - x - z) + (-3 + 1/(2*(1 - x)) + 3/(2*z) - 
       1/(2*(1 - x)*z) + (3*z)/2 - z/(4*(1 - x)))*Log[z] + 
     (3/2 - 3/(2*(1 - x)) + x/2 - 3/(4*z) + 1/((1 - x)*z) - x/(4*z) - z + 
       (3*z)/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
   (2 - 3/(2*z) - (3*z)/8 + (-2 + 2/z + z)*Log[1 - z] + 
     (-1/2 + z^(-1) + z/4)*Log[z])*PlusDist[1, 1 - x] + 
   LMUF*(-5/4 - x/4 + 7/(8*z) - x/(8*z) + (3*z)/4 + (x*z)/2 + 
     (-3/2 - (3*x)/2 + z^(-1) + x/z + (5*z)/4 + (x*z)/4)*Log[1 - x] + 
     (1 - (1 - x)^(-1) + x - 3/(4*z) + 1/((1 - x)*z) - (3*x)/(4*z) - 
       (3*z)/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[z] + 
     DeltaDist[1 - x]*(Pi^2*(-1/6 + 1/(6*z) + z/12) - (3*z)/8 + 
       (3/4 - 3/(4*z) - (3*z)/8)*Log[1 - z] + (3/4 - 3/(4*z) - (3*z)/8)*
        Log[z]) + (3/4 - 3/(4*z) - (7*z)/8 + (1 - z^(-1) - z/2)*
        Log[1 - z] + (1 - z^(-1) - z/2)*Log[z])*PlusDist[0, 1 - x] + 
     (2 - 2/z - z)*PlusDist[1, 1 - x]) + (-3/2 + 3/(2*z) + (3*z)/4)*
    PlusDist[2, 1 - x] + (1/2 - (1 - x)^(-1) + x/2 - 3/(4*z) + 
     1/((1 - x)*z) - (3*x)/(4*z) - z/2 + z/(2*(1 - x)))*PolyLog[2, x] + 
   ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(2*(1 - x)))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-(1 - x)^(-1) - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + 2/(1 - x) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - 
     z/(1 - x))*PolyLog[2, 1 - x/z] + 
   ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(2*(1 - x)))*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-(1 - x)^(-1) - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-3 - 2/(1 - x) + 2/z + 1/((1 - x)*z) + (3*z)/2 + z/(1 - x))*
    PolyLog[2, z] + PlusDist[0, 1 - x]*
    (17/8 + Pi^2*(5/12 - 1/(3*z) - (5*z)/24) - 9/(4*z) - (5*z)/4 + 
     (-1 + z^(-1) + z/2)*Log[1 - z]^2 - (3*Log[z])/(4*z) + 
     (1/2 - z/4)*Log[z]^2 + Log[1 - z]*(2 - 3/(2*z) - (3*z)/8 + 
       (1 - z^(-1) - z/2)*Log[z]) + (5/2 - 3/z - (5*z)/4)*
      PolyLog[2, z]) + LMUA*(7/4 + x/4 - z^(-1) - x/(2*z) - z + (x*z)/2 + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - x] + 
     (1/2 - (1 - x)^(-1) + x/2 - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - 
       z/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (1/2 - x/2 + z/4 - (x*z)/4)*Log[z] + 
     (-5/4 + 3/(4*z) + z/2 + (1 - z^(-1) - z/2)*Log[1 - z] + 
       (-1/2 + z/4)*Log[z])*PlusDist[0, 1 - x] + 
     LMUF*(1/2 + x/2 - 1/(2*z) - x/(2*z) - z/4 - (x*z)/4 + 
       (-3/4 + 3/(4*z) + (3*z)/8)*DeltaDist[1 - x] + 
       (-1 + z^(-1) + z/2)*PlusDist[0, 1 - x]) + 
     (1 - z^(-1) - z/2)*PlusDist[1, 1 - x] + DeltaDist[1 - x]*
      (-17/8 + Pi^2*(-1/4 + 1/(6*z) + z/8) + 9/(4*z) + (7*z)/8 + 
       (1 - z^(-1) - z/2)*Log[1 - z]^2 + (3/4 - (3*z)/8)*Log[z] + 
       (-1/2 + z/4)*Log[z]^2 + Log[1 - z]*(-5/4 + 3/(4*z) + 
         (-1 + z^(-1) + z/2)*Log[z]) + (-5/2 + 3/z + (5*z)/4)*
        PolyLog[2, z])) + (1 - 2/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - 
     x/(2*z) - z + z/(1 - x))*SVP[2, (-1 + x)/(-1 + z)] + 
   (-1 - (1 - x)^(-1) + x + 1/(2*z) - x/(2*z) + z/(2*(1 - x)))*
    SVP[2, -((-1 + x)/z)] + (-1 + 2/(1 - x) - x + 1/(2*z) - 
     1/((1 - x)*z) + x/(2*z) + z - z/(1 - x))*
    SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (2 - (1 - x)^(-1) - z^(-1) + 1/((1 - x)*z) - z + z/(2*(1 - x)))*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + DeltaDist[1 - x]*
    (-3/2 - (13*z)/16 + (-5/12 + 5/(12*z) + (5*z)/24)*Log[1 - z]^3 + 
     (67/16 - 9/(4*z) - (45*z)/16)*Log[z] + (-1/2 + (13*z)/32)*Log[z]^2 + 
     (5/24 - (5*z)/48)*Log[z]^3 + Pi^2*(-1/3 + 1/(8*z) + z/16 + 
       (1/2 - 1/(3*z) - z/4)*Log[1 - z] + (1/4 - 1/(6*z) - z/8)*Log[z]) + 
     Log[1 - z]^2*(1 - 3/(4*z) - z/16 + (-3/4 + (3*z)/8)*Log[z]) + 
     Log[1 - z]*(9/4 - 9/(4*z) - (5*z)/4 + (1 - z^(-1) - z/2)*Log[z]^2) + 
     (-3/2 + z^(-1) + (3*z)/4)*Log[1 - z]*PolyLog[2, 1 - z] + 
     (3/(4*z) - z/2 + (1/2 - 3/(2*z) - z/4)*Log[1 - z] + 
       (3 - 3/z - (3*z)/2)*Log[z])*PolyLog[2, z] + 
     (1 - 3/(2*z) - z/2)*PolyLog[3, 1 - z] + (-4 + 3/z + 2*z)*
      PolyLog[3, z] - (3*Zeta[3])/2 + (5*Zeta[3])/(2*z) + 
     (3*z*Zeta[3])/4))/NC^2;

DC2Q2GNoThetaExplicit = -79/12 - 2*rln2^2 - rln2*sqrtxz1 + 6/(1 - x) + (6*rln2^2)/(1 - x) + 
 (3*rln2*sqrtxz1)/(1 - x) + (155*x)/12 - 2*rln2^2*x - (1 - x - z)^(-1) + 
 199/(36*z) + rln2^2/z + (rln2*sqrtxz1)/z - 6/((1 - x)*z) - 
 (2*rln2^2)/((1 - x)*z) - (3*rln2*sqrtxz1)/((1 - x)*z) - (245*x)/(36*z) + 
 (rln2^2*x)/z + (2*rln2*sqrtxz1*x)/z + (85*z)/12 - 2*rln2^2*z - 
 (17*z)/(2*(1 - x)) - (rln2^2*z)/(1 - x) - (35*x*z)/12 + 
 (2*z)/(1 - x - z) - (41*z^2)/18 + (19*x*z^2)/18 - z^2/(1 - x - z) + 
 Pi^2*(5/2 - 7/(3*(1 - x)) + (5*x)/6 - 23/(12*z) + 7/(3*(1 - x)*z) - 
   (5*x)/(4*z) - (5*z)/2 + (4*z)/(3*(1 - x)) - (x*z)/6) + 
 (-17/2 + 5/(1 - x) - (9*x)/2 + 19/(4*z) - 9/(2*(1 - x)*z) + 
   (11*x)/(4*z) + 6*z - (5*z)/(2*(1 - x)) + (x*z)/2)*Log[1 - x]^2 + 
 (-16 + 17/(1 - x) - 9*x + 9/z - 27/(2*(1 - x)*z) + (11*x)/(2*z) + 12*z - 
   (17*z)/(2*(1 - x)) + (x*z)/2)*Log[x]^2 + 
 (-17/2 + 13/(2*(1 - x)) - (9*x)/2 + 19/(4*z) - 9/(2*(1 - x)*z) + 
   (11*x)/(4*z) + 6*z - (13*z)/(4*(1 - x)) + (x*z)/2)*Log[1 - z]^2 + 
 (4/(1 - x) + 2/z - 4/((1 - x)*z) + (2*x)/z - (2*z)/(1 - x))*
  Log[1 + sqrtxz1 - z]^2 + (-11/2 + 9/(2*(1 - x)) - (13*x)/2 - 1/(4*z) - 
   2/((1 - x)*z) - (3*x)/(4*z) - (3*z)/2 - (7*z)/(4*(1 - x)) - (x*z)/2)*
  Log[z]^2 + LMUA^2*DeltaDist[1 - x]*(-2/3 + 3/(4*z) - (25*z)/24 - 
   z^2/3 + (2 - 2/z - z)*Log[1 - z] + (1/2 + z^(-1) + (5*z)/4)*Log[z]) + 
 Log[1 - z]*(-33/2 + 19/(1 - x) + x + (3*x)/(1 - x - z)^2 - 
   (3*x^2)/(1 - x - z)^2 + x^3/(1 - x - z)^2 + (1 - x - z)^(-1) - 
   (6*x)/(1 - x - z) + (3*x^2)/(1 - x - z) + 125/(12*z) - 
   15/((1 - x)*z) - (79*x)/(12*z) + 10*z - (12*z)/(1 - x) + (7*x*z)/2 - 
   (3*z)/(1 - x - z)^2 + (4*z)/(1 - x - z) + (4*z^2)/3 - (2*x*z^2)/3 + 
   (3*z^2)/(1 - x - z)^2 - (2*z^2)/(1 - x - z) + 
   (-11 + 12/(1 - x) - 9*x + 11/(2*z) - 8/((1 - x)*z) + (9*x)/(2*z) + 
     10*z - (6*z)/(1 - x))*Log[z]) + 
 Log[1 - x]*(-27/2 + 17/(1 - x) - (5*x)/2 + 125/(12*z) - 15/((1 - x)*z) - 
   (79*x)/(12*z) + (27*z)/2 - (11*z)/(1 - x) + 2*x*z + (4*z^2)/3 - 
   (2*x*z^2)/3 + (23 - 21/(1 - x) + 13*x - 23/(2*z) + 18/((1 - x)*z) - 
     (13*x)/(2*z) - 17*z + (21*z)/(2*(1 - x)) - x*z)*Log[x] + 
   (-15 + 10/(1 - x) - 9*x + 17/(2*z) - 8/((1 - x)*z) + (11*x)/(2*z) + 
     11*z - (5*z)/(1 - x) + x*z)*Log[1 - z] + 
   (-12 + 10/(1 - x) - 10*x + 5/z - 8/((1 - x)*z) + (3*x)/z + 5*z - 
     (5*z)/(1 - x))*Log[z]) + (2*rln2 - (2*rln2)/(1 - x) + 2*rln2*x + 
   rln2/z - (2*rln2)/((1 - x)*z) + (rln2*x)/z + 2*rln2*z - 
   (rln2*z)/(1 - x))*Log[1 + sqrtxz1 + z] + 
 Log[z]*(-25 - 3*rln2 - sqrtxz1/2 + 19/(1 - x) + (5*rln2)/(1 - x) + 
   (3*sqrtxz1)/(2*(1 - x)) - (17*x)/2 - 3*rln2*x + 26/(3*z) - 
   rln2/(2*z) + sqrtxz1/(2*z) - 27/(2*(1 - x)*z) + rln2/((1 - x)*z) - 
   (3*sqrtxz1)/(2*(1 - x)*z) - (47*x)/(6*z) - (rln2*x)/(2*z) + 
   (sqrtxz1*x)/z + 18*z - 3*rln2*z - (27*z)/(2*(1 - x)) + 
   (rln2*z)/(2*(1 - x)) + (3*x*z)/2 + (4*z^2)/3 - (2*x*z^2)/3 + 
   (2/(1 - x) + 2/((1 - x)*z) + z/(1 - x))*Log[1 + z] + 
   (2 - 2/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z + 2*z - z/(1 - x))*
    Log[1 + sqrtxz1 + z]) + Log[x]*(34 - rln2 - sqrtxz1/2 - 28/(1 - x) + 
   (7*rln2)/(1 - x) + (3*sqrtxz1)/(2*(1 - x)) + (9*x)/2 - rln2*x - 
   (3*x)/(1 - x - z)^2 + (3*x^2)/(1 - x - z)^2 - x^3/(1 - x - z)^2 - 
   (1 - x - z)^(-1) + (6*x)/(1 - x - z) - (3*x^2)/(1 - x - z) - 
   265/(12*z) + (5*rln2)/(2*z) + sqrtxz1/(2*z) + 109/(6*(1 - x)*z) - 
   (5*rln2)/((1 - x)*z) - (3*sqrtxz1)/(2*(1 - x)*z) + (101*x)/(12*z) + 
   (5*rln2*x)/(2*z) + (sqrtxz1*x)/z - 26*z - rln2*z + 
   (99*z)/(4*(1 - x)) - (5*rln2*z)/(2*(1 - x)) - (7*x*z)/2 + 
   (3*z)/(1 - x - z)^2 - (4*z)/(1 - x - z) - (8*z^2)/3 + 
   (4*z^2)/(3*(1 - x)) + (4*x*z^2)/3 - (3*z^2)/(1 - x - z)^2 + 
   (2*z^2)/(1 - x - z) + (23 - 24/(1 - x) + 13*x - 25/(2*z) + 
     19/((1 - x)*z) - (15*x)/(2*z) - 17*z + (12*z)/(1 - x) - x*z)*
    Log[1 - z] + (-4/(1 - x) - 2/z + 4/((1 - x)*z) - (2*x)/z + 
     (2*z)/(1 - x))*Log[1 + sqrtxz1 - z] + 
   (18 - 22/(1 - x) + 14*x - 7/z + 11/((1 - x)*z) - (4*x)/z - 8*z + 
     (9*z)/(2*(1 - x)))*Log[z] + (1 - 3/(1 - x) + x - 1/(2*z) + 
     1/((1 - x)*z) - x/(2*z) + z + z/(2*(1 - x)))*Log[1 + sqrtxz1 + z]) + 
 Log[1 + sqrtxz1 - z]*(2*rln2 + sqrtxz1 - (10*rln2)/(1 - x) - 
   (3*sqrtxz1)/(1 - x) + 2*rln2*x - (3*rln2)/z - sqrtxz1/z + 
   (6*rln2)/((1 - x)*z) + (3*sqrtxz1)/((1 - x)*z) - (3*rln2*x)/z - 
   (2*sqrtxz1*x)/z + 2*rln2*z + (3*rln2*z)/(1 - x) + 
   (1 - 3/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z + 
     z/(2*(1 - x)))*Log[z] + (-2 + 2/(1 - x) - 2*x - z^(-1) + 
     2/((1 - x)*z) - x/z - 2*z + z/(1 - x))*Log[1 + sqrtxz1 + z]) + 
 LMUR*(-11/6 - (11*x)/6 + 11/(12*z) + (11*x)/(12*z) + (11*z)/6 + 
   DeltaDist[1 - x]*((-11*z)/12 + (11/6 - 11/(6*z) - (11*z)/12)*
      Log[1 - z] + (11/6 - 11/(6*z) - (11*z)/12)*Log[z]) + 
   (11/6 - 11/(6*z) - (11*z)/12)*PlusDist[0, 1 - x]) + 
 (NF*(LMUA^2*(-1/3 + 1/(3*z) + z/6)*DeltaDist[1 - x] - 
    Log[1 - x]/(6*(1 - x)*z) - Log[x]/(6*(1 - x)*z) - 
    Log[1 - z]/(6*(1 - x)*z) - Log[z]/(6*(1 - x)*z) + 
    Log[(1 - x)*x*(1 - z)*z]/(6*(1 - x)*z) + 
    LMUA*(-1/3 - x/3 + 1/(6*z) + x/(6*z) + z/3 + 
      LMUR*(1/3 - 1/(3*z) - z/6)*DeltaDist[1 - x] + 
      DeltaDist[1 - x]*(-1/6*z + (1/3 - 1/(3*z) - z/6)*Log[1 - z] + 
        (1/3 - 1/(3*z) - z/6)*Log[z]) + (1/3 - 1/(3*z) - z/6)*
       PlusDist[0, 1 - x]) + LMUR*(1/3 + x/3 - 1/(6*z) - x/(6*z) - z/3 + 
      DeltaDist[1 - x]*(z/6 + (-1/3 + 1/(3*z) + z/6)*Log[1 - z] + 
        (-1/3 + 1/(3*z) + z/6)*Log[z]) + (-1/3 + 1/(3*z) + z/6)*
       PlusDist[0, 1 - x])))/NC + 
 NC*NF*(LMUA^2*(1/3 - 1/(3*z) - z/6)*DeltaDist[1 - x] + 
   Log[1 - x]/(6*(1 - x)*z) + Log[x]/(6*(1 - x)*z) + 
   Log[1 - z]/(6*(1 - x)*z) + Log[z]/(6*(1 - x)*z) - 
   Log[(1 - x)*x*(1 - z)*z]/(6*(1 - x)*z) + 
   LMUR*(-1/3 - x/3 + 1/(6*z) + x/(6*z) + z/3 + 
     DeltaDist[1 - x]*(-1/6*z + (1/3 - 1/(3*z) - z/6)*Log[1 - z] + 
       (1/3 - 1/(3*z) - z/6)*Log[z]) + (1/3 - 1/(3*z) - z/6)*
      PlusDist[0, 1 - x]) + LMUA*(1/3 + x/3 - 1/(6*z) - x/(6*z) - z/3 + 
     LMUR*(-1/3 + 1/(3*z) + z/6)*DeltaDist[1 - x] + 
     DeltaDist[1 - x]*(z/6 + (-1/3 + 1/(3*z) + z/6)*Log[1 - z] + 
       (-1/3 + 1/(3*z) + z/6)*Log[z]) + (-1/3 + 1/(3*z) + z/6)*
      PlusDist[0, 1 - x])) + (-8 + 49/(6*z) + z/4 - (2*z^2)/3 + 
   (6 - 6/z - 3*z)*Log[1 - z] + (3 + (3*z)/2)*Log[z])*
  PlusDist[1, 1 - x] + LMUF*(5/2 + x/2 - 7/(4*z) + x/(4*z) - (3*z)/2 - 
   x*z + (3 + 3*x - 2/z - (2*x)/z - (5*z)/2 - (x*z)/2)*Log[1 - x] + 
   (-2 + 2/(1 - x) - 2*x + 3/(2*z) - 2/((1 - x)*z) + (3*x)/(2*z) + 
     (3*z)/2 - z/(1 - x) + (x*z)/2)*Log[x] + 
   (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*Log[1 - z] + 
   (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*Log[z] + 
   DeltaDist[1 - x]*(Pi^2*(1/3 - 1/(3*z) - z/6) + (3*z)/4 + 
     (-3/2 + 3/(2*z) + (3*z)/4)*Log[1 - z] + (-3/2 + 3/(2*z) + (3*z)/4)*
      Log[z]) + (-3/2 + 3/(2*z) + (7*z)/4 + (-2 + 2/z + z)*Log[1 - z] + 
     (-2 + 2/z + z)*Log[z])*PlusDist[0, 1 - x] + 
   (-4 + 4/z + 2*z)*PlusDist[1, 1 - x]) + 
 (3 - 3/z - (3*z)/2)*PlusDist[2, 1 - x] + 
 ((1 - x)^(-1) + z^(-1) - 1/((1 - x)*z) + x/z - z/(2*(1 - x)))*
  PolyLog[2, x] + (-1 - (1 - x)^(-1) - x - 3/(2*z) + 3/((1 - x)*z) - 
   (3*x)/(2*z) - z + (3*z)/(2*(1 - x)))*
  PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (1 + (1 - x)^(-1) + x + 3/(2*z) - 3/((1 - x)*z) + (3*x)/(2*z) + z - 
   (3*z)/(2*(1 - x)))*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (2 - 3/(1 - x) + 2*x - z^(-1) + 2/((1 - x)*z) - x/z - 2*z + 
   (3*z)/(2*(1 - x)))*PolyLog[2, 1 - x/z] + 
 (1 - 3/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z + 
   z/(2*(1 - x)))*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (-1 + 3/(1 - x) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z - 
   z/(2*(1 - x)))*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 (2/(1 - x) + 2/((1 - x)*z) + z/(1 - x))*PolyLog[2, -z] + 
 (1 + 3/(1 - x) + x + 1/(2*z) - 2/((1 - x)*z) + (3*x)/(2*z) + 5*z - 
   (3*z)/(2*(1 - x)))*PolyLog[2, z] + PlusDist[0, 1 - x]*
  (-73/12 + Pi^2*(-1/2 + 2/(3*z) + (7*z)/12) + 34/(9*z) + (23*z)/6 + 
   (13*z^2)/18 + (3 - 3/z - (3*z)/2)*Log[1 - z]^2 + 
   (1 + 3/z + 3*z)*Log[z]^2 + Log[1 - z]*(-8 + 49/(6*z) + z/4 - 
     (2*z^2)/3 + (2 - 2/z - z)*Log[z]) + 
   Log[z]*(-1 + 49/(6*z) - z - (2*z^2)/3 + (-2 - 2/z - z)*Log[1 + z]) + 
   (-2 - 2/z - z)*PolyLog[2, -z] + (-3 - (3*z)/2)*PolyLog[2, z]) + 
 LMUA*(-8/3 - (5*x)/3 + 47/(12*z) + (47*x)/(12*z) - z/3 - (5*x*z)/2 - 
   (4*z^2)/3 + (2*x*z^2)/3 + LMUR*(-11/6 + 11/(6*z) + (11*z)/12)*
    DeltaDist[1 - x] + (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*
    Log[1 - x] + (-1 + 2/(1 - x) - x + z^(-1) - 2/((1 - x)*z) + x/z + 
     z/2 - z/(1 - x) + (x*z)/2)*Log[x] + 
   (3 + 3*x - 2/z - (2*x)/z - (5*z)/2 - (x*z)/2)*Log[1 - z] + 
   (1 + 3*x + z^(-1) + x/z + (7*z)/2 + (x*z)/2)*Log[z] + 
   (14/3 - 29/(6*z) + (5*z)/12 + (2*z^2)/3 + (-4 + 4/z + 2*z)*
      Log[1 - z] + (-1 - 2/z - (5*z)/2)*Log[z])*PlusDist[0, 1 - x] + 
   LMUF*(-1 - x + z^(-1) + x/z + z/2 + (x*z)/2 + 
     (3/2 - 3/(2*z) - (3*z)/4)*DeltaDist[1 - x] + 
     (2 - 2/z - z)*PlusDist[0, 1 - x]) + (-2 + 2/z + z)*
    PlusDist[1, 1 - x] + DeltaDist[1 - x]*
    (73/12 + Pi^2*(1/6 - 1/(3*z) - (5*z)/12) - 34/(9*z) - (13*z)/6 - 
     (13*z^2)/18 + (-3 + 3/z + (3*z)/2)*Log[1 - z]^2 + 
     (-1 - 3/z - 3*z)*Log[z]^2 + Log[1 - z]*(14/3 - 29/(6*z) + 
       (17*z)/12 + (2*z^2)/3 + (-2 + 2/z + z)*Log[z]) + 
     Log[z]*(-7/3 - 29/(6*z) + (8*z)/3 + (2*z^2)/3 + 
       (2 + 2/z + z)*Log[1 + z]) + (2 + 2/z + z)*PolyLog[2, -z] + 
     (3 + (3*z)/2)*PolyLog[2, z])) + DeltaDist[1 - x]*
  (349/36 - (2*rln2^3)/3 - 1169/(108*z) - (2*rln2^3)/(3*z) + (253*z)/72 - 
   (rln2^3*z)/3 + (269*z^2)/108 + (1 - z^(-1) - z/2)*Log[1 - z]^3 + 
   (5/12 + 5/(3*z) + (35*z)/24)*Log[z]^3 + 
   Log[1 - z]^2*(-4 + 49/(12*z) + z/8 - z^2/3 + (-3 - 3/(2*z) - 3*z)*
      Log[z]) + (rln2^2 + rln2^2/z + (rln2^2*z)/2)*Log[1 + z] + 
   Log[z]^2*(3 + 10/(3*z) - (3*z)/16 + (-3/2 - 3/(2*z) - (3*z)/4)*
      Log[1 + z]) + Pi^2*(7/6 + rln2/3 + rln2/(3*z) - (5*z)/24 + 
     (rln2*z)/6 + (2/(3*z) + (5*z)/6)*Log[1 - z] + 
     (-1/6 + 2/(3*z) + (7*z)/12)*Log[z] + (-1/2 - 1/(2*z) - z/4)*
      Log[1 + z]) + Log[z]*(-157/8 + 5/(18*z) + (7*z)/8 - (31*z^2)/18 - 
     (z*Log[1 + z])/2) + Log[1 - z]*(-73/12 + rln2^2 + 34/(9*z) + 
     rln2^2/z + (23*z)/6 + (rln2^2*z)/2 + (13*z^2)/18 + 
     (-1/2 + 1/(2*z) + z/4)*Log[z]^2 + (-2*rln2 - (2*rln2)/z - rln2*z)*
      Log[1 + z] + (1 + z^(-1) + z/2)*Log[1 + z]^2 + 
     Log[z]*((-3*z)/2 + (-2 - 2/z - z)*Log[1 + z])) + 
   (-3 - (3*z)/2)*Log[1 - z]*PolyLog[2, 1 - z] + 
   (-1/2*z + (-2 - 2/z - z)*Log[1 - z] + (-1 - z^(-1) - z/2)*Log[z])*
    PolyLog[2, -z] + (1 - 49/(6*z) + (2*z^2)/3 + (-6 - 3*z)*Log[1 - z] + 
     (-5 + 5/z + (5*z)/2)*Log[z])*PolyLog[2, z] + 
   (-5 - 2/z - (5*z)/2)*PolyLog[3, 1 - z] + 
   (2 + 2/z + z)*PolyLog[3, 1/2 - z/2] + 
   (2 + 2/z + z)*PolyLog[3, 1/2 + z/2] + (-1 - z^(-1) - z/2)*
    PolyLog[3, -z] + (5 - 13/z - (19*z)/2)*PolyLog[3, z] + 
   (-2 - 2/z - z)*PolyLog[3, (1 + z)^(-1)] + 
   (2 + 2/z + z)*PolyLog[3, (1 + z)^(-1) - z/(1 + z)] + (3*Zeta[3])/2 + 
   (9*Zeta[3])/(2*z) + (21*z*Zeta[3])/4) + 
 NC^2*(35/24 + 2*rln2^2 + 2*rln2*sqrtxz1 - 2/(1 - x) - 
   (4*rln2^2)/(1 - x) - (2*rln2*sqrtxz1)/(1 - x) - (163*x)/24 + 
   2*rln2^2*x + 17/(36*z) + 2/((1 - x)*z) + (83*x)/(36*z) - (23*z)/6 + 
   2*rln2^2*z + (5*z)/(2*(1 - x)) + (8*x*z)/3 + (41*z^2)/18 - 
   (19*x*z^2)/18 + Pi^2*(-5/12 + 2/(3*(1 - x)) - x/4 + 17/(24*z) - 
     1/((1 - x)*z) + (17*x)/(24*z) + (5*z)/4 - z/(2*(1 - x)) + 
     (x*z)/12) + (3 - 2/(1 - x) + 3*x - 7/(4*z) + 2/((1 - x)*z) - 
     (7*x)/(4*z) - (11*z)/4 + z/(1 - x) - (x*z)/4)*Log[1 - x]^2 + 
   (9/2 - 5/(1 - x) + (9*x)/2 - 11/(4*z) + 5/((1 - x)*z) - (11*x)/(4*z) - 
     (17*z)/4 + (5*z)/(2*(1 - x)) - (x*z)/4)*Log[x]^2 + 
   (2 - 1/(2*(1 - x)) + 2*x - 5/(4*z) + 1/(2*(1 - x)*z) - (5*x)/(4*z) - 
     (7*z)/4 + z/(4*(1 - x)) - (x*z)/4)*Log[1 - z]^2 + 
   (-2/(1 - x) - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x))*
    Log[1 + sqrtxz1 - z]^2 + (7/2 - 3/(2*(1 - x)) + (9*x)/2 + 5/(4*z) + 
     1/(2*(1 - x)*z) + (5*x)/(4*z) + (15*z)/4 + z/(4*(1 - x)) + (x*z)/4)*
    Log[z]^2 + LMUA^2*DeltaDist[1 - x]*(5/12 - 3/(4*z) + (53*z)/48 + 
     z^2/3 + (-3/2 + 3/(2*z) + (3*z)/4)*Log[1 - z] + 
     (-3/4 - z^(-1) - (9*z)/8)*Log[z]) + 
   Log[1 - z]*(-1/2 - 3/(1 - x) - (3*x)/2 + 17/(24*z) + 3/((1 - x)*z) + 
     (125*x)/(24*z) - (7*z)/4 + (2*z)/(1 - x) - (5*x*z)/2 - (4*z^2)/3 + 
     (2*x*z^2)/3 + (5 - 2/(1 - x) + 5*x - 5/(2*z) + 2/((1 - x)*z) - 
       (5*x)/(2*z) - 5*z + z/(1 - x))*Log[z]) + 
   Log[1 - x]*(2 - 6/(1 - x) + (3*x)/2 - 55/(24*z) + 6/((1 - x)*z) + 
     (125*x)/(24*z) - (11*z)/2 + (4*z)/(1 - x) - (7*x*z)/4 - (4*z^2)/3 + 
     (2*x*z^2)/3 + (-8 + 8/(1 - x) - 8*x + 4/z - 8/((1 - x)*z) + 
       (4*x)/z + (15*z)/2 - (4*z)/(1 - x) + (x*z)/2)*Log[x] + 
     (5 - 2/(1 - x) + 5*x - 3/z + 2/((1 - x)*z) - (3*x)/z - (9*z)/2 + 
       z/(1 - x) - (x*z)/2)*Log[1 - z] + 
     (6 - 4/(1 - x) + 7*x - 3/(2*z) + 4/((1 - x)*z) - (3*x)/(2*z) - z/2 + 
       (2*z)/(1 - x))*Log[z]) + (-2*rln2 + (2*rln2)/(1 - x) - 2*rln2*x - 
     rln2/z + (2*rln2)/((1 - x)*z) - (rln2*x)/z - 2*rln2*z + 
     (rln2*z)/(1 - x))*Log[1 + sqrtxz1 + z] + 
   Log[x]*(-13/2 + rln2 + sqrtxz1 + 4/(1 - x) - (4*rln2)/(1 - x) - 
     sqrtxz1/(1 - x) - (5*x)/2 + rln2*x + 95/(24*z) - rln2/z - 
     1/(6*(1 - x)*z) + (2*rln2)/((1 - x)*z) - (181*x)/(24*z) - 
     (rln2*x)/z + (43*z)/4 + rln2*z - (75*z)/(8*(1 - x)) + 
     (rln2*z)/(1 - x) + (13*x*z)/4 + (8*z^2)/3 - (4*z^2)/(3*(1 - x)) - 
     (4*x*z^2)/3 + (-13/2 + 7/(1 - x) - (13*x)/2 + 15/(4*z) - 
       7/((1 - x)*z) + (15*x)/(4*z) + 6*z - (7*z)/(2*(1 - x)) + (x*z)/2)*
      Log[1 - z] + (2/(1 - x) + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x))*
      Log[1 + sqrtxz1 - z] + (-8 + 19/(2*(1 - x)) - 9*x + 3/(2*z) - 
       3/((1 - x)*z) + (3*x)/(2*z) - z/2 + (7*z)/(4*(1 - x)))*Log[z] + 
     (-1 + 2/(1 - x) - x - z)*Log[1 + sqrtxz1 + z]) + 
   Log[1 + sqrtxz1 - z]*(-2*rln2 - 2*sqrtxz1 + (6*rln2)/(1 - x) + 
     (2*sqrtxz1)/(1 - x) - 2*rln2*x + rln2/z - (2*rln2)/((1 - x)*z) + 
     (rln2*x)/z - 2*rln2*z - (rln2*z)/(1 - x) + (-1 + 2/(1 - x) - x - z)*
      Log[z] + (2 - 2/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z + 
       2*z - z/(1 - x))*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(8 + 3*rln2 + sqrtxz1 - 5/(1 - x) - (4*rln2)/(1 - x) - 
     sqrtxz1/(1 - x) + 6*x + 3*rln2*x - 7/(6*z) + rln2/z + 
     6/((1 - x)*z) - (2*rln2)/((1 - x)*z) + (19*x)/(3*z) + (rln2*x)/z - 
     8*z + 3*rln2*z + (5*z)/(1 - x) - (rln2*z)/(1 - x) - (3*x*z)/2 - 
     (4*z^2)/3 + (2*x*z^2)/3 + (-2/(1 - x) - 2/((1 - x)*z) - z/(1 - x))*
      Log[1 + z] + (-2 + 2/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - x/z - 
       2*z + z/(1 - x))*Log[1 + sqrtxz1 + z]) + 
   LMUR*(11/6 + (11*x)/6 - 11/(12*z) - (11*x)/(12*z) - (11*z)/6 + 
     DeltaDist[1 - x]*((11*z)/12 + (-11/6 + 11/(6*z) + (11*z)/12)*
        Log[1 - z] + (-11/6 + 11/(6*z) + (11*z)/12)*Log[z]) + 
     (-11/6 + 11/(6*z) + (11*z)/12)*PlusDist[0, 1 - x]) + 
   (6 - 20/(3*z) + z/8 + (2*z^2)/3 + (-4 + 4/z + 2*z)*Log[1 - z] + 
     (-5/2 - z^(-1) - (7*z)/4)*Log[z])*PlusDist[1, 1 - x] + 
   LMUF*(-5/4 - x/4 + 7/(8*z) - x/(8*z) + (3*z)/4 + (x*z)/2 + 
     (-3/2 - (3*x)/2 + z^(-1) + x/z + (5*z)/4 + (x*z)/4)*Log[1 - x] + 
     (1 - (1 - x)^(-1) + x - 3/(4*z) + 1/((1 - x)*z) - (3*x)/(4*z) - 
       (3*z)/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[z] + 
     DeltaDist[1 - x]*(Pi^2*(-1/6 + 1/(6*z) + z/12) - (3*z)/8 + 
       (3/4 - 3/(4*z) - (3*z)/8)*Log[1 - z] + (3/4 - 3/(4*z) - (3*z)/8)*
        Log[z]) + (3/4 - 3/(4*z) - (7*z)/8 + (1 - z^(-1) - z/2)*
        Log[1 - z] + (1 - z^(-1) - z/2)*Log[z])*PlusDist[0, 1 - x] + 
     (2 - 2/z - z)*PlusDist[1, 1 - x]) + (-3/2 + 3/(2*z) + (3*z)/4)*
    PlusDist[2, 1 - x] + (-1/2 - x/2 - 1/(4*z) - x/(4*z) + z/2)*
    PolyLog[2, x] + (1 + x + z^(-1) - 2/((1 - x)*z) + x/z + z - 
     z/(1 - x))*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 - x - z^(-1) + 2/((1 - x)*z) - x/z - z + z/(1 - x))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - 
     z/(2*(1 - x)))*PolyLog[2, 1 - x/z] + (-1 + 2/(1 - x) - x - z)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + (1 - 2/(1 - x) + x + z)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-2/(1 - x) - 2/((1 - x)*z) - z/(1 - x))*PolyLog[2, -z] + 
   (-x - 3/(2*z) - (3*x)/(2*z) - (11*z)/2)*PolyLog[2, z] + 
   PlusDist[0, 1 - x]*(95/24 + Pi^2*(1/12 - 1/(3*z) - (3*z)/8) - 
     55/(36*z) - (31*z)/12 - (13*z^2)/18 + (-2 + 2/z + z)*Log[1 - z]^2 + 
     (-3/2 - 3/z - (11*z)/4)*Log[z]^2 + Log[1 - z]*
      (6 - 20/(3*z) + z/8 + (2*z^2)/3 + (-3 + 3/z + (3*z)/2)*Log[z]) + 
     Log[z]*(1 - 89/(12*z) + z + (2*z^2)/3 + (2 + 2/z + z)*Log[1 + z]) + 
     (2 + 2/z + z)*PolyLog[2, -z] + (1/2 + 3/z + (11*z)/4)*
      PolyLog[2, z]) + LMUA*(11/12 + (17*x)/12 - 35/(12*z) - 
     (41*x)/(12*z) + (4*z)/3 + 2*x*z + (4*z^2)/3 - (2*x*z^2)/3 + 
     LMUR*(11/6 - 11/(6*z) - (11*z)/12)*DeltaDist[1 - x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - x] + 
     (1/2 - (1 - x)^(-1) + x/2 - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - 
       z/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-5/2 - (5*x)/2 + 3/(2*z) + (3*x)/(2*z) + (9*z)/4 + (x*z)/4)*
      Log[1 - z] + (-3/2 - (5*x)/2 - z^(-1) - x/z - (15*z)/4 - (x*z)/4)*
      Log[z] + (-41/12 + 49/(12*z) - (11*z)/12 - (2*z^2)/3 + 
       (3 - 3/z - (3*z)/2)*Log[1 - z] + (3/2 + 2/z + (9*z)/4)*Log[z])*
      PlusDist[0, 1 - x] + LMUF*(1/2 + x/2 - 1/(2*z) - x/(2*z) - z/4 - 
       (x*z)/4 + (-3/4 + 3/(4*z) + (3*z)/8)*DeltaDist[1 - x] + 
       (-1 + z^(-1) + z/2)*PlusDist[0, 1 - x]) + 
     (1 - z^(-1) - z/2)*PlusDist[1, 1 - x] + DeltaDist[1 - x]*
      (-95/24 + Pi^2*(1/12 + 1/(6*z) + (7*z)/24) + 55/(36*z) + 
       (31*z)/24 + (13*z^2)/18 + (2 - 2/z - z)*Log[1 - z]^2 + 
       (3/2 + 3/z + (11*z)/4)*Log[z]^2 + Log[1 - z]*(-41/12 + 49/(12*z) - 
         (17*z)/12 - (2*z^2)/3 + (3 - 3/z - (3*z)/2)*Log[z]) + 
       Log[z]*(19/12 + 29/(6*z) - (55*z)/24 - (2*z^2)/3 + 
         (-2 - 2/z - z)*Log[1 + z]) + (-2 - 2/z - z)*PolyLog[2, -z] + 
       (-1/2 - 3/z - (11*z)/4)*PolyLog[2, z])) + 
   DeltaDist[1 - x]*(-295/36 + (2*rln2^3)/3 + 1169/(108*z) + 
     (2*rln2^3)/(3*z) - (389*z)/144 + (rln2^3*z)/3 - (269*z^2)/108 + 
     (-7/12 + 7/(12*z) + (7*z)/24)*Log[1 - z]^3 + 
     (-5/8 - 5/(3*z) - (65*z)/48)*Log[z]^3 + 
     Log[1 - z]^2*(3 - 10/(3*z) - z/16 + z^2/3 + 
       (15/4 + 3/(2*z) + (21*z)/8)*Log[z]) + 
     (-rln2^2 - rln2^2/z - (rln2^2*z)/2)*Log[1 + z] + 
     Pi^2*(-5/6 - rln2/3 - 1/(8*z) - rln2/(3*z) + (7*z)/48 - (rln2*z)/6 + 
       (-1/2 - 1/(3*z) - (7*z)/12)*Log[1 - z] + 
       (-1/12 - 1/(2*z) - (11*z)/24)*Log[z] + (1/2 + 1/(2*z) + z/4)*
        Log[1 + z]) + Log[z]^2*(-5/2 - 10/(3*z) - (7*z)/32 + 
       (3/2 + 3/(2*z) + (3*z)/4)*Log[1 + z]) + 
     Log[z]*(247/16 + 71/(36*z) + (31*z)/16 + (31*z^2)/18 + 
       (z*Log[1 + z])/2) + Log[1 - z]*(23/6 - rln2^2 - 55/(36*z) - 
       rln2^2/z - (31*z)/12 - (rln2^2*z)/2 - (13*z^2)/18 + 
       (-1/2 + 1/(2*z) + z/4)*Log[z]^2 + (2*rln2 + (2*rln2)/z + rln2*z)*
        Log[1 + z] + (-1 - z^(-1) - z/2)*Log[1 + z]^2 + 
       Log[z]*((3*z)/2 + (2 + 2/z + z)*Log[1 + z])) + 
     (9/2 - z^(-1) + (3*z)/4)*Log[1 - z]*PolyLog[2, 1 - z] + 
     (z/2 + (2 + 2/z + z)*Log[1 - z] + (1 + z^(-1) + z/2)*Log[z])*
      PolyLog[2, -z] + (-1 + 89/(12*z) + z/2 - (2*z^2)/3 + 
       (11/2 + 3/(2*z) + (13*z)/4)*Log[1 - z] + (2 - 2/z - z)*Log[z])*
      PolyLog[2, z] + (4 + 7/(2*z) + 3*z)*PolyLog[3, 1 - z] + 
     (-2 - 2/z - z)*PolyLog[3, 1/2 - z/2] + (-2 - 2/z - z)*
      PolyLog[3, 1/2 + z/2] + (1 + z^(-1) + z/2)*PolyLog[3, -z] + 
     (-1 + 10/z + (15*z)/2)*PolyLog[3, z] + (2 + 2/z + z)*
      PolyLog[3, (1 + z)^(-1)] + (-2 - 2/z - z)*
      PolyLog[3, (1 + z)^(-1) - z/(1 + z)] - (7*Zeta[3])/z - 
     6*z*Zeta[3])) + (41/8 - rln2*sqrtxz1 - 4/(1 - x) - 
   (2*rln2^2)/(1 - x) - (rln2*sqrtxz1)/(1 - x) - (49*x)/8 + 
   (1 - x - z)^(-1) - 6/z - rln2^2/z - (rln2*sqrtxz1)/z + 4/((1 - x)*z) + 
   (2*rln2^2)/((1 - x)*z) + (3*rln2*sqrtxz1)/((1 - x)*z) + (9*x)/(2*z) - 
   (rln2^2*x)/z - (2*rln2*sqrtxz1*x)/z - (13*z)/4 + (6*z)/(1 - x) + 
   (rln2^2*z)/(1 - x) + (x*z)/4 - (2*z)/(1 - x - z) + z^2/(1 - x - z) + 
   Pi^2*(-25/12 + 5/(3*(1 - x)) - (7*x)/12 + 29/(24*z) - 
     4/(3*(1 - x)*z) + (13*x)/(24*z) + (5*z)/4 - (5*z)/(6*(1 - x)) + 
     (x*z)/12) + (11/2 - 3/(1 - x) + (3*x)/2 - 3/z + 5/(2*(1 - x)*z) - 
     x/z - (13*z)/4 + (3*z)/(2*(1 - x)) - (x*z)/4)*Log[1 - x]^2 + 
   (23/2 - 12/(1 - x) + (9*x)/2 - 25/(4*z) + 17/(2*(1 - x)*z) - 
     (11*x)/(4*z) - (31*z)/4 + (6*z)/(1 - x) - (x*z)/4)*Log[x]^2 + 
   (13/2 - 6/(1 - x) + (5*x)/2 - 7/(2*z) + 4/((1 - x)*z) - (3*x)/(2*z) - 
     (17*z)/4 + (3*z)/(1 - x) - (x*z)/4)*Log[1 - z]^2 + 
   (-2/(1 - x) - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x))*
    Log[1 + sqrtxz1 - z]^2 + (17 - sqrtxz1/2 - 14/(1 - x) - 
     rln2/(1 - x) - sqrtxz1/(2*(1 - x)) + (5*x)/2 - 15/(2*z) - 
     rln2/(2*z) - sqrtxz1/(2*z) + 15/(2*(1 - x)*z) + rln2/((1 - x)*z) + 
     (3*sqrtxz1)/(2*(1 - x)*z) + (3*x)/(2*z) - (rln2*x)/(2*z) - 
     (sqrtxz1*x)/z - 10*z + (17*z)/(2*(1 - x)) + (rln2*z)/(2*(1 - x)))*
    Log[z] + (2 - 3/(1 - x) + 2*x - z^(-1) + 3/(2*(1 - x)*z) - x/(2*z) - 
     (9*z)/4 + (3*z)/(2*(1 - x)) + (x*z)/4)*Log[z]^2 + 
   LMUA^2*DeltaDist[1 - x]*(1/4 - z/16 + (-1/2 + 1/(2*z) + z/4)*
      Log[1 - z] + (1/4 - z/8)*Log[z]) + Log[1 + sqrtxz1 - z]*
    (sqrtxz1 + (4*rln2)/(1 - x) + sqrtxz1/(1 - x) + (2*rln2)/z + 
     sqrtxz1/z - (4*rln2)/((1 - x)*z) - (3*sqrtxz1)/((1 - x)*z) + 
     (2*rln2*x)/z + (2*sqrtxz1*x)/z - (2*rln2*z)/(1 - x) + 
     ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(2*(1 - x)))*
      Log[z]) + Log[1 - x]*(23/2 - 11/(1 - x) + x - 65/(8*z) + 
     9/((1 - x)*z) + (11*x)/(8*z) - 8*z + (7*z)/(1 - x) - (x*z)/4 + 
     (-15 + 13/(1 - x) - 5*x + 15/(2*z) - 10/((1 - x)*z) + (5*x)/(2*z) + 
       (19*z)/2 - (13*z)/(2*(1 - x)) + (x*z)/2)*Log[x] + 
     (10 - 8/(1 - x) + 4*x - 11/(2*z) + 6/((1 - x)*z) - (5*x)/(2*z) - 
       (13*z)/2 + (4*z)/(1 - x) - (x*z)/2)*Log[1 - z] + 
     (6 - 6/(1 - x) + 3*x - 7/(2*z) + 4/((1 - x)*z) - (3*x)/(2*z) - 
       (9*z)/2 + (3*z)/(1 - x))*Log[z]) + 
   Log[1 - z]*(17 - 16/(1 - x) + x/2 - (3*x)/(1 - x - z)^2 + 
     (3*x^2)/(1 - x - z)^2 - x^3/(1 - x - z)^2 - (1 - x - z)^(-1) + 
     (6*x)/(1 - x - z) - (3*x^2)/(1 - x - z) - 89/(8*z) + 
     12/((1 - x)*z) + (11*x)/(8*z) - (33*z)/4 + (10*z)/(1 - x) - x*z + 
     (3*z)/(1 - x - z)^2 - (4*z)/(1 - x - z) - (3*z^2)/(1 - x - z)^2 + 
     (2*z^2)/(1 - x - z) + (6 - 10/(1 - x) + 4*x - 3/z + 6/((1 - x)*z) - 
       (2*x)/z - 5*z + (5*z)/(1 - x))*Log[z]) + 
   Log[x]*(-55/2 - sqrtxz1/2 + 24/(1 - x) - (3*rln2)/(1 - x) - 
     sqrtxz1/(2*(1 - x)) - 2*x + (3*x)/(1 - x - z)^2 - 
     (3*x^2)/(1 - x - z)^2 + x^3/(1 - x - z)^2 + (1 - x - z)^(-1) - 
     (6*x)/(1 - x - z) + (3*x^2)/(1 - x - z) + 145/(8*z) - 
     (3*rln2)/(2*z) - sqrtxz1/(2*z) - 18/((1 - x)*z) + 
     (3*rln2)/((1 - x)*z) + (3*sqrtxz1)/(2*(1 - x)*z) - (7*x)/(8*z) - 
     (3*rln2*x)/(2*z) - (sqrtxz1*x)/z + (61*z)/4 - (123*z)/(8*(1 - x)) + 
     (3*rln2*z)/(2*(1 - x)) + (x*z)/4 - (3*z)/(1 - x - z)^2 + 
     (4*z)/(1 - x - z) + (3*z^2)/(1 - x - z)^2 - (2*z^2)/(1 - x - z) + 
     (-33/2 + 17/(1 - x) - (13*x)/2 + 35/(4*z) - 12/((1 - x)*z) + 
       (15*x)/(4*z) + 11*z - (17*z)/(2*(1 - x)) + (x*z)/2)*Log[1 - z] + 
     (2/(1 - x) + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x))*
      Log[1 + sqrtxz1 - z] + (-10 + 25/(2*(1 - x)) - 5*x + 11/(2*z) - 
       8/((1 - x)*z) + (5*x)/(2*z) + (17*z)/2 - (25*z)/(4*(1 - x)))*
      Log[z] + ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
       z/(2*(1 - x)))*Log[1 + sqrtxz1 + z]) + 
   (2 - 3/(2*z) - (3*z)/8 + (-2 + 2/z + z)*Log[1 - z] + 
     (-1/2 + z^(-1) + z/4)*Log[z])*PlusDist[1, 1 - x] + 
   LMUF*(-5/4 - x/4 + 7/(8*z) - x/(8*z) + (3*z)/4 + (x*z)/2 + 
     (-3/2 - (3*x)/2 + z^(-1) + x/z + (5*z)/4 + (x*z)/4)*Log[1 - x] + 
     (1 - (1 - x)^(-1) + x - 3/(4*z) + 1/((1 - x)*z) - (3*x)/(4*z) - 
       (3*z)/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[z] + 
     DeltaDist[1 - x]*(Pi^2*(-1/6 + 1/(6*z) + z/12) - (3*z)/8 + 
       (3/4 - 3/(4*z) - (3*z)/8)*Log[1 - z] + (3/4 - 3/(4*z) - (3*z)/8)*
        Log[z]) + (3/4 - 3/(4*z) - (7*z)/8 + (1 - z^(-1) - z/2)*
        Log[1 - z] + (1 - z^(-1) - z/2)*Log[z])*PlusDist[0, 1 - x] + 
     (2 - 2/z - z)*PlusDist[1, 1 - x]) + (-3/2 + 3/(2*z) + (3*z)/4)*
    PlusDist[2, 1 - x] + (1/2 - (1 - x)^(-1) + x/2 - 3/(4*z) + 
     1/((1 - x)*z) - (3*x)/(4*z) - z/2 + z/(2*(1 - x)))*PolyLog[2, x] + 
   ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(2*(1 - x)))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-(1 - x)^(-1) - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + 2/(1 - x) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - 
     z/(1 - x))*PolyLog[2, 1 - x/z] + 
   ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(2*(1 - x)))*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-(1 - x)^(-1) - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-1 - 3/(1 - x) + z^(-1) + 2/((1 - x)*z) + z/2 + (3*z)/(2*(1 - x)))*
    PolyLog[2, z] + PlusDist[0, 1 - x]*
    (17/8 + Pi^2*(5/12 - 1/(3*z) - (5*z)/24) - 9/(4*z) - (5*z)/4 + 
     (-1 + z^(-1) + z/2)*Log[1 - z]^2 - (3*Log[z])/(4*z) + 
     (1/2 - z/4)*Log[z]^2 + Log[1 - z]*(2 - 3/(2*z) - (3*z)/8 + 
       (1 - z^(-1) - z/2)*Log[z]) + (5/2 - 3/z - (5*z)/4)*
      PolyLog[2, z]) + LMUA*(7/4 + x/4 - z^(-1) - x/(2*z) - z + (x*z)/2 + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - x] + 
     (1/2 - (1 - x)^(-1) + x/2 - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - 
       z/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (1/2 - x/2 + z/4 - (x*z)/4)*Log[z] + 
     (-5/4 + 3/(4*z) + z/2 + (1 - z^(-1) - z/2)*Log[1 - z] + 
       (-1/2 + z/4)*Log[z])*PlusDist[0, 1 - x] + 
     LMUF*(1/2 + x/2 - 1/(2*z) - x/(2*z) - z/4 - (x*z)/4 + 
       (-3/4 + 3/(4*z) + (3*z)/8)*DeltaDist[1 - x] + 
       (-1 + z^(-1) + z/2)*PlusDist[0, 1 - x]) + 
     (1 - z^(-1) - z/2)*PlusDist[1, 1 - x] + DeltaDist[1 - x]*
      (-17/8 + Pi^2*(-1/4 + 1/(6*z) + z/8) + 9/(4*z) + (7*z)/8 + 
       (1 - z^(-1) - z/2)*Log[1 - z]^2 + (3/4 - (3*z)/8)*Log[z] + 
       (-1/2 + z/4)*Log[z]^2 + Log[1 - z]*(-5/4 + 3/(4*z) + 
         (-1 + z^(-1) + z/2)*Log[z]) + (-5/2 + 3/z + (5*z)/4)*
        PolyLog[2, z])) + DeltaDist[1 - x]*(-3/2 - (13*z)/16 + 
     (-5/12 + 5/(12*z) + (5*z)/24)*Log[1 - z]^3 + 
     (67/16 - 9/(4*z) - (45*z)/16)*Log[z] + (-1/2 + (13*z)/32)*Log[z]^2 + 
     (5/24 - (5*z)/48)*Log[z]^3 + Pi^2*(-1/3 + 1/(8*z) + z/16 + 
       (1/2 - 1/(3*z) - z/4)*Log[1 - z] + (1/4 - 1/(6*z) - z/8)*Log[z]) + 
     Log[1 - z]^2*(1 - 3/(4*z) - z/16 + (-3/4 + (3*z)/8)*Log[z]) + 
     Log[1 - z]*(9/4 - 9/(4*z) - (5*z)/4 + (1 - z^(-1) - z/2)*Log[z]^2) + 
     (-3/2 + z^(-1) + (3*z)/4)*Log[1 - z]*PolyLog[2, 1 - z] + 
     (3/(4*z) - z/2 + (1/2 - 3/(2*z) - z/4)*Log[1 - z] + 
       (3 - 3/z - (3*z)/2)*Log[z])*PolyLog[2, z] + 
     (1 - 3/(2*z) - z/2)*PolyLog[3, 1 - z] + (-4 + 3/z + 2*z)*
      PolyLog[3, z] - (3*Zeta[3])/2 + (5*Zeta[3])/(2*z) + 
     (3*z*Zeta[3])/4))/NC^2;

DC2Q2GThetaExplicit = 29/2 - 6/(1 - x) - 8*x - 25/(2*z) + 6/((1 - x)*z) + (13*x)/(2*z) - 9*z + 
 (17*z)/(2*(1 - x)) + Pi^2*(-2 + 3/(2*(1 - x)) - (2*x)/3 + z^(-1) - 
   4/(3*(1 - x)*z) + x/(3*z) + (4*z)/3 - (3*z)/(4*(1 - x))) + 
 (13/2 - 5/(1 - x) + (5*x)/2 - 13/(4*z) + 9/(2*(1 - x)*z) - (5*x)/(4*z) - 
   (9*z)/2 + (5*z)/(2*(1 - x)))*Log[1 - x]^2 + 
 (14 - 14/(1 - x) + 7*x - 7/z + 21/(2*(1 - x)*z) - (7*x)/(2*z) - 
   (21*z)/2 + (7*z)/(1 - x))*Log[x]^2 + 
 (13/2 - 13/(2*(1 - x)) + (5*x)/2 - 13/(4*z) + 9/(2*(1 - x)*z) - 
   (5*x)/(4*z) - (9*z)/2 + (13*z)/(4*(1 - x)))*Log[1 - z]^2 + 
 (5 - 13/(2*(1 - x)) + 4*x - 5/(2*z) + 9/(2*(1 - x)*z) - (2*x)/z - 
   (9*z)/2 + (13*z)/(4*(1 - x)))*Log[z]^2 + 
 Log[1 - x]*(18 - 17/(1 - x) + 9*x - 15/z + 15/((1 - x)*z) - 15*z + 
   (11*z)/(1 - x) + (-39/2 + 17/(1 - x) - (17*x)/2 + 39/(4*z) - 
     14/((1 - x)*z) + (17*x)/(4*z) + 14*z - (17*z)/(2*(1 - x)))*Log[x] + 
   (12 - 10/(1 - x) + 4*x - 6/z + 8/((1 - x)*z) - (2*x)/z - 8*z + 
     (5*z)/(1 - x))*Log[1 - z] + (10 - 10/(1 - x) + 6*x - 5/z + 
     8/((1 - x)*z) - (3*x)/z - 8*z + (5*z)/(1 - x))*Log[z]) + 
 Log[z]*(19 - 19/(1 - x) + 9*x - 15/z + 15/((1 - x)*z) - 15*z + 
   (12*z)/(1 - x) + (-1 + 3/(2*(1 - x)) - x + 1/(2*z) - 1/((1 - x)*z) + 
     x/(2*z) + z - (3*z)/(4*(1 - x)))*Log[RealAbs[x - z]]) + 
 Log[1 - z]*(41/2 - 19/(1 - x) + 7*x - 15/z + 15/((1 - x)*z) - 15*z + 
   (12*z)/(1 - x) + (21/2 - 12/(1 - x) + (11*x)/2 - 21/(4*z) + 
     8/((1 - x)*z) - (11*x)/(4*z) - 8*z + (6*z)/(1 - x))*Log[z] + 
   (-3/2 + 3/(2*(1 - x)) - x/2 + 3/(4*z) - 1/((1 - x)*z) + x/(4*z) + z - 
     (3*z)/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
 Log[x]*(-69/2 + 33/(1 - x) - 15*x + 27/z - 27/((1 - x)*z) + 27*z - 
   (21*z)/(1 - x) + (-39/2 + 39/(2*(1 - x)) - (17*x)/2 + 39/(4*z) - 
     14/((1 - x)*z) + (17*x)/(4*z) + 14*z - (39*z)/(4*(1 - x)))*
    Log[1 - z] + (-17 + 39/(2*(1 - x)) - 11*x + 17/(2*z) - 
     14/((1 - x)*z) + (11*x)/(2*z) + 14*z - (39*z)/(4*(1 - x)))*Log[z] + 
   (1 - 3/(2*(1 - x)) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - z + 
     (3*z)/(4*(1 - x)))*Log[RealAbs[x - z]] + 
   (3/2 - 3/(2*(1 - x)) + x/2 - 3/(4*z) + 1/((1 - x)*z) - x/(4*z) - z + 
     (3*z)/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
 (1 - x - 1/(2*z) + x/(2*z))*PolyLog[2, z] + 
 ((1 - x)^(-1) - z/(2*(1 - x)))*SVP[2, (-1 + x)/(-1 + z)] + 
 (1 + (1 - x)^(-1) - x - 1/(2*z) + x/(2*z) - z/(2*(1 - x)))*
  SVP[2, -((-1 + x)/z)] + (1 - 2/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - 
   x/(2*z) - z + z/(1 - x))*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
 (-2 + (1 - x)^(-1) + z^(-1) - 1/((1 - x)*z) + z - z/(2*(1 - x)))*
  SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 (-10 + 4/(1 - x) + 5*x + 9/z - 4/((1 - x)*z) - (5*x)/z + 7*z - 
   (6*z)/(1 - x) + Pi^2*(3/2 - (1 - x)^(-1) + x/6 - 3/(4*z) + 
     5/(6*(1 - x)*z) - x/(12*z) - (5*z)/6 + z/(2*(1 - x))) + 
   (-9/2 + 3/(1 - x) - x/2 + 9/(4*z) - 5/(2*(1 - x)*z) + x/(4*z) + 
     (5*z)/2 - (3*z)/(2*(1 - x)))*Log[1 - x]^2 + 
   (-21/2 + 21/(2*(1 - x)) - (7*x)/2 + 21/(4*z) - 7/((1 - x)*z) + 
     (7*x)/(4*z) + 7*z - (21*z)/(4*(1 - x)))*Log[x]^2 + 
   (-6 + 6/(1 - x) - 2*x + 3/z - 4/((1 - x)*z) + x/z + 4*z - 
     (3*z)/(1 - x))*Log[1 - z]^2 + (-3 + 9/(2*(1 - x)) - 2*x + 3/(2*z) - 
     5/(2*(1 - x)*z) + x/z + (5*z)/2 - (9*z)/(4*(1 - x)))*Log[z]^2 + 
   Log[1 - x]*(-13 + 11/(1 - x) - 3*x + 9/z - 9/((1 - x)*z) + 9*z - 
     (7*z)/(1 - x) + (14 - 23/(2*(1 - x)) + 3*x - 7/z + 
       17/(2*(1 - x)*z) - (3*x)/(2*z) - (17*z)/2 + (23*z)/(4*(1 - x)))*
      Log[x] + (-10 + 8/(1 - x) - 2*x + 5/z - 6/((1 - x)*z) + x/z + 6*z - 
       (4*z)/(1 - x))*Log[1 - z] + (-6 + 6/(1 - x) - 2*x + 3/z - 
       4/((1 - x)*z) + x/z + 4*z - (3*z)/(1 - x))*Log[z]) + 
   Log[z]*(-14 + 13/(1 - x) - 3*x + 9/z - 9/((1 - x)*z) + 9*z - 
     (8*z)/(1 - x) + (1/2 - (1 - x)^(-1) + x/2 - 1/(4*z) + 
       1/(2*(1 - x)*z) - x/(4*z) - z/2 + z/(2*(1 - x)))*
      Log[RealAbs[x - z]]) + Log[x]*(27 - 24/(1 - x) + 6*x - 18/z + 
     18/((1 - x)*z) - 18*z + (15*z)/(1 - x) + 
     (33/2 - 33/(2*(1 - x)) + (11*x)/2 - 33/(4*z) + 11/((1 - x)*z) - 
       (11*x)/(4*z) - 11*z + (33*z)/(4*(1 - x)))*Log[1 - z] + 
     (23/2 - 14/(1 - x) + (11*x)/2 - 23/(4*z) + 17/(2*(1 - x)*z) - 
       (11*x)/(4*z) - (17*z)/2 + (7*z)/(1 - x))*Log[z] + 
     (-1/2 + (1 - x)^(-1) - x/2 + 1/(4*z) - 1/(2*(1 - x)*z) + x/(4*z) + 
       z/2 - z/(2*(1 - x)))*Log[RealAbs[x - z]] + 
     (-3/2 + 3/(2*(1 - x)) - x/2 + 3/(4*z) - 1/((1 - x)*z) + x/(4*z) + 
       z - (3*z)/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
   Log[1 - z]*(-18 + 16/(1 - x) - 4*x + 12/z - 12/((1 - x)*z) + 12*z - 
     (10*z)/(1 - x) + (-9 + 21/(2*(1 - x)) - 4*x + 9/(2*z) - 
       13/(2*(1 - x)*z) + (2*x)/z + (13*z)/2 - (21*z)/(4*(1 - x)))*
      Log[z] + (3/2 - 3/(2*(1 - x)) + x/2 - 3/(4*z) + 1/((1 - x)*z) - 
       x/(4*z) - z + (3*z)/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
   (-2 + (1 - x)^(-1) + z^(-1) - 1/((1 - x)*z) + z - z/(2*(1 - x)))*
    PolyLog[2, z] + (1 - 2/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - 
     x/(2*z) - z + z/(1 - x))*SVP[2, (-1 + x)/(-1 + z)] + 
   (-1 - (1 - x)^(-1) + x + 1/(2*z) - x/(2*z) + z/(2*(1 - x)))*
    SVP[2, -((-1 + x)/z)] + (-1 + 2/(1 - x) - x + 1/(2*z) - 
     1/((1 - x)*z) + x/(2*z) + z - z/(1 - x))*
    SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (2 - (1 - x)^(-1) - z^(-1) + 1/((1 - x)*z) - z + z/(2*(1 - x)))*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)])/NC^2 + 
 (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - 
   z/(2*(1 - x)))*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 NC^2*(-9/2 + 2/(1 - x) + 3*x + 7/(2*z) - 2/((1 - x)*z) - (3*x)/(2*z) + 
   2*z - (5*z)/(2*(1 - x)) + Pi^2*(1/2 - 1/(2*(1 - x)) + x/2 - 1/(4*z) + 
     1/(2*(1 - x)*z) - x/(4*z) - z/2 + z/(4*(1 - x))) + 
   (-2 + 2/(1 - x) - 2*x + z^(-1) - 2/((1 - x)*z) + x/z + 2*z - 
     z/(1 - x))*Log[1 - x]^2 + (-7/2 + 7/(2*(1 - x)) - (7*x)/2 + 
     7/(4*z) - 7/(2*(1 - x)*z) + (7*x)/(4*z) + (7*z)/2 - 
     (7*z)/(4*(1 - x)))*Log[x]^2 + (-1/2 + 1/(2*(1 - x)) - x/2 + 
     1/(4*z) - 1/(2*(1 - x)*z) + x/(4*z) + z/2 - z/(4*(1 - x)))*
    Log[1 - z]^2 + (-2 + 2/(1 - x) - 2*x + z^(-1) - 2/((1 - x)*z) + x/z + 
     2*z - z/(1 - x))*Log[z]^2 + Log[1 - x]*(-5 + 6/(1 - x) - 6*x + 6/z - 
     6/((1 - x)*z) + 6*z - (4*z)/(1 - x) + 
     (11/2 - 11/(2*(1 - x)) + (11*x)/2 - 11/(4*z) + 11/(2*(1 - x)*z) - 
       (11*x)/(4*z) - (11*z)/2 + (11*z)/(4*(1 - x)))*Log[x] + 
     (-2 + 2/(1 - x) - 2*x + z^(-1) - 2/((1 - x)*z) + x/z + 2*z - 
       z/(1 - x))*Log[1 - z] + (-4 + 4/(1 - x) - 4*x + 2/z - 
       4/((1 - x)*z) + (2*x)/z + 4*z - (2*z)/(1 - x))*Log[z]) + 
   Log[1 - z]*(-5/2 + 3/(1 - x) - 3*x + 3/z - 3/((1 - x)*z) + 3*z - 
     (2*z)/(1 - x) + (-3/2 + 3/(2*(1 - x)) - (3*x)/2 + 3/(4*z) - 
       3/(2*(1 - x)*z) + (3*x)/(4*z) + (3*z)/2 - (3*z)/(4*(1 - x)))*
      Log[z]) + Log[x]*(15/2 - 9/(1 - x) + 9*x - 9/z + 9/((1 - x)*z) - 
     9*z + (6*z)/(1 - x) + (3 - 3/(1 - x) + 3*x - 3/(2*z) + 
       3/((1 - x)*z) - (3*x)/(2*z) - 3*z + (3*z)/(2*(1 - x)))*
      Log[1 - z] + (11/2 - 11/(2*(1 - x)) + (11*x)/2 - 11/(4*z) + 
       11/(2*(1 - x)*z) - (11*x)/(4*z) - (11*z)/2 + (11*z)/(4*(1 - x)))*
      Log[z] + (-1/2 + 1/(2*(1 - x)) - x/2 + 1/(4*z) - 1/(2*(1 - x)*z) + 
       x/(4*z) + z/2 - z/(4*(1 - x)))*Log[RealAbs[x - z]]) + 
   Log[z]*(-5 + 6/(1 - x) - 6*x + 6/z - 6/((1 - x)*z) + 6*z - 
     (4*z)/(1 - x) + (1/2 - 1/(2*(1 - x)) + x/2 - 1/(4*z) + 
       1/(2*(1 - x)*z) - x/(4*z) - z/2 + z/(4*(1 - x)))*
      Log[RealAbs[x - z]]) + (1 - (1 - x)^(-1) + x - 1/(2*z) + 
     1/((1 - x)*z) - x/(2*z) - z + z/(2*(1 - x)))*PolyLog[2, z] + 
   (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - 
     z/(2*(1 - x)))*SVP[2, (-1 + x)/(-1 + z)] + 
   (1 - (1 - x)^(-1) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - z + 
     z/(2*(1 - x)))*SVP[2, ((-1 + x)*z)/(x*(-1 + z))]);

DC2G2GExplicit = NC*(65/4 + 4*rln2^2 - 17*x - 8*rln2^2*x + 8*rln2^2*x^2 - 157/(8*z) - 
   (4*rln2^2)/z - (4*rln2*sqrtxz1)/z + (41*x)/(2*z) + (8*rln2^2*x)/z + 
   (8*rln2*sqrtxz1*x)/z + (43*z)/8 - 4*rln2^2*z - (11*x*z)/2 + 
   8*rln2^2*x*z + Pi^2*(1/6 + x - (2*x^2)/3 - 2/(3*(1 + x)) - 
     (2*x)/(3*(1 + x)) + 7/(12*z) + 1/(3*x^2*z) + 2/(3*x*z) - 
     (7*x)/(6*z) - 2/(3*(1 + x)*z) - 1/(3*x^2*(1 + x)*z) - 
     1/(x*(1 + x)*z) + z/3 + z/(3*x^2) + (2*z)/(3*x) - x*z - 
     (2*z)/(3*(1 + x)) - z/(3*x^2*(1 + x)) - z/(x*(1 + x))) - 
   (sqrtxz3*InvTanInt[-sqrtxz3])/x - 5*sqrtxz3*x*InvTanInt[-sqrtxz3] - 
   (5*sqrtxz3*InvTanInt[-sqrtxz3])/z - 9*sqrtxz3*z*InvTanInt[-sqrtxz3] + 
   (sqrtxz3*InvTanInt[sqrtxz3])/x + 5*sqrtxz3*x*InvTanInt[sqrtxz3] + 
   (5*sqrtxz3*InvTanInt[sqrtxz3])/z + 9*sqrtxz3*z*InvTanInt[sqrtxz3] - 
   (2*sqrtxz3*InvTanInt[sqrtxz3*z])/x - 
   10*sqrtxz3*x*InvTanInt[sqrtxz3*z] - (10*sqrtxz3*InvTanInt[sqrtxz3*z])/
    z - 18*sqrtxz3*z*InvTanInt[sqrtxz3*z] + 
   ((-2*sqrtxz3*ArcTan[sqrtxz3])/x - 10*sqrtxz3*x*ArcTan[sqrtxz3] - 
     (10*sqrtxz3*ArcTan[sqrtxz3])/z - 18*sqrtxz3*z*ArcTan[sqrtxz3])*
    Log[sqrtxz3] + (1 - 2*x - z^(-1) + (2*x)/z - z/2 + x*z)*
    Log[1 - x]^2 + (-2 - 2*x + x^2 + 3/(1 + x) + (3*x)/(1 + x) - z^(-1) - 
     3/(2*x^2*z) - 3/(x*z) + (2*x)/z + 3/((1 + x)*z) + 
     3/(2*x^2*(1 + x)*z) + 9/(2*x*(1 + x)*z) - (3*z)/(2*x^2) - (3*z)/x + 
     2*x*z + (3*z)/(1 + x) + (3*z)/(2*x^2*(1 + x)) + (9*z)/(2*x*(1 + x)))*
    Log[x]^2 + (-11/2 + 8*x + 25/(4*z) - (9*x)/z - (3*z)/4 + (3*x*z)/2)*
    Log[1 - z] + (1 - 2*x - z^(-1) + (2*x)/z - z/2 + x*z)*Log[1 - z]^2 + 
   (4 - 8*x + 4*x^2 - 2/z + (4*x)/z - 2*z + 4*x*z)*
    Log[1 + sqrtxz1 - z]^2 + (2 - 2*x^2 - 2/(1 + x) - (2*x)/(1 + x) - 
     z^(-1) + 1/(x^2*z) + 2/(x*z) - (2*x)/z - 2/((1 + x)*z) - 
     1/(x^2*(1 + x)*z) - 3/(x*(1 + x)*z) - z + z/x^2 + (2*z)/x - 2*x*z - 
     (2*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)))*Log[1 + x/z]*
    Log[z] + (1 - 2*x^2 - (1 + x)^(-1) - x/(1 + x) + z^(-1) + 
     1/(2*x^2*z) + 1/(x*z) - (4*x)/z - 1/((1 + x)*z) - 
     1/(2*x^2*(1 + x)*z) - 3/(2*x*(1 + x)*z) + z/2 + z/(2*x^2) + z/x - 
     3*x*z - z/(1 + x) - z/(2*x^2*(1 + x)) - (3*z)/(2*x*(1 + x)))*
    Log[z]^2 + Log[1 - x]*(-11/2 + 8*x + 25/(4*z) - (9*x)/z - (3*z)/4 + 
     (3*x*z)/2 + (-4 + 2*x^2 + 4/(1 + x) + (4*x)/(1 + x) + z^(-1) - 
       2/(x^2*z) - 4/(x*z) - (2*x)/z + 4/((1 + x)*z) + 
       2/(x^2*(1 + x)*z) + 6/(x*(1 + x)*z) - (2*z)/x^2 - (4*z)/x + 
       (4*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + (6*z)/(x*(1 + x)))*Log[x] + 
     (2 - 4*x - 2/z + (4*x)/z - z + 2*x*z)*Log[1 - z] + 
     (2 - 4*x)*Log[z]) + LMUF*(1 - x - 3/(2*z) + (3*x)/(2*z) + (3*z)/2 - 
     2*x*z + (-1 + 2*x + z^(-1) - (2*x)/z + z/2 - x*z)*Log[1 - x] + 
     (-1/2*1/z + x/z + z/2 + x*z)*Log[x] + 
     (-1 + 2*x + z^(-1) - (2*x)/z + z/2 - x*z)*Log[1 - z] + 
     (-1 + 2*x + z^(-1) - (2*x)/z + z/2 - x*z)*Log[z]) + 
   LMUA*(9/2 - 7*x - 19/(4*z) + (15*x)/(2*z) - (3*z)/4 + (x*z)/2 + 
     LMUF*(1 - 2*x - z^(-1) + (2*x)/z - z/2 + x*z) + 
     (-1 + 2*x + z^(-1) - (2*x)/z + z/2 - x*z)*Log[1 - x] + 
     (1 - 2*x - z^(-1) + (2*x)/z - z/2 + x*z)*Log[x] + 
     (-1 + 2*x + z^(-1) - (2*x)/z + z/2 - x*z)*Log[1 - z] + 
     (-1 + 2*x - z^(-1) + (2*x)/z - z/2 + x*z)*Log[z]) + 
   ((2*sqrtxz3*ArcTan[sqrtxz3*z])/x + 10*sqrtxz3*x*ArcTan[sqrtxz3*z] + 
     (10*sqrtxz3*ArcTan[sqrtxz3*z])/z + 18*sqrtxz3*z*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z] + (-4*rln2*x^2 + (2*rln2)/z - (4*rln2*x)/z + 
     2*rln2*z - 4*rln2*x*z)*Log[1 + sqrtxz1 + z] + 
   Log[1 + sqrtxz1 - z]*(-8*rln2 + 16*rln2*x - 12*rln2*x^2 + (6*rln2)/z + 
     (4*sqrtxz1)/z - (12*rln2*x)/z - (8*sqrtxz1*x)/z + 6*rln2*z - 
     12*rln2*x*z + (-2 + 4*x - 4*x^2 + 2/z - (4*x)/z + 2*z - 4*x*z)*
      Log[z] + (4*x^2 - 2/z + (4*x)/z - 2*z + 4*x*z)*
      Log[1 + sqrtxz1 + z]) + Log[x]*(13 + 6*rln2 + x - 12*rln2*x + 
     8*rln2*x^2 - 8/(1 + x) - (8*x)/(1 + x) - 15/(2*z) - (4*rln2)/z - 
     (2*sqrtxz1)/z + 4/(x^2*z) + 8/(x*z) - x/z + (8*rln2*x)/z + 
     (4*sqrtxz1*x)/z - 8/((1 + x)*z) - 4/(x^2*(1 + x)*z) - 
     12/(x*(1 + x)*z) + (7*z)/2 - 4*rln2*z + (4*z)/x^2 + (8*z)/x + 
     8*rln2*x*z - (8*z)/(1 + x) - (4*z)/(x^2*(1 + x)) - 
     (12*z)/(x*(1 + x)) + (4 - 4*x^2 - 4/(1 + x) - (4*x)/(1 + x) - 2/z + 
       2/(x^2*z) + 4/(x*z) - (4*x)/z - 4/((1 + x)*z) - 
       2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - 2*z + (2*z)/x^2 + (4*z)/x - 
       4*x*z - (4*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - (6*z)/(x*(1 + x)))*
      Log[1 + x] + (-2 + 2*x^2 + 2/(1 + x) + (2*x)/(1 + x) + z^(-1) - 
       1/(x^2*z) - 2/(x*z) + (2*x)/z + 2/((1 + x)*z) + 
       1/(x^2*(1 + x)*z) + 3/(x*(1 + x)*z) + z - z/x^2 - (2*z)/x + 
       2*x*z + (2*z)/(1 + x) + z/(x^2*(1 + x)) + (3*z)/(x*(1 + x)))*
      Log[1 + x/z] + (-1 + 2*x + 3/(2*z) - (3*x)/z - 2*x*z)*Log[1 - z] + 
     (-4 + 8*x - 4*x^2 + 2/z - (4*x)/z + 2*z - 4*x*z)*
      Log[1 + sqrtxz1 - z] + (-1 - 6*x + 2*x^2 - 2/(1 + x) - 
       (2*x)/(1 + x) - 7/(2*z) + 1/(x^2*z) + 2/(x*z) - x/z - 
       2/((1 + x)*z) - 1/(x^2*(1 + x)*z) - 3/(x*(1 + x)*z) - 2*z + 
       z/x^2 + (2*z)/x + 2*x*z - (2*z)/(1 + x) - z/(x^2*(1 + x)) - 
       (3*z)/(x*(1 + x)))*Log[z] + (-2 + 4*x - 4*x^2 + 2/z - (4*x)/z + 
       2*z - 4*x*z)*Log[1 + sqrtxz1 + z] + 
     (-2*x^2 + z^(-1) - (2*x)/z + z - 2*x*z)*Log[x + z] + 
     (-2 + 4*x^2 + 2/(1 + x) + (2*x)/(1 + x) - 1/(x^2*z) - 2/(x*z) + 
       (4*x)/z + 2/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 3/(x*(1 + x)*z) - 
       z/x^2 - (2*z)/x + 4*x*z + (2*z)/(1 + x) + z/(x^2*(1 + x)) + 
       (3*z)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[z]*(-17/2 + 2*rln2 + 7*x - 4*rln2*x + 8*rln2*x^2 + 5/(4*z) - 
     (4*rln2)/z - (2*sqrtxz1)/z - (6*x)/z + (8*rln2*x)/z + 
     (4*sqrtxz1*x)/z + (9*z)/4 - 4*rln2*z - (5*x*z)/2 + 8*rln2*x*z + 
     (-4*x^2 + 2/z - (4*x)/z + 2*z - 4*x*z)*Log[1 + sqrtxz1 + z] + 
     (2*x^2 - z^(-1) + (2*x)/z - z + 2*x*z)*Log[x + z] + 
     (-2 + 4*x^2 + 2/(1 + x) + (2*x)/(1 + x) - 1/(x^2*z) - 2/(x*z) + 
       (4*x)/z + 2/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 3/(x*(1 + x)*z) - 
       z/x^2 - (2*z)/x + 4*x*z + (2*z)/(1 + x) + z/(x^2*(1 + x)) + 
       (3*z)/(x*(1 + x)))*Log[1 + x*z]) + 
   (4 - 4*x^2 - 4/(1 + x) - (4*x)/(1 + x) - 2/z + 2/(x^2*z) + 4/(x*z) - 
     (4*x)/z - 4/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - 
     2*z + (2*z)/x^2 + (4*z)/x - 4*x*z - (4*z)/(1 + x) - 
     (2*z)/(x^2*(1 + x)) - (6*z)/(x*(1 + x)))*PolyLog[2, -x] + 
   (-3 - 2*x + 2*x^2 + 4/(1 + x) + (4*x)/(1 + x) - 1/(2*z) - 2/(x^2*z) - 
     4/(x*z) + x/z + 4/((1 + x)*z) + 2/(x^2*(1 + x)*z) + 
     6/(x*(1 + x)*z) - (2*z)/x^2 - (4*z)/x + 2*x*z + (4*z)/(1 + x) + 
     (2*z)/(x^2*(1 + x)) + (6*z)/(x*(1 + x)))*PolyLog[2, x] + 
   (-2 + 4*x)*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (2 - 4*x)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2 + 4*x - 4*x^2 + 2/z - (4*x)/z + 2*z - 4*x*z)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (2 - 4*x + 4*x^2 - 2/z + (4*x)/z - 2*z + 4*x*z)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-2 + 2/(1 + x) + (2*x)/(1 + x) + 2/z - 1/(x^2*z) - 2/(x*z) + 
     2/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 3/(x*(1 + x)*z) + 2*z - z/x^2 - 
     (2*z)/x + (2*z)/(1 + x) + z/(x^2*(1 + x)) + (3*z)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (-2 + 4*x)*PolyLog[2, z] + 
   (-2 + 4*x^2 + 2/(1 + x) + (2*x)/(1 + x) - 1/(x^2*z) - 2/(x*z) + 
     (4*x)/z + 2/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 3/(x*(1 + x)*z) - 
     z/x^2 - (2*z)/x + 4*x*z + (2*z)/(1 + x) + z/(x^2*(1 + x)) + 
     (3*z)/(x*(1 + x)))*PolyLog[2, -(x*z)]) + 
 (7/4 - 8*rln2^2 + (32*rln2)/sqrtxz1 + (24*rln2^2)/sqrtxz1 - 5*x + 
   16*rln2^2*x - (128*rln2*x)/sqrtxz1 - (96*rln2^2*x)/sqrtxz1 - 
   8*rln2^2*x^2 + (160*rln2*x^2)/sqrtxz1 + (120*rln2^2*x^2)/sqrtxz1 - 
   (64*rln2*x^3)/sqrtxz1 - (48*rln2^2*x^3)/sqrtxz1 + 13/(8*z) + 
   (8*rln2^2)/z + (16*rln2*sqrtxz1)/z + (12*rln2^2*sqrtxz1)/z + 
   (3*x)/(2*z) - (16*rln2^2*x)/z - (32*rln2*sqrtxz1*x)/z - 
   (24*rln2^2*sqrtxz1*x)/z + (8*rln2^2*x^2)/z + (16*rln2*sqrtxz1*x^2)/z + 
   (12*rln2^2*sqrtxz1*x^2)/z - (43*z)/8 + 4*rln2^2*z - 
   (16*rln2*z)/sqrtxz1 - (12*rln2^2*z)/sqrtxz1 + (11*x*z)/2 - 
   8*rln2^2*x*z + (32*rln2*x*z)/sqrtxz1 + (24*rln2^2*x*z)/sqrtxz1 - 
   (16*rln2*x^2*z)/sqrtxz1 - (12*rln2^2*x^2*z)/sqrtxz1 - 
   (48*rln2)/(sqrtxz1*(1 + z)) - (36*rln2^2)/(sqrtxz1*(1 + z)) + 
   (160*rln2*x)/(sqrtxz1*(1 + z)) + (120*rln2^2*x)/(sqrtxz1*(1 + z)) - 
   (176*rln2*x^2)/(sqrtxz1*(1 + z)) - (132*rln2^2*x^2)/
    (sqrtxz1*(1 + z)) + (64*rln2*x^3)/(sqrtxz1*(1 + z)) + 
   (48*rln2^2*x^3)/(sqrtxz1*(1 + z)) - (8*rln2^2)/(z*(1 + z)) - 
   (16*rln2*sqrtxz1)/(z*(1 + z)) - (12*rln2^2*sqrtxz1)/(z*(1 + z)) + 
   (16*rln2^2*x)/(z*(1 + z)) + (32*rln2*sqrtxz1*x)/(z*(1 + z)) + 
   (24*rln2^2*sqrtxz1*x)/(z*(1 + z)) - (8*rln2^2*x^2)/(z*(1 + z)) - 
   (16*rln2*sqrtxz1*x^2)/(z*(1 + z)) - (12*rln2^2*sqrtxz1*x^2)/
    (z*(1 + z)) + (16*rln2*z)/(sqrtxz1*(1 + z)) + 
   (12*rln2^2*z)/(sqrtxz1*(1 + z)) - (32*rln2*x*z)/(sqrtxz1*(1 + z)) - 
   (24*rln2^2*x*z)/(sqrtxz1*(1 + z)) + (16*rln2*x^2*z)/
    (sqrtxz1*(1 + z)) + (12*rln2^2*x^2*z)/(sqrtxz1*(1 + z)) + 
   Pi^2*(-1/6 + 4/(3*sqrtxz1) - 1/(3*x^2) - 2/(3*x) - x - 
     (16*x)/(3*sqrtxz1) + (2*x^2)/3 + (20*x^2)/(3*sqrtxz1) - 
     (8*x^3)/(3*sqrtxz1) + 4/(3*(1 + x)) + 1/(3*x^2*(1 + x)) + 
     1/(x*(1 + x)) + (2*x)/(3*(1 + x)) + 2/(3*(1 - z)) + 
     (4*x)/(3*(1 - z)) + (2*x^2)/(3*(1 - z)) - 7/(12*z) + 
     (2*sqrtxz1)/(3*z) - 2/(3*x^2*z) - 4/(3*x*z) + (5*x)/(2*z) - 
     (4*sqrtxz1*x)/(3*z) + (2*x^2)/(3*z) + (2*sqrtxz1*x^2)/(3*z) + 
     2/((1 + x)*z) + 2/(3*x^2*(1 + x)*z) + 2/(x*(1 + x)*z) + 
     (2*x)/(3*(1 + x)*z) + 2/(3*x^2*(1 - z)*z) + 4/(3*x*(1 - z)*z) - 
     (4*x)/(3*(1 - z)*z) - (2*x^2)/(3*(1 - z)*z) - 
     2/((1 + x)*(1 - z)*z) - 2/(3*x^2*(1 + x)*(1 - z)*z) - 
     2/(x*(1 + x)*(1 - z)*z) - (2*x)/(3*(1 + x)*(1 - z)*z) - z/3 - 
     (2*z)/(3*sqrtxz1) - z/(3*x^2) - (2*z)/(3*x) + x*z + 
     (4*x*z)/(3*sqrtxz1) - (2*x^2*z)/(3*sqrtxz1) + (2*z)/(3*(1 + x)) + 
     z/(3*x^2*(1 + x)) + z/(x*(1 + x)) - 2/(sqrtxz1*(1 + z)) + 
     (20*x)/(3*sqrtxz1*(1 + z)) - (22*x^2)/(3*sqrtxz1*(1 + z)) + 
     (8*x^3)/(3*sqrtxz1*(1 + z)) - (2*sqrtxz1)/(3*z*(1 + z)) + 
     (4*sqrtxz1*x)/(3*z*(1 + z)) - (2*sqrtxz1*x^2)/(3*z*(1 + z)) + 
     (2*z)/(3*sqrtxz1*(1 + z)) - (4*x*z)/(3*sqrtxz1*(1 + z)) + 
     (2*x^2*z)/(3*sqrtxz1*(1 + z))) + 4*sqrtxz3*z*InvTanInt[-sqrtxz3] - 
   4*sqrtxz3*z*InvTanInt[sqrtxz3] + 8*sqrtxz3*z*InvTanInt[sqrtxz3*z] + 
   8*sqrtxz3*z*ArcTan[sqrtxz3]*Log[sqrtxz3] + 
   (-1 + 2*x + z^(-1) - (2*x)/z + z/2 - x*z)*Log[1 - x]^2 + 
   (2 - 6/sqrtxz1 + 3/(2*x^2) + 3/x + 2*x + (24*x)/sqrtxz1 - x^2 - 
     (30*x^2)/sqrtxz1 + (12*x^3)/sqrtxz1 - 6/(1 + x) - 
     3/(2*x^2*(1 + x)) - 9/(2*x*(1 + x)) - (3*x)/(1 + x) - 3/(1 - z) - 
     (6*x)/(1 - z) - (3*x^2)/(1 - z) + z^(-1) - (3*sqrtxz1)/z + 
     3/(x^2*z) + 6/(x*z) - (8*x)/z + (6*sqrtxz1*x)/z - (3*x^2)/z - 
     (3*sqrtxz1*x^2)/z - 9/((1 + x)*z) - 3/(x^2*(1 + x)*z) - 
     9/(x*(1 + x)*z) - (3*x)/((1 + x)*z) - 3/(x^2*(1 - z)*z) - 
     6/(x*(1 - z)*z) + (6*x)/((1 - z)*z) + (3*x^2)/((1 - z)*z) + 
     9/((1 + x)*(1 - z)*z) + 3/(x^2*(1 + x)*(1 - z)*z) + 
     9/(x*(1 + x)*(1 - z)*z) + (3*x)/((1 + x)*(1 - z)*z) + 
     (3*z)/sqrtxz1 + (3*z)/(2*x^2) + (3*z)/x - 2*x*z - (6*x*z)/sqrtxz1 + 
     (3*x^2*z)/sqrtxz1 - (3*z)/(1 + x) - (3*z)/(2*x^2*(1 + x)) - 
     (9*z)/(2*x*(1 + x)) + 9/(sqrtxz1*(1 + z)) - 
     (30*x)/(sqrtxz1*(1 + z)) + (33*x^2)/(sqrtxz1*(1 + z)) - 
     (12*x^3)/(sqrtxz1*(1 + z)) + (3*sqrtxz1)/(z*(1 + z)) - 
     (6*sqrtxz1*x)/(z*(1 + z)) + (3*sqrtxz1*x^2)/(z*(1 + z)) - 
     (3*z)/(sqrtxz1*(1 + z)) + (6*x*z)/(sqrtxz1*(1 + z)) - 
     (3*x^2*z)/(sqrtxz1*(1 + z)))*Log[x]^2 + 
   (-1 + 8/sqrtxz1 + 2*x - (32*x)/sqrtxz1 + (40*x^2)/sqrtxz1 - 
     (16*x^3)/sqrtxz1 + z^(-1) + (4*sqrtxz1)/z - (2*x)/z - 
     (8*sqrtxz1*x)/z + (4*sqrtxz1*x^2)/z + z/2 - (4*z)/sqrtxz1 - x*z + 
     (8*x*z)/sqrtxz1 - (4*x^2*z)/sqrtxz1 - 12/(sqrtxz1*(1 + z)) + 
     (40*x)/(sqrtxz1*(1 + z)) - (44*x^2)/(sqrtxz1*(1 + z)) + 
     (16*x^3)/(sqrtxz1*(1 + z)) - (4*sqrtxz1)/(z*(1 + z)) + 
     (8*sqrtxz1*x)/(z*(1 + z)) - (4*sqrtxz1*x^2)/(z*(1 + z)) + 
     (4*z)/(sqrtxz1*(1 + z)) - (8*x*z)/(sqrtxz1*(1 + z)) + 
     (4*x^2*z)/(sqrtxz1*(1 + z)))*Log[1 - z]^2 + 
   (-4 + 8/sqrtxz1 + 8*x - (32*x)/sqrtxz1 - 4*x^2 + (40*x^2)/sqrtxz1 - 
     (16*x^3)/sqrtxz1 + 2/z + (4*sqrtxz1)/z - (4*x)/z - (8*sqrtxz1*x)/z + 
     (4*sqrtxz1*x^2)/z + 2*z - (4*z)/sqrtxz1 - 4*x*z + (8*x*z)/sqrtxz1 - 
     (4*x^2*z)/sqrtxz1 - 12/(sqrtxz1*(1 + z)) + 
     (40*x)/(sqrtxz1*(1 + z)) - (44*x^2)/(sqrtxz1*(1 + z)) + 
     (16*x^3)/(sqrtxz1*(1 + z)) - (4*sqrtxz1)/(z*(1 + z)) + 
     (8*sqrtxz1*x)/(z*(1 + z)) - (4*sqrtxz1*x^2)/(z*(1 + z)) + 
     (4*z)/(sqrtxz1*(1 + z)) - (8*x*z)/(sqrtxz1*(1 + z)) + 
     (4*x^2*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z]^2 + 
   (-1 - x^(-2) - 2/x + 2*x + 2*x^2 + 4/(1 + x) + 1/(x^2*(1 + x)) + 
     3/(x*(1 + x)) + (2*x)/(1 + x) - 2/(x^2*z) - 4/(x*z) + (4*x)/z + 
     (2*x^2)/z + 6/((1 + x)*z) + 2/(x^2*(1 + x)*z) + 6/(x*(1 + x)*z) + 
     (2*x)/((1 + x)*z) + 2/(x^2*(1 - z)*z) + 4/(x*(1 - z)*z) - 
     (4*x)/((1 - z)*z) - (2*x^2)/((1 - z)*z) - 6/((1 + x)*(1 - z)*z) - 
     2/(x^2*(1 + x)*(1 - z)*z) - 6/(x*(1 + x)*(1 - z)*z) - 
     (2*x)/((1 + x)*(1 - z)*z) + z - z/x^2 - (2*z)/x + 2*x*z + 
     (2*z)/(1 + x) + z/(x^2*(1 + x)) + (3*z)/(x*(1 + x)))*Log[1 + x/z]*
    Log[z] + (-1 + 10/sqrtxz1 - 1/(2*x^2) - x^(-1) + 2*x - 
     (40*x)/sqrtxz1 + 2*x^2 + (50*x^2)/sqrtxz1 - (20*x^3)/sqrtxz1 + 
     2/(1 + x) + 1/(2*x^2*(1 + x)) + 3/(2*x*(1 + x)) + x/(1 + x) - 
     (1 - z)^(-1) + (2*x)/(1 - z) - x^2/(1 - z) - z^(-1) + 
     (5*sqrtxz1)/z - 1/(x^2*z) - 2/(x*z) + (4*x)/z - (10*sqrtxz1*x)/z + 
     (3*x^2)/z + (5*sqrtxz1*x^2)/z + 3/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 
     3/(x*(1 + x)*z) + x/((1 + x)*z) + 1/(x^2*(1 - z)*z) + 
     2/(x*(1 - z)*z) - (2*x)/((1 - z)*z) - x^2/((1 - z)*z) - 
     3/((1 + x)*(1 - z)*z) - 1/(x^2*(1 + x)*(1 - z)*z) - 
     3/(x*(1 + x)*(1 - z)*z) - x/((1 + x)*(1 - z)*z) - z/2 - 
     (5*z)/sqrtxz1 - z/(2*x^2) - z/x + 3*x*z + (10*x*z)/sqrtxz1 - 
     (5*x^2*z)/sqrtxz1 + z/(1 + x) + z/(2*x^2*(1 + x)) + 
     (3*z)/(2*x*(1 + x)) - 15/(sqrtxz1*(1 + z)) + 
     (50*x)/(sqrtxz1*(1 + z)) - (55*x^2)/(sqrtxz1*(1 + z)) + 
     (20*x^3)/(sqrtxz1*(1 + z)) - 2/(z*(1 + z)) - 
     (5*sqrtxz1)/(z*(1 + z)) + (4*x)/(z*(1 + z)) + 
     (10*sqrtxz1*x)/(z*(1 + z)) - (2*x^2)/(z*(1 + z)) - 
     (5*sqrtxz1*x^2)/(z*(1 + z)) + (5*z)/(sqrtxz1*(1 + z)) - 
     (10*x*z)/(sqrtxz1*(1 + z)) + (5*x^2*z)/(sqrtxz1*(1 + z)))*Log[z]^2 + 
   Log[1 - x]*(11/2 - 8*x - 25/(4*z) + (9*x)/z + (3*z)/4 - (3*x*z)/2 + 
     (4 + 2/x^2 + 4/x - 2*x^2 - 8/(1 + x) - 2/(x^2*(1 + x)) - 
       6/(x*(1 + x)) - (4*x)/(1 + x) - 4/(1 - z) - (8*x)/(1 - z) - 
       (4*x^2)/(1 - z) - z^(-1) + 4/(x^2*z) + 8/(x*z) - (6*x)/z - 
       (4*x^2)/z - 12/((1 + x)*z) - 4/(x^2*(1 + x)*z) - 
       12/(x*(1 + x)*z) - (4*x)/((1 + x)*z) - 4/(x^2*(1 - z)*z) - 
       8/(x*(1 - z)*z) + (8*x)/((1 - z)*z) + (4*x^2)/((1 - z)*z) + 
       12/((1 + x)*(1 - z)*z) + 4/(x^2*(1 + x)*(1 - z)*z) + 
       12/(x*(1 + x)*(1 - z)*z) + (4*x)/((1 + x)*(1 - z)*z) + (2*z)/x^2 + 
       (4*z)/x - (4*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - (6*z)/(x*(1 + x)))*
      Log[x] + (-2 + 4*x + 2/z - (4*x)/z + z - 2*x*z)*Log[1 - z] + 
     (-2 + 4*x)*Log[z]) + LMUA*(-9/2 + 7*x + 19/(4*z) - (15*x)/(2*z) + 
     (3*z)/4 - (x*z)/2 + LMUF*(-1 + 2*x + z^(-1) - (2*x)/z + z/2 - x*z) + 
     (1 - 2*x - z^(-1) + (2*x)/z - z/2 + x*z)*Log[1 - x] + 
     (-1 + 2*x + z^(-1) - (2*x)/z + z/2 - x*z)*Log[x] + 
     (1 - 2*x - z^(-1) + (2*x)/z - z/2 + x*z)*Log[1 - z] + 
     (1 - 2*x + z^(-1) - (2*x)/z + z/2 - x*z)*Log[z]) + 
   LMUF*(-1 + x + 3/(2*z) - (3*x)/(2*z) - (3*z)/2 + 2*x*z + 
     (1 - 2*x - z^(-1) + (2*x)/z - z/2 + x*z)*Log[1 - x] + 
     (1/(2*z) - x/z - z/2 - x*z)*Log[x] + 
     (1 - 2*x - z^(-1) + (2*x)/z - z/2 + x*z)*Log[1 - z] + 
     (1 - 2*x - z^(-1) + (2*x)/z - z/2 + x*z)*Log[z]) - 
   8*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   (4*rln2 - (16*rln2)/sqrtxz1 - 8*rln2*x + (64*rln2*x)/sqrtxz1 + 
     4*rln2*x^2 - (80*rln2*x^2)/sqrtxz1 + (32*rln2*x^3)/sqrtxz1 - 
     (6*rln2)/z - (8*rln2*sqrtxz1)/z + (12*rln2*x)/z + 
     (16*rln2*sqrtxz1*x)/z - (8*rln2*x^2)/z - (8*rln2*sqrtxz1*x^2)/z - 
     2*rln2*z + (8*rln2*z)/sqrtxz1 + 4*rln2*x*z - (16*rln2*x*z)/sqrtxz1 + 
     (8*rln2*x^2*z)/sqrtxz1 + (24*rln2)/(sqrtxz1*(1 + z)) - 
     (80*rln2*x)/(sqrtxz1*(1 + z)) + (88*rln2*x^2)/(sqrtxz1*(1 + z)) - 
     (32*rln2*x^3)/(sqrtxz1*(1 + z)) + (8*rln2)/(z*(1 + z)) + 
     (8*rln2*sqrtxz1)/(z*(1 + z)) - (16*rln2*x)/(z*(1 + z)) - 
     (16*rln2*sqrtxz1*x)/(z*(1 + z)) + (8*rln2*x^2)/(z*(1 + z)) + 
     (8*rln2*sqrtxz1*x^2)/(z*(1 + z)) - (8*rln2*z)/(sqrtxz1*(1 + z)) + 
     (16*rln2*x*z)/(sqrtxz1*(1 + z)) - (8*rln2*x^2*z)/(sqrtxz1*(1 + z)))*
    Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
    (12*rln2 - 32/sqrtxz1 - (32*rln2)/sqrtxz1 - 24*rln2*x + 
     (128*x)/sqrtxz1 + (128*rln2*x)/sqrtxz1 + 12*rln2*x^2 - 
     (160*x^2)/sqrtxz1 - (160*rln2*x^2)/sqrtxz1 + (64*x^3)/sqrtxz1 + 
     (64*rln2*x^3)/sqrtxz1 - (10*rln2)/z - (16*sqrtxz1)/z - 
     (16*rln2*sqrtxz1)/z + (20*rln2*x)/z + (32*sqrtxz1*x)/z + 
     (32*rln2*sqrtxz1*x)/z - (8*rln2*x^2)/z - (16*sqrtxz1*x^2)/z - 
     (16*rln2*sqrtxz1*x^2)/z - 6*rln2*z + (16*z)/sqrtxz1 + 
     (16*rln2*z)/sqrtxz1 + 12*rln2*x*z - (32*x*z)/sqrtxz1 - 
     (32*rln2*x*z)/sqrtxz1 + (16*x^2*z)/sqrtxz1 + 
     (16*rln2*x^2*z)/sqrtxz1 + 48/(sqrtxz1*(1 + z)) + 
     (48*rln2)/(sqrtxz1*(1 + z)) - (160*x)/(sqrtxz1*(1 + z)) - 
     (160*rln2*x)/(sqrtxz1*(1 + z)) + (176*x^2)/(sqrtxz1*(1 + z)) + 
     (176*rln2*x^2)/(sqrtxz1*(1 + z)) - (64*x^3)/(sqrtxz1*(1 + z)) - 
     (64*rln2*x^3)/(sqrtxz1*(1 + z)) + (8*rln2)/(z*(1 + z)) + 
     (16*sqrtxz1)/(z*(1 + z)) + (16*rln2*sqrtxz1)/(z*(1 + z)) - 
     (16*rln2*x)/(z*(1 + z)) - (32*sqrtxz1*x)/(z*(1 + z)) - 
     (32*rln2*sqrtxz1*x)/(z*(1 + z)) + (8*rln2*x^2)/(z*(1 + z)) + 
     (16*sqrtxz1*x^2)/(z*(1 + z)) + (16*rln2*sqrtxz1*x^2)/(z*(1 + z)) - 
     (16*z)/(sqrtxz1*(1 + z)) - (16*rln2*z)/(sqrtxz1*(1 + z)) + 
     (32*x*z)/(sqrtxz1*(1 + z)) + (32*rln2*x*z)/(sqrtxz1*(1 + z)) - 
     (16*x^2*z)/(sqrtxz1*(1 + z)) - (16*rln2*x^2*z)/(sqrtxz1*(1 + z)) + 
     (4 - 16/sqrtxz1 - 8*x + (64*x)/sqrtxz1 + 4*x^2 - (80*x^2)/sqrtxz1 + 
       (32*x^3)/sqrtxz1 - 4/z - (8*sqrtxz1)/z + (8*x)/z + 
       (16*sqrtxz1*x)/z - (4*x^2)/z - (8*sqrtxz1*x^2)/z - 2*z + 
       (8*z)/sqrtxz1 + 4*x*z - (16*x*z)/sqrtxz1 + (8*x^2*z)/sqrtxz1 + 
       24/(sqrtxz1*(1 + z)) - (80*x)/(sqrtxz1*(1 + z)) + 
       (88*x^2)/(sqrtxz1*(1 + z)) - (32*x^3)/(sqrtxz1*(1 + z)) + 
       4/(z*(1 + z)) + (8*sqrtxz1)/(z*(1 + z)) - (8*x)/(z*(1 + z)) - 
       (16*sqrtxz1*x)/(z*(1 + z)) + (4*x^2)/(z*(1 + z)) + 
       (8*sqrtxz1*x^2)/(z*(1 + z)) - (8*z)/(sqrtxz1*(1 + z)) + 
       (16*x*z)/(sqrtxz1*(1 + z)) - (8*x^2*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (-4 + 16/sqrtxz1 + 8*x - (64*x)/sqrtxz1 - 4*x^2 + (80*x^2)/sqrtxz1 - 
       (32*x^3)/sqrtxz1 + 6/z + (8*sqrtxz1)/z - (12*x)/z - 
       (16*sqrtxz1*x)/z + (8*x^2)/z + (8*sqrtxz1*x^2)/z + 2*z - 
       (8*z)/sqrtxz1 - 4*x*z + (16*x*z)/sqrtxz1 - (8*x^2*z)/sqrtxz1 - 
       24/(sqrtxz1*(1 + z)) + (80*x)/(sqrtxz1*(1 + z)) - 
       (88*x^2)/(sqrtxz1*(1 + z)) + (32*x^3)/(sqrtxz1*(1 + z)) - 
       8/(z*(1 + z)) - (8*sqrtxz1)/(z*(1 + z)) + (16*x)/(z*(1 + z)) + 
       (16*sqrtxz1*x)/(z*(1 + z)) - (8*x^2)/(z*(1 + z)) - 
       (8*sqrtxz1*x^2)/(z*(1 + z)) + (8*z)/(sqrtxz1*(1 + z)) - 
       (16*x*z)/(sqrtxz1*(1 + z)) + (8*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 + sqrtxz1 + z]) + Log[z]*(3/2 - 8*rln2 + 16/sqrtxz1 + 
     (32*rln2)/sqrtxz1 + 16*rln2*x - (64*x)/sqrtxz1 - 
     (128*rln2*x)/sqrtxz1 - 8*rln2*x^2 + (80*x^2)/sqrtxz1 + 
     (160*rln2*x^2)/sqrtxz1 - (32*x^3)/sqrtxz1 - (64*rln2*x^3)/sqrtxz1 - 
     33/(4*z) + (10*rln2)/z + (8*sqrtxz1)/z + (16*rln2*sqrtxz1)/z + 
     (13*x)/z - (20*rln2*x)/z - (16*sqrtxz1*x)/z - 
     (32*rln2*sqrtxz1*x)/z + (12*rln2*x^2)/z + (8*sqrtxz1*x^2)/z + 
     (16*rln2*sqrtxz1*x^2)/z - (9*z)/4 + 4*rln2*z - (8*z)/sqrtxz1 - 
     (16*rln2*z)/sqrtxz1 + (5*x*z)/2 - 8*rln2*x*z + (16*x*z)/sqrtxz1 + 
     (32*rln2*x*z)/sqrtxz1 - (8*x^2*z)/sqrtxz1 - 
     (16*rln2*x^2*z)/sqrtxz1 - 24/(sqrtxz1*(1 + z)) - 
     (48*rln2)/(sqrtxz1*(1 + z)) + (80*x)/(sqrtxz1*(1 + z)) + 
     (160*rln2*x)/(sqrtxz1*(1 + z)) - (88*x^2)/(sqrtxz1*(1 + z)) - 
     (176*rln2*x^2)/(sqrtxz1*(1 + z)) + (32*x^3)/(sqrtxz1*(1 + z)) + 
     (64*rln2*x^3)/(sqrtxz1*(1 + z)) - (12*rln2)/(z*(1 + z)) - 
     (8*sqrtxz1)/(z*(1 + z)) - (16*rln2*sqrtxz1)/(z*(1 + z)) + 
     (24*rln2*x)/(z*(1 + z)) + (16*sqrtxz1*x)/(z*(1 + z)) + 
     (32*rln2*sqrtxz1*x)/(z*(1 + z)) - (12*rln2*x^2)/(z*(1 + z)) - 
     (8*sqrtxz1*x^2)/(z*(1 + z)) - (16*rln2*sqrtxz1*x^2)/(z*(1 + z)) + 
     (8*z)/(sqrtxz1*(1 + z)) + (16*rln2*z)/(sqrtxz1*(1 + z)) - 
     (16*x*z)/(sqrtxz1*(1 + z)) - (32*rln2*x*z)/(sqrtxz1*(1 + z)) + 
     (8*x^2*z)/(sqrtxz1*(1 + z)) + (16*rln2*x^2*z)/(sqrtxz1*(1 + z)) + 
     (4 - 16/sqrtxz1 - 8*x + (64*x)/sqrtxz1 + 4*x^2 - (80*x^2)/sqrtxz1 + 
       (32*x^3)/sqrtxz1 - 6/z - (8*sqrtxz1)/z + (12*x)/z + 
       (16*sqrtxz1*x)/z - (8*x^2)/z - (8*sqrtxz1*x^2)/z - 2*z + 
       (8*z)/sqrtxz1 + 4*x*z - (16*x*z)/sqrtxz1 + (8*x^2*z)/sqrtxz1 + 
       24/(sqrtxz1*(1 + z)) - (80*x)/(sqrtxz1*(1 + z)) + 
       (88*x^2)/(sqrtxz1*(1 + z)) - (32*x^3)/(sqrtxz1*(1 + z)) + 
       8/(z*(1 + z)) + (8*sqrtxz1)/(z*(1 + z)) - (16*x)/(z*(1 + z)) - 
       (16*sqrtxz1*x)/(z*(1 + z)) + (8*x^2)/(z*(1 + z)) + 
       (8*sqrtxz1*x^2)/(z*(1 + z)) - (8*z)/(sqrtxz1*(1 + z)) + 
       (16*x*z)/(sqrtxz1*(1 + z)) - (8*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 + sqrtxz1 + z] + (-1 + 2*x - 2*x^2 + 2/z - (4*x)/z + 
       (2*x^2)/z + z - 2*x*z - 2/(z*(1 + z)) + (4*x)/(z*(1 + z)) - 
       (2*x^2)/(z*(1 + z)))*Log[x + z] + 
     (x^(-2) + 2/x - 4*x^2 - 4/(1 + x) - 1/(x^2*(1 + x)) - 
       3/(x*(1 + x)) - (2*x)/(1 + x) + 2/z + 2/(x^2*z) + 4/(x*z) - 
       (8*x)/z - 6/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - 
       (2*x)/((1 + x)*z) - 2/(x^2*(1 - z)*z) - 4/(x*(1 - z)*z) + 
       (4*x)/((1 - z)*z) + (2*x^2)/((1 - z)*z) + 6/((1 + x)*(1 - z)*z) + 
       2/(x^2*(1 + x)*(1 - z)*z) + 6/(x*(1 + x)*(1 - z)*z) + 
       (2*x)/((1 + x)*(1 - z)*z) + z/x^2 + (2*z)/x - 4*x*z - 
       (2*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)) - 
       2/(z*(1 + z)) + (4*x)/(z*(1 + z)) - (2*x^2)/(z*(1 + z)))*
      Log[1 + x*z]) + Log[x]*(-11 - 8*rln2 + 16/sqrtxz1 - 4/x^2 - 8/x + 
     8*x + 16*rln2*x - (64*x)/sqrtxz1 - 8*rln2*x^2 + (80*x^2)/sqrtxz1 - 
     (32*x^3)/sqrtxz1 + 16/(1 + x) + 4/(x^2*(1 + x)) + 12/(x*(1 + x)) + 
     (8*x)/(1 + x) + 8/(1 - z) + (16*x)/(1 - z) + (8*x^2)/(1 - z) + 
     11/(2*z) + (6*rln2)/z + (8*sqrtxz1)/z - 8/(x^2*z) - 16/(x*z) + 
     (8*x)/z - (12*rln2*x)/z - (16*sqrtxz1*x)/z + (8*x^2)/z + 
     (4*rln2*x^2)/z + (8*sqrtxz1*x^2)/z + 24/((1 + x)*z) + 
     8/(x^2*(1 + x)*z) + 24/(x*(1 + x)*z) + (8*x)/((1 + x)*z) + 
     8/(x^2*(1 - z)*z) + 16/(x*(1 - z)*z) - (16*x)/((1 - z)*z) - 
     (8*x^2)/((1 - z)*z) - 24/((1 + x)*(1 - z)*z) - 
     8/(x^2*(1 + x)*(1 - z)*z) - 24/(x*(1 + x)*(1 - z)*z) - 
     (8*x)/((1 + x)*(1 - z)*z) - (7*z)/2 + 4*rln2*z - (8*z)/sqrtxz1 - 
     (4*z)/x^2 - (8*z)/x - 8*rln2*x*z + (16*x*z)/sqrtxz1 - 
     (8*x^2*z)/sqrtxz1 + (8*z)/(1 + x) + (4*z)/(x^2*(1 + x)) + 
     (12*z)/(x*(1 + x)) - 24/(sqrtxz1*(1 + z)) + 
     (80*x)/(sqrtxz1*(1 + z)) - (88*x^2)/(sqrtxz1*(1 + z)) + 
     (32*x^3)/(sqrtxz1*(1 + z)) - (4*rln2)/(z*(1 + z)) - 
     (8*sqrtxz1)/(z*(1 + z)) + (8*rln2*x)/(z*(1 + z)) + 
     (16*sqrtxz1*x)/(z*(1 + z)) - (4*rln2*x^2)/(z*(1 + z)) - 
     (8*sqrtxz1*x^2)/(z*(1 + z)) + (8*z)/(sqrtxz1*(1 + z)) - 
     (16*x*z)/(sqrtxz1*(1 + z)) + (8*x^2*z)/(sqrtxz1*(1 + z)) + 
     (-2 - 2/x^2 - 4/x + 4*x + 4*x^2 + 8/(1 + x) + 2/(x^2*(1 + x)) + 
       6/(x*(1 + x)) + (4*x)/(1 + x) - 4/(x^2*z) - 8/(x*z) + (8*x)/z + 
       (4*x^2)/z + 12/((1 + x)*z) + 4/(x^2*(1 + x)*z) + 
       12/(x*(1 + x)*z) + (4*x)/((1 + x)*z) + 4/(x^2*(1 - z)*z) + 
       8/(x*(1 - z)*z) - (8*x)/((1 - z)*z) - (4*x^2)/((1 - z)*z) - 
       12/((1 + x)*(1 - z)*z) - 4/(x^2*(1 + x)*(1 - z)*z) - 
       12/(x*(1 + x)*(1 - z)*z) - (4*x)/((1 + x)*(1 - z)*z) + 2*z - 
       (2*z)/x^2 - (4*z)/x + 4*x*z + (4*z)/(1 + x) + 
       (2*z)/(x^2*(1 + x)) + (6*z)/(x*(1 + x)))*Log[1 + x] + 
     (1 + x^(-2) + 2/x - 2*x - 2*x^2 - 4/(1 + x) - 1/(x^2*(1 + x)) - 
       3/(x*(1 + x)) - (2*x)/(1 + x) + 2/(x^2*z) + 4/(x*z) - (4*x)/z - 
       (2*x^2)/z - 6/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - 
       (2*x)/((1 + x)*z) - 2/(x^2*(1 - z)*z) - 4/(x*(1 - z)*z) + 
       (4*x)/((1 - z)*z) + (2*x^2)/((1 - z)*z) + 6/((1 + x)*(1 - z)*z) + 
       2/(x^2*(1 + x)*(1 - z)*z) + 6/(x*(1 + x)*(1 - z)*z) + 
       (2*x)/((1 + x)*(1 - z)*z) - z + z/x^2 + (2*z)/x - 2*x*z - 
       (2*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)))*
      Log[1 + x/z] + (1 + 8/sqrtxz1 - 2*x - (32*x)/sqrtxz1 + 
       (40*x^2)/sqrtxz1 - (16*x^3)/sqrtxz1 - 3/(2*z) + (4*sqrtxz1)/z + 
       (3*x)/z - (8*sqrtxz1*x)/z + (4*sqrtxz1*x^2)/z - (4*z)/sqrtxz1 + 
       2*x*z + (8*x*z)/sqrtxz1 - (4*x^2*z)/sqrtxz1 - 
       12/(sqrtxz1*(1 + z)) + (40*x)/(sqrtxz1*(1 + z)) - 
       (44*x^2)/(sqrtxz1*(1 + z)) + (16*x^3)/(sqrtxz1*(1 + z)) - 
       (4*sqrtxz1)/(z*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) - 
       (4*sqrtxz1*x^2)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
       (8*x*z)/(sqrtxz1*(1 + z)) + (4*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 - z] + (4 + 8/sqrtxz1 - 8*x - (32*x)/sqrtxz1 + 4*x^2 + 
       (40*x^2)/sqrtxz1 - (16*x^3)/sqrtxz1 - 2/z + (4*sqrtxz1)/z + 
       (4*x)/z - (8*sqrtxz1*x)/z + (4*sqrtxz1*x^2)/z - 2*z - 
       (4*z)/sqrtxz1 + 4*x*z + (8*x*z)/sqrtxz1 - (4*x^2*z)/sqrtxz1 - 
       12/(sqrtxz1*(1 + z)) + (40*x)/(sqrtxz1*(1 + z)) - 
       (44*x^2)/(sqrtxz1*(1 + z)) + (16*x^3)/(sqrtxz1*(1 + z)) - 
       (4*sqrtxz1)/(z*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) - 
       (4*sqrtxz1*x^2)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
       (8*x*z)/(sqrtxz1*(1 + z)) + (4*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 + sqrtxz1 - z] + (-2 - 4/sqrtxz1 - x^(-2) - 2/x + 4*x + 
       (16*x)/sqrtxz1 - 2*x^2 - (20*x^2)/sqrtxz1 + (8*x^3)/sqrtxz1 + 
       4/(1 + x) + 1/(x^2*(1 + x)) + 3/(x*(1 + x)) + (2*x)/(1 + x) + 
       2/(1 - z) + (4*x)/(1 - z) + (2*x^2)/(1 - z) + 5/(2*z) - 
       (2*sqrtxz1)/z - 2/(x^2*z) - 4/(x*z) - x/z + (4*sqrtxz1*x)/z + 
       (4*x^2)/z - (2*sqrtxz1*x^2)/z + 6/((1 + x)*z) + 
       2/(x^2*(1 + x)*z) + 6/(x*(1 + x)*z) + (2*x)/((1 + x)*z) + 
       2/(x^2*(1 - z)*z) + 4/(x*(1 - z)*z) - (4*x)/((1 - z)*z) - 
       (2*x^2)/((1 - z)*z) - 6/((1 + x)*(1 - z)*z) - 
       2/(x^2*(1 + x)*(1 - z)*z) - 6/(x*(1 + x)*(1 - z)*z) - 
       (2*x)/((1 + x)*(1 - z)*z) + 2*z + (2*z)/sqrtxz1 - z/x^2 - 
       (2*z)/x - 2*x*z - (4*x*z)/sqrtxz1 + (2*x^2*z)/sqrtxz1 + 
       (2*z)/(1 + x) + z/(x^2*(1 + x)) + (3*z)/(x*(1 + x)) + 
       6/(sqrtxz1*(1 + z)) - (20*x)/(sqrtxz1*(1 + z)) + 
       (22*x^2)/(sqrtxz1*(1 + z)) - (8*x^3)/(sqrtxz1*(1 + z)) - 
       2/(z*(1 + z)) + (2*sqrtxz1)/(z*(1 + z)) + (4*x)/(z*(1 + z)) - 
       (4*sqrtxz1*x)/(z*(1 + z)) - (2*x^2)/(z*(1 + z)) + 
       (2*sqrtxz1*x^2)/(z*(1 + z)) - (2*z)/(sqrtxz1*(1 + z)) + 
       (4*x*z)/(sqrtxz1*(1 + z)) - (2*x^2*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (4 - 8/sqrtxz1 - 8*x + (32*x)/sqrtxz1 + 4*x^2 - (40*x^2)/sqrtxz1 + 
       (16*x^3)/sqrtxz1 - 4/z - (4*sqrtxz1)/z + (8*x)/z + 
       (8*sqrtxz1*x)/z - (4*x^2)/z - (4*sqrtxz1*x^2)/z - 2*z + 
       (4*z)/sqrtxz1 + 4*x*z - (8*x*z)/sqrtxz1 + (4*x^2*z)/sqrtxz1 + 
       12/(sqrtxz1*(1 + z)) - (40*x)/(sqrtxz1*(1 + z)) + 
       (44*x^2)/(sqrtxz1*(1 + z)) - (16*x^3)/(sqrtxz1*(1 + z)) + 
       4/(z*(1 + z)) + (4*sqrtxz1)/(z*(1 + z)) - (8*x)/(z*(1 + z)) - 
       (8*sqrtxz1*x)/(z*(1 + z)) + (4*x^2)/(z*(1 + z)) + 
       (4*sqrtxz1*x^2)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
       (8*x*z)/(sqrtxz1*(1 + z)) - (4*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 + sqrtxz1 + z] + (1 - 2*x + 2*x^2 - 2/z + (4*x)/z - 
       (2*x^2)/z - z + 2*x*z + 2/(z*(1 + z)) - (4*x)/(z*(1 + z)) + 
       (2*x^2)/(z*(1 + z)))*Log[x + z] + 
     (x^(-2) + 2/x - 4*x^2 - 4/(1 + x) - 1/(x^2*(1 + x)) - 
       3/(x*(1 + x)) - (2*x)/(1 + x) + 2/z + 2/(x^2*z) + 4/(x*z) - 
       (8*x)/z - 6/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - 
       (2*x)/((1 + x)*z) - 2/(x^2*(1 - z)*z) - 4/(x*(1 - z)*z) + 
       (4*x)/((1 - z)*z) + (2*x^2)/((1 - z)*z) + 6/((1 + x)*(1 - z)*z) + 
       2/(x^2*(1 + x)*(1 - z)*z) + 6/(x*(1 + x)*(1 - z)*z) + 
       (2*x)/((1 + x)*(1 - z)*z) + z/x^2 + (2*z)/x - 4*x*z - 
       (2*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)) - 
       2/(z*(1 + z)) + (4*x)/(z*(1 + z)) - (2*x^2)/(z*(1 + z)))*
      Log[1 + x*z]) + (2/sqrtxz1 - (8*x)/sqrtxz1 + (10*x^2)/sqrtxz1 - 
     (4*x^3)/sqrtxz1 + sqrtxz1/z - (2*sqrtxz1*x)/z + (sqrtxz1*x^2)/z - 
     z/sqrtxz1 + (2*x*z)/sqrtxz1 - (x^2*z)/sqrtxz1 - 
     3/(sqrtxz1*(1 + z)) + (10*x)/(sqrtxz1*(1 + z)) - 
     (11*x^2)/(sqrtxz1*(1 + z)) + (4*x^3)/(sqrtxz1*(1 + z)) - 
     sqrtxz1/(z*(1 + z)) + (2*sqrtxz1*x)/(z*(1 + z)) - 
     (sqrtxz1*x^2)/(z*(1 + z)) + z/(sqrtxz1*(1 + z)) - 
     (2*x*z)/(sqrtxz1*(1 + z)) + (x^2*z)/(sqrtxz1*(1 + z)))*
    Log[1 - 2*z + 4*x*z + z^2]^2 + Log[1 - z]*(11/2 + (16*rln2)/sqrtxz1 - 
     8*x - (64*rln2*x)/sqrtxz1 + (80*rln2*x^2)/sqrtxz1 - 
     (32*rln2*x^3)/sqrtxz1 - 25/(4*z) + (8*rln2*sqrtxz1)/z + (9*x)/z - 
     (16*rln2*sqrtxz1*x)/z + (8*rln2*sqrtxz1*x^2)/z + (3*z)/4 - 
     (8*rln2*z)/sqrtxz1 - (3*x*z)/2 + (16*rln2*x*z)/sqrtxz1 - 
     (8*rln2*x^2*z)/sqrtxz1 - (24*rln2)/(sqrtxz1*(1 + z)) + 
     (80*rln2*x)/(sqrtxz1*(1 + z)) - (88*rln2*x^2)/(sqrtxz1*(1 + z)) + 
     (32*rln2*x^3)/(sqrtxz1*(1 + z)) - (8*rln2*sqrtxz1)/(z*(1 + z)) + 
     (16*rln2*sqrtxz1*x)/(z*(1 + z)) - (8*rln2*sqrtxz1*x^2)/(z*(1 + z)) + 
     (8*rln2*z)/(sqrtxz1*(1 + z)) - (16*rln2*x*z)/(sqrtxz1*(1 + z)) + 
     (8*rln2*x^2*z)/(sqrtxz1*(1 + z)) + 
     (-16/sqrtxz1 + (64*x)/sqrtxz1 - (80*x^2)/sqrtxz1 + 
       (32*x^3)/sqrtxz1 - (8*sqrtxz1)/z + (16*sqrtxz1*x)/z - 
       (8*sqrtxz1*x^2)/z + (8*z)/sqrtxz1 - (16*x*z)/sqrtxz1 + 
       (8*x^2*z)/sqrtxz1 + 24/(sqrtxz1*(1 + z)) - 
       (80*x)/(sqrtxz1*(1 + z)) + (88*x^2)/(sqrtxz1*(1 + z)) - 
       (32*x^3)/(sqrtxz1*(1 + z)) + (8*sqrtxz1)/(z*(1 + z)) - 
       (16*sqrtxz1*x)/(z*(1 + z)) + (8*sqrtxz1*x^2)/(z*(1 + z)) - 
       (8*z)/(sqrtxz1*(1 + z)) + (16*x*z)/(sqrtxz1*(1 + z)) - 
       (8*x^2*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
     (8/sqrtxz1 - (32*x)/sqrtxz1 + (40*x^2)/sqrtxz1 - (16*x^3)/sqrtxz1 + 
       (4*sqrtxz1)/z - (8*sqrtxz1*x)/z + (4*sqrtxz1*x^2)/z - 
       (4*z)/sqrtxz1 + (8*x*z)/sqrtxz1 - (4*x^2*z)/sqrtxz1 - 
       12/(sqrtxz1*(1 + z)) + (40*x)/(sqrtxz1*(1 + z)) - 
       (44*x^2)/(sqrtxz1*(1 + z)) + (16*x^3)/(sqrtxz1*(1 + z)) - 
       (4*sqrtxz1)/(z*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) - 
       (4*sqrtxz1*x^2)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
       (8*x*z)/(sqrtxz1*(1 + z)) + (4*x^2*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (-8/sqrtxz1 + (32*x)/sqrtxz1 - (40*x^2)/sqrtxz1 + (16*x^3)/sqrtxz1 - 
       (4*sqrtxz1)/z + (8*sqrtxz1*x)/z - (4*sqrtxz1*x^2)/z + 
       (4*z)/sqrtxz1 - (8*x*z)/sqrtxz1 + (4*x^2*z)/sqrtxz1 + 
       12/(sqrtxz1*(1 + z)) - (40*x)/(sqrtxz1*(1 + z)) + 
       (44*x^2)/(sqrtxz1*(1 + z)) - (16*x^3)/(sqrtxz1*(1 + z)) + 
       (4*sqrtxz1)/(z*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) + 
       (4*sqrtxz1*x^2)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
       (8*x*z)/(sqrtxz1*(1 + z)) - (4*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 - 2*z + 4*x*z + z^2]) + 
   (-2 - 2/x^2 - 4/x + 4*x + 4*x^2 + 8/(1 + x) + 2/(x^2*(1 + x)) + 
     6/(x*(1 + x)) + (4*x)/(1 + x) - 4/(x^2*z) - 8/(x*z) + (8*x)/z + 
     (4*x^2)/z + 12/((1 + x)*z) + 4/(x^2*(1 + x)*z) + 12/(x*(1 + x)*z) + 
     (4*x)/((1 + x)*z) + 4/(x^2*(1 - z)*z) + 8/(x*(1 - z)*z) - 
     (8*x)/((1 - z)*z) - (4*x^2)/((1 - z)*z) - 12/((1 + x)*(1 - z)*z) - 
     4/(x^2*(1 + x)*(1 - z)*z) - 12/(x*(1 + x)*(1 - z)*z) - 
     (4*x)/((1 + x)*(1 - z)*z) + 2*z - (2*z)/x^2 - (4*z)/x + 4*x*z + 
     (4*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + (6*z)/(x*(1 + x)))*
    PolyLog[2, -x] + (3 + 2/x^2 + 4/x + 2*x - 2*x^2 - 8/(1 + x) - 
     2/(x^2*(1 + x)) - 6/(x*(1 + x)) - (4*x)/(1 + x) - 4/(1 - z) - 
     (8*x)/(1 - z) - (4*x^2)/(1 - z) + 1/(2*z) + 4/(x^2*z) + 8/(x*z) - 
     (9*x)/z - (4*x^2)/z - 12/((1 + x)*z) - 4/(x^2*(1 + x)*z) - 
     12/(x*(1 + x)*z) - (4*x)/((1 + x)*z) - 4/(x^2*(1 - z)*z) - 
     8/(x*(1 - z)*z) + (8*x)/((1 - z)*z) + (4*x^2)/((1 - z)*z) + 
     12/((1 + x)*(1 - z)*z) + 4/(x^2*(1 + x)*(1 - z)*z) + 
     12/(x*(1 + x)*(1 - z)*z) + (4*x)/((1 + x)*(1 - z)*z) + (2*z)/x^2 + 
     (4*z)/x - 2*x*z - (4*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 
     (6*z)/(x*(1 + x)))*PolyLog[2, x] + 
   (8/sqrtxz1 - (32*x)/sqrtxz1 + (40*x^2)/sqrtxz1 - (16*x^3)/sqrtxz1 + 
     2/z + (4*sqrtxz1)/z - (4*x)/z - (8*sqrtxz1*x)/z + (4*x^2)/z + 
     (4*sqrtxz1*x^2)/z - (4*z)/sqrtxz1 + (8*x*z)/sqrtxz1 - 
     (4*x^2*z)/sqrtxz1 - 12/(sqrtxz1*(1 + z)) + 
     (40*x)/(sqrtxz1*(1 + z)) - (44*x^2)/(sqrtxz1*(1 + z)) + 
     (16*x^3)/(sqrtxz1*(1 + z)) - 4/(z*(1 + z)) - 
     (4*sqrtxz1)/(z*(1 + z)) + (8*x)/(z*(1 + z)) + 
     (8*sqrtxz1*x)/(z*(1 + z)) - (4*x^2)/(z*(1 + z)) - 
     (4*sqrtxz1*x^2)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
     (8*x*z)/(sqrtxz1*(1 + z)) + (4*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (8/sqrtxz1 - (32*x)/sqrtxz1 + (40*x^2)/sqrtxz1 - (16*x^3)/sqrtxz1 - 
     2/z + (4*sqrtxz1)/z + (4*x)/z - (8*sqrtxz1*x)/z - (4*x^2)/z + 
     (4*sqrtxz1*x^2)/z - (4*z)/sqrtxz1 + (8*x*z)/sqrtxz1 - 
     (4*x^2*z)/sqrtxz1 - 12/(sqrtxz1*(1 + z)) + 
     (40*x)/(sqrtxz1*(1 + z)) - (44*x^2)/(sqrtxz1*(1 + z)) + 
     (16*x^3)/(sqrtxz1*(1 + z)) + 4/(z*(1 + z)) - 
     (4*sqrtxz1)/(z*(1 + z)) - (8*x)/(z*(1 + z)) + 
     (8*sqrtxz1*x)/(z*(1 + z)) + (4*x^2)/(z*(1 + z)) - 
     (4*sqrtxz1*x^2)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
     (8*x*z)/(sqrtxz1*(1 + z)) + (4*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (16/sqrtxz1 - (64*x)/sqrtxz1 + (80*x^2)/sqrtxz1 - (32*x^3)/sqrtxz1 + 
     (8*sqrtxz1)/z - (16*sqrtxz1*x)/z + (8*sqrtxz1*x^2)/z - 
     (8*z)/sqrtxz1 + (16*x*z)/sqrtxz1 - (8*x^2*z)/sqrtxz1 - 
     24/(sqrtxz1*(1 + z)) + (80*x)/(sqrtxz1*(1 + z)) - 
     (88*x^2)/(sqrtxz1*(1 + z)) + (32*x^3)/(sqrtxz1*(1 + z)) - 
     (8*sqrtxz1)/(z*(1 + z)) + (16*sqrtxz1*x)/(z*(1 + z)) - 
     (8*sqrtxz1*x^2)/(z*(1 + z)) + (8*z)/(sqrtxz1*(1 + z)) - 
     (16*x*z)/(sqrtxz1*(1 + z)) + (8*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, (1 - z)/sqrtxz1] + (4 - 8/sqrtxz1 - 8*x + (32*x)/sqrtxz1 + 
     4*x^2 - (40*x^2)/sqrtxz1 + (16*x^3)/sqrtxz1 - 4/z - (4*sqrtxz1)/z + 
     (8*x)/z + (8*sqrtxz1*x)/z - (4*x^2)/z - (4*sqrtxz1*x^2)/z - 2*z + 
     (4*z)/sqrtxz1 + 4*x*z - (8*x*z)/sqrtxz1 + (4*x^2*z)/sqrtxz1 + 
     12/(sqrtxz1*(1 + z)) - (40*x)/(sqrtxz1*(1 + z)) + 
     (44*x^2)/(sqrtxz1*(1 + z)) - (16*x^3)/(sqrtxz1*(1 + z)) + 
     4/(z*(1 + z)) + (4*sqrtxz1)/(z*(1 + z)) - (8*x)/(z*(1 + z)) - 
     (8*sqrtxz1*x)/(z*(1 + z)) + (4*x^2)/(z*(1 + z)) + 
     (4*sqrtxz1*x^2)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
     (8*x*z)/(sqrtxz1*(1 + z)) - (4*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-4 - 8/sqrtxz1 + 8*x + (32*x)/sqrtxz1 - 4*x^2 - (40*x^2)/sqrtxz1 + 
     (16*x^3)/sqrtxz1 + 4/z - (4*sqrtxz1)/z - (8*x)/z + (8*sqrtxz1*x)/z + 
     (4*x^2)/z - (4*sqrtxz1*x^2)/z + 2*z + (4*z)/sqrtxz1 - 4*x*z - 
     (8*x*z)/sqrtxz1 + (4*x^2*z)/sqrtxz1 + 12/(sqrtxz1*(1 + z)) - 
     (40*x)/(sqrtxz1*(1 + z)) + (44*x^2)/(sqrtxz1*(1 + z)) - 
     (16*x^3)/(sqrtxz1*(1 + z)) - 4/(z*(1 + z)) + 
     (4*sqrtxz1)/(z*(1 + z)) + (8*x)/(z*(1 + z)) - 
     (8*sqrtxz1*x)/(z*(1 + z)) - (4*x^2)/(z*(1 + z)) + 
     (4*sqrtxz1*x^2)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
     (8*x*z)/(sqrtxz1*(1 + z)) - (4*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (16/sqrtxz1 - (64*x)/sqrtxz1 + (80*x^2)/sqrtxz1 - (32*x^3)/sqrtxz1 + 
     (8*sqrtxz1)/z - (16*sqrtxz1*x)/z + (8*sqrtxz1*x^2)/z - 
     (8*z)/sqrtxz1 + (16*x*z)/sqrtxz1 - (8*x^2*z)/sqrtxz1 - 
     24/(sqrtxz1*(1 + z)) + (80*x)/(sqrtxz1*(1 + z)) - 
     (88*x^2)/(sqrtxz1*(1 + z)) + (32*x^3)/(sqrtxz1*(1 + z)) - 
     (8*sqrtxz1)/(z*(1 + z)) + (16*sqrtxz1*x)/(z*(1 + z)) - 
     (8*sqrtxz1*x^2)/(z*(1 + z)) + (8*z)/(sqrtxz1*(1 + z)) - 
     (16*x*z)/(sqrtxz1*(1 + z)) + (8*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, sqrtxz1/(-1 + z)] + (2 + x^(-2) + 2/x - 4*x - 4/(1 + x) - 
     1/(x^2*(1 + x)) - 3/(x*(1 + x)) - (2*x)/(1 + x) - 2/z + 2/(x^2*z) + 
     4/(x*z) - (4*x^2)/z - 6/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 
     6/(x*(1 + x)*z) - (2*x)/((1 + x)*z) - 2/(x^2*(1 - z)*z) - 
     4/(x*(1 - z)*z) + (4*x)/((1 - z)*z) + (2*x^2)/((1 - z)*z) + 
     6/((1 + x)*(1 - z)*z) + 2/(x^2*(1 + x)*(1 - z)*z) + 
     6/(x*(1 + x)*(1 - z)*z) + (2*x)/((1 + x)*(1 - z)*z) - 2*z + z/x^2 + 
     (2*z)/x - (2*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)) + 
     2/(z*(1 + z)) - (4*x)/(z*(1 + z)) + (2*x^2)/(z*(1 + z)))*
    PolyLog[2, -(x/z)] + (2 - 4*x)*PolyLog[2, z] + 
   (x^(-2) + 2/x - 4*x^2 - 4/(1 + x) - 1/(x^2*(1 + x)) - 3/(x*(1 + x)) - 
     (2*x)/(1 + x) + 2/z + 2/(x^2*z) + 4/(x*z) - (8*x)/z - 
     6/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - 
     (2*x)/((1 + x)*z) - 2/(x^2*(1 - z)*z) - 4/(x*(1 - z)*z) + 
     (4*x)/((1 - z)*z) + (2*x^2)/((1 - z)*z) + 6/((1 + x)*(1 - z)*z) + 
     2/(x^2*(1 + x)*(1 - z)*z) + 6/(x*(1 + x)*(1 - z)*z) + 
     (2*x)/((1 + x)*(1 - z)*z) + z/x^2 + (2*z)/x - 4*x*z - 
     (2*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)) - 
     2/(z*(1 + z)) + (4*x)/(z*(1 + z)) - (2*x^2)/(z*(1 + z)))*
    PolyLog[2, -(x*z)] + (8/sqrtxz1 - (32*x)/sqrtxz1 + (40*x^2)/sqrtxz1 - 
     (16*x^3)/sqrtxz1 + (4*sqrtxz1)/z - (8*sqrtxz1*x)/z + 
     (4*sqrtxz1*x^2)/z - (4*z)/sqrtxz1 + (8*x*z)/sqrtxz1 - 
     (4*x^2*z)/sqrtxz1 - 12/(sqrtxz1*(1 + z)) + 
     (40*x)/(sqrtxz1*(1 + z)) - (44*x^2)/(sqrtxz1*(1 + z)) + 
     (16*x^3)/(sqrtxz1*(1 + z)) - (4*sqrtxz1)/(z*(1 + z)) + 
     (8*sqrtxz1*x)/(z*(1 + z)) - (4*sqrtxz1*x^2)/(z*(1 + z)) + 
     (4*z)/(sqrtxz1*(1 + z)) - (8*x*z)/(sqrtxz1*(1 + z)) + 
     (4*x^2*z)/(sqrtxz1*(1 + z)))*PolyLog[2, -(1 + sqrtxz1 - z)^(-1) + 
      sqrtxz1/(1 + sqrtxz1 - z) + z/(1 + sqrtxz1 - z)])/NC;

DC2G2QExplicit = NF*(LMUF^2*(1/6 - x/3)*DeltaDist[1 - z] + (1/(6*(1 - z)) + 1/(6*z))*
    Log[1 - x] + (-1/6*1/(1 - z) - 1/(6*z))*Log[x] + 
   (1/(6*(1 - z)) + 1/(6*z))*Log[1 - z] + (1/(6*(1 - z)) + 1/(6*z))*
    Log[z] + (-1/6*1/(1 - z) - 1/(6*z))*Log[((1 - x)*(1 - z)*z)/x] + 
   LMUR*(-1/3 + (2*x)/3 + 1/(6*z) - x/(3*z) + DeltaDist[1 - z]*
      (-1/3 + x/3 + (1/6 - x/3)*Log[1 - x] + (-1/6 + x/3)*Log[x]) + 
     (1/6 - x/3)*PlusDist[0, 1 - z]) + 
   LMUF*(1/3 - (2*x)/3 - 1/(6*z) + x/(3*z) + LMUR*(-1/6 + x/3)*
      DeltaDist[1 - z] + DeltaDist[1 - z]*(1/3 - x/3 + 
       (-1/6 + x/3)*Log[1 - x] + (1/6 - x/3)*Log[x]) + 
     (-1/6 + x/3)*PlusDist[0, 1 - z])) + 
 (-3 - 1/(8*poly2) + (5*x)/8 + x/(8*poly2) + x^2/(8*poly2) - 
   x^3/(8*poly2) - 2/(1 - z) + (4*x)/(1 - z) - (2*x^2)/(1 - z) - 
   15/(16*z) + (15*x)/(4*z) - (2*x^2)/z + 2/((1 - z)*z) - 
   (4*x)/((1 - z)*z) + (2*x^2)/((1 - z)*z) + (51*z)/16 - (11*x*z)/4 - 
   z/(4*(1 - x - z)) + z^2/(2*(1 - x - z)) + 
   Pi^2*(1/4 + x/3 + 1/(12*(1 - z)) - x/(6*(1 - z)) - 1/(6*z) - x/(3*z) - 
     x^2/(6*z) - z/6 - (x*z)/6) + (-1/4 + x/2 - z/4 + (x*z)/2)*
    Log[1 - x]^2 + (-5/4 - x/2 - (3*x^2)/2 - 9/(4*(1 - z)) + 
     (9*x)/(2*(1 - z)) - (5*x^2)/(2*(1 - z)) - 5/(2*z) + (7*x)/z - 
     (5*x^2)/(2*z) + 3/((1 - z)*z) - (6*x)/((1 - z)*z) + 
     (3*x^2)/((1 - z)*z) + 2*x*z)*Log[x]^2 + LMUF^2*DeltaDist[1 - z]*
    (-3/16 + (1/4 - x/2)*Log[1 - x] + (-1/8 + x/4)*Log[x]) + 
   (-3/4 + (3*x)/2 + 1/(4*z) - x/(2*z) - z/4 + (x*z)/2)*Log[1 - z]^2 + 
   (1 - 2*x - 5/(4*(1 - z)) + (5*x)/(2*(1 - z)) - x^2/(1 - z) - 1/(4*z) + 
     x/(2*z) + z/4 - (x*z)/2)*Log[z]^2 + 
   Log[1 - x]*(2 - (5*x)/2 - x^2 - 3/(4*z) + (3*x)/(2*z) - (3*z)/8 + 
     (3*x*z)/4 + (1 - 2*x + x^2 - 5/(4*(1 - z)) + (5*x)/(2*(1 - z)) - 
       (3*x^2)/(2*(1 - z)) + 1/(4*z) - x/(2*z) + x^2/(2*z) + z - 2*x*z)*
      Log[x] + (-1 + 2*x - 1/(2*z) + x/z - x^2/z - z/2 + x*z)*
      Log[1 - z] + (1 - 2*x - (1 - z)^(-1) + (2*x)/(1 - z) - 
       x^2/(1 - z) - 1/(2*z) + x/z)*Log[z]) + 
   Log[z]*(-35/16 - 3/(16*poly2^2) - 3/(8*poly2) + (43*x)/16 - 
     (3*x)/(16*poly2^2) - x/(2*poly2) + (3*x^2)/(8*poly2^2) - 
     x^2/(8*poly2) + (3*x^3)/(8*poly2^2) - (3*x^4)/(16*poly2^2) - 
     (3*x^5)/(16*poly2^2) - 5/(1 - z) + (9*x)/(1 - z) - (4*x^2)/(1 - z) + 
     x/(2*(x - z)) - x^2/(x - z) - 29/(8*z) + (8*x)/z - (4*x^2)/z + 
     4/((1 - z)*z) - (8*x)/((1 - z)*z) + (4*x^2)/((1 - z)*z) + (9*z)/8 - 
     (5*x*z)/4 + (-1/4 + x/2 + 1/(2*(1 - z)) - x/(1 - z) + 
       x^2/(2*(1 - z)) + 1/(4*z) - x/(2*z))*Log[RealAbs[x - z]]) + 
   Log[x]*(-55/16 - 3/(16*poly2^2) - 3/(8*poly2) + (37*x)/16 + 
     (3*x)/(16*poly2^2) + x/(2*poly2) + x^2 + (3*x^2)/(8*poly2^2) - 
     x^2/(8*poly2) - (3*x^3)/(8*poly2^2) - (3*x^4)/(16*poly2^2) + 
     (3*x^5)/(16*poly2^2) + 8/(1 - z) - (16*x)/(1 - z) + 
     (8*x^2)/(1 - z) - 1/(2*(1 - x - z)^2) + (3*x)/(2*(1 - x - z)^2) - 
     (3*x^2)/(2*(1 - x - z)^2) + x^3/(2*(1 - x - z)^2) + 
     (1 - x - z)^(-1) - (3*x)/(1 - x - z) + (3*x^2)/(2*(1 - x - z)) - 
     x/(2*(x - z)) + x^2/(x - z) + 69/(8*z) - (65*x)/(4*z) + (8*x^2)/z - 
     8/((1 - z)*z) + (16*x)/((1 - z)*z) - (8*x^2)/((1 - z)*z) - (3*z)/4 - 
     z/(4*(1 - x - z)^2) + (2*z)/(1 - x - z) + 
     (3*z^2)/(4*(1 - x - z)^2) - (5*z^2)/(2*(1 - x - z)) + 
     (2 + 4*x + 2*x^2 - 2/z - (4*x)/z - (2*x^2)/z - z - 2*x*z)*
      Log[1 + x] + (7/(4*sqrtxz2) - 3/(32*poly2^2*sqrtxz2) - 
       5/(32*poly2*sqrtxz2) + (29*x)/(16*sqrtxz2) + 
       (111*x^2)/(16*sqrtxz2) + (9*x^2)/(32*poly2^2*sqrtxz2) + 
       (3*x^2)/(16*poly2*sqrtxz2) - (9*x^4)/(32*poly2^2*sqrtxz2) - 
       x^4/(32*poly2*sqrtxz2) + (3*x^6)/(32*poly2^2*sqrtxz2) - 
       1/(sqrtxz2*(1 - z)) + (3*x)/(sqrtxz2*(1 - z)) - 
       (3*x^2)/(sqrtxz2*(1 - z)) + x^3/(sqrtxz2*(1 - z)) - 
       1/(sqrtxz2*z) - (3*x)/(sqrtxz2*z) - (3*x^2)/(sqrtxz2*z) - 
       x^3/(sqrtxz2*z) - (29*x*z)/(8*sqrtxz2))*Log[1 - sqrtxz2 + x] + 
     (-7/(4*sqrtxz2) + 3/(32*poly2^2*sqrtxz2) + 5/(32*poly2*sqrtxz2) - 
       (29*x)/(16*sqrtxz2) - (111*x^2)/(16*sqrtxz2) - 
       (9*x^2)/(32*poly2^2*sqrtxz2) - (3*x^2)/(16*poly2*sqrtxz2) + 
       (9*x^4)/(32*poly2^2*sqrtxz2) + x^4/(32*poly2*sqrtxz2) - 
       (3*x^6)/(32*poly2^2*sqrtxz2) + 1/(sqrtxz2*(1 - z)) - 
       (3*x)/(sqrtxz2*(1 - z)) + (3*x^2)/(sqrtxz2*(1 - z)) - 
       x^3/(sqrtxz2*(1 - z)) + 1/(sqrtxz2*z) + (3*x)/(sqrtxz2*z) + 
       (3*x^2)/(sqrtxz2*z) + x^3/(sqrtxz2*z) + (29*x*z)/(8*sqrtxz2))*
      Log[1 + sqrtxz2 + x] + (5/4 - (3*x)/2 - 1/(4*(1 - z)) + 
       x/(2*(1 - z)) + x^2/(2*z) - x*z)*Log[1 - z] + 
     (-7/4 - x/2 + 3/(1 - z) - (6*x)/(1 - z) + (7*x^2)/(2*(1 - z)) + 
       7/(2*z) - (3*x)/z + (3*x^2)/z - 2/((1 - z)*z) + 
       (4*x)/((1 - z)*z) - (2*x^2)/((1 - z)*z) + z/2)*Log[z] + 
     (1/4 - x/2 - 1/(2*(1 - z)) + x/(1 - z) - x^2/(2*(1 - z)) - 1/(4*z) + 
       x/(2*z))*Log[RealAbs[x - z]] + (1/4 - x/2 - 1/(4*(1 - z)) + 
       x/(2*(1 - z)) - 1/(2*z) + x/z - x^2/(2*z))*
      Log[RealAbs[-1 + x + z]]) + Log[1 - z]*
    (4 - (13*x)/2 + 1/(2*(1 - x - z)^2) - (3*x)/(2*(1 - x - z)^2) + 
     (3*x^2)/(2*(1 - x - z)^2) - x^3/(2*(1 - x - z)^2) - 
     (1 - x - z)^(-1) + (3*x)/(1 - x - z) - (3*x^2)/(2*(1 - x - z)) - 
     3/(4*z) + (3*x)/(2*z) + (17*z)/8 + (3*x*z)/4 + z/(4*(1 - x - z)^2) - 
     (2*z)/(1 - x - z) - (3*z^2)/(4*(1 - x - z)^2) + 
     (5*z^2)/(2*(1 - x - z)) + (-3/2 + 3*x + 5/(4*(1 - z)) - 
       (5*x)/(2*(1 - z)) + (3*x^2)/(2*(1 - z)) - 1/(4*z) + x/(2*z) - 
       (3*x^2)/(2*z))*Log[z] + (-1/4 + x/2 + 1/(4*(1 - z)) - 
       x/(2*(1 - z)) + 1/(2*z) - x/z + x^2/(2*z))*
      Log[RealAbs[-1 + x + z]]) + 
   (-17/8 + (5*x)/2 + (1 - 2*x)*Log[1 - x] + (-3/4 + (3*x)/2)*Log[x])*
    PlusDist[1, 1 - z] + LMUA*(-1/4 - (3*z)/8 + (x*z)/4 + 
     (1/4 - x/2 + z/4 - (x*z)/2)*Log[1 - x] + 
     (-1/4 + x/2 - z/4 + (x*z)/2)*Log[x] + DeltaDist[1 - z]*
      (3/4 + Pi^2*(1/12 - x/6) - (3*x)/4 + (-3/8 + (3*x)/4)*Log[1 - x] + 
       (3/8 - (3*x)/4)*Log[x]) + (5/4 - (5*x)/2 - 1/(2*z) + x/z + z/4 - 
       (x*z)/2)*Log[1 - z] + (-3/4 + (3*x)/2 + 1/(2*(1 - z)) - 
       x/(1 - z) - z/4 + (x*z)/2)*Log[z] + 
     (5/8 - x/4 + (-1/2 + x)*Log[1 - x] + (1/2 - x)*Log[x])*
      PlusDist[0, 1 - z] + LMUF*(-1/4 + x/2 - z/4 + (x*z)/2 + 
       (3/8 - (3*x)/4)*DeltaDist[1 - z] + (1/2 - x)*PlusDist[0, 1 - z]) + 
     (-1 + 2*x)*PlusDist[1, 1 - z]) + (3/4 - (3*x)/2)*
    PlusDist[2, 1 - z] + (7/(4*sqrtxz2) - 3/(32*poly2^2*sqrtxz2) - 
     5/(32*poly2*sqrtxz2) + (29*x)/(16*sqrtxz2) + 
     (111*x^2)/(16*sqrtxz2) + (9*x^2)/(32*poly2^2*sqrtxz2) + 
     (3*x^2)/(16*poly2*sqrtxz2) - (9*x^4)/(32*poly2^2*sqrtxz2) - 
     x^4/(32*poly2*sqrtxz2) + (3*x^6)/(32*poly2^2*sqrtxz2) - 
     1/(sqrtxz2*(1 - z)) + (3*x)/(sqrtxz2*(1 - z)) - 
     (3*x^2)/(sqrtxz2*(1 - z)) + x^3/(sqrtxz2*(1 - z)) - 1/(sqrtxz2*z) - 
     (3*x)/(sqrtxz2*z) - (3*x^2)/(sqrtxz2*z) - x^3/(sqrtxz2*z) - 
     (29*x*z)/(8*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-7/(4*sqrtxz2) + 3/(32*poly2^2*sqrtxz2) + 5/(32*poly2*sqrtxz2) - 
     (29*x)/(16*sqrtxz2) - (111*x^2)/(16*sqrtxz2) - 
     (9*x^2)/(32*poly2^2*sqrtxz2) - (3*x^2)/(16*poly2*sqrtxz2) + 
     (9*x^4)/(32*poly2^2*sqrtxz2) + x^4/(32*poly2*sqrtxz2) - 
     (3*x^6)/(32*poly2^2*sqrtxz2) + 1/(sqrtxz2*(1 - z)) - 
     (3*x)/(sqrtxz2*(1 - z)) + (3*x^2)/(sqrtxz2*(1 - z)) - 
     x^3/(sqrtxz2*(1 - z)) + 1/(sqrtxz2*z) + (3*x)/(sqrtxz2*z) + 
     (3*x^2)/(sqrtxz2*z) + x^3/(sqrtxz2*z) + (29*x*z)/(8*sqrtxz2))*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-7/(4*sqrtxz2) + 3/(32*poly2^2*sqrtxz2) + 5/(32*poly2*sqrtxz2) - 
     (29*x)/(16*sqrtxz2) - (111*x^2)/(16*sqrtxz2) - 
     (9*x^2)/(32*poly2^2*sqrtxz2) - (3*x^2)/(16*poly2*sqrtxz2) + 
     (9*x^4)/(32*poly2^2*sqrtxz2) + x^4/(32*poly2*sqrtxz2) - 
     (3*x^6)/(32*poly2^2*sqrtxz2) + 1/(sqrtxz2*(1 - z)) - 
     (3*x)/(sqrtxz2*(1 - z)) + (3*x^2)/(sqrtxz2*(1 - z)) - 
     x^3/(sqrtxz2*(1 - z)) + 1/(sqrtxz2*z) + (3*x)/(sqrtxz2*z) + 
     (3*x^2)/(sqrtxz2*z) + x^3/(sqrtxz2*z) + (29*x*z)/(8*sqrtxz2))*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (7/(4*sqrtxz2) - 3/(32*poly2^2*sqrtxz2) - 5/(32*poly2*sqrtxz2) + 
     (29*x)/(16*sqrtxz2) + (111*x^2)/(16*sqrtxz2) + 
     (9*x^2)/(32*poly2^2*sqrtxz2) + (3*x^2)/(16*poly2*sqrtxz2) - 
     (9*x^4)/(32*poly2^2*sqrtxz2) - x^4/(32*poly2*sqrtxz2) + 
     (3*x^6)/(32*poly2^2*sqrtxz2) - 1/(sqrtxz2*(1 - z)) + 
     (3*x)/(sqrtxz2*(1 - z)) - (3*x^2)/(sqrtxz2*(1 - z)) + 
     x^3/(sqrtxz2*(1 - z)) - 1/(sqrtxz2*z) - (3*x)/(sqrtxz2*z) - 
     (3*x^2)/(sqrtxz2*z) - x^3/(sqrtxz2*z) - (29*x*z)/(8*sqrtxz2))*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (2 + 4*x + 2*x^2 - 2/z - (4*x)/z - (2*x^2)/z - z - 2*x*z)*
    PolyLog[2, -x] + (1 - 3*x + x^2 - 2/(1 - z) + (4*x)/(1 - z) - 
     (2*x^2)/(1 - z) - 1/(2*z) + x/z + z - x*z)*PolyLog[2, x] + 
   PlusDist[0, 1 - z]*(5/4 + Pi^2*(-1/8 + x/4) + x/8 + 
     (1/2 - x)*Log[1 - x]^2 + (7/4 - 2*x)*Log[x] + (1/4 - x/2)*Log[x]^2 + 
     Log[1 - x]*(-17/8 + (5*x)/2 + (-1 + 2*x)*Log[x]) + 
     (-1/4 + x/2)*PolyLog[2, x]) + LMUF*(-5/4 + (3*x)/2 + (3*z)/4 - x*z + 
     (1/4 - x/2 + z/4 - (x*z)/2)*Log[1 - x] + 
     (-1/4 - x/2 + z/4 + (x*z)/2)*Log[x] + (1/4 - x/2 + z/4 - (x*z)/2)*
      Log[1 - z] + (1/4 - x/2 - 1/(2*(1 - z)) + x/(1 - z) + z/4 - 
       (x*z)/2)*Log[z] + (3/4 - (3*x)/4 + (-1/2 + x)*Log[1 - x] + 
       (1/4 - x/2)*Log[x])*PlusDist[0, 1 - z] + 
     (-1/2 + x)*PlusDist[1, 1 - z] + DeltaDist[1 - z]*
      (-1/2 + Pi^2*(1/24 - x/12) - (7*x)/8 + (-1/2 + x)*Log[1 - x]^2 + 
       (-11/8 + (5*x)/4)*Log[x] + (-1/4 + x/2)*Log[x]^2 + 
       Log[1 - x]*(7/4 - (7*x)/4 + (1 - 2*x)*Log[x]) + 
       (1/4 - x/2)*PolyLog[2, x])) + 
   (1/2 - x + 1/(2*(1 - z)) - x/(1 - z) + 3/(2*z) - (3*x)/z + (2*x^2)/z - 
     2/((1 - z)*z) + (4*x)/((1 - z)*z) - (2*x^2)/((1 - z)*z))*
    PolyLog[2, 1 - x/z] + (-2 + 4*x + 3/(2*(1 - z)) - (3*x)/(1 - z) + 
     (2*x^2)/(1 - z) - 1/(2*z) + x/z - (2*x^2)/z)*PolyLog[2, z] + 
   (1/2 - x - (1 - z)^(-1) + (2*x)/(1 - z) - x^2/(1 - z) - 1/(2*z) + x/z)*
    SVP[2, (-1 + x)/(-1 + z)] + (1/2 - x - 1/(2*(1 - z)) + x/(1 - z) - 
     z^(-1) + (2*x)/z - x^2/z)*SVP[2, -((-1 + x)/z)] + 
   (-1/2 + x + 1/(2*(1 - z)) - x/(1 - z) + z^(-1) - (2*x)/z + x^2/z)*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
   (-1/2 + x + (1 - z)^(-1) - (2*x)/(1 - z) + x^2/(1 - z) + 1/(2*z) - 
     x/z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
   DeltaDist[1 - z]*(-35/16 + (45*x)/16 + (5/24 - (5*x)/12)*
      Log[1 - x]^3 + (-19/8 - x/16)*Log[x] + (-37/32 + (3*x)/4)*
      Log[x]^2 + (-1/48 + x/24)*Log[x]^3 + 
     Pi^2*(5/24 - x/4 + (-1/24 + x/12)*Log[1 - x] + (1/4 - x/2)*Log[x]) + 
     Log[1 - x]^2*(-21/16 + (3*x)/2 + (-5/4 + (5*x)/2)*Log[x]) + 
     Log[1 - x]*(7/4 - x/2 + (21/8 - 3*x)*Log[x] + 
       (3/8 - (3*x)/4)*Log[x]^2) + (-1/4 + x/2)*Log[1 - x]*
      PolyLog[2, 1 - x] + (3/8 - x/2 + (-3/4 + (3*x)/2)*Log[1 - x] + 
       (1/2 - x)*Log[x])*PolyLog[2, x] + (-3/2 + 3*x)*PolyLog[3, 1 - x] + 
     (-5/4 + (5*x)/2)*PolyLog[3, x] + 4*Zeta[3] - 8*x*Zeta[3]))/NC + 
 NC*(16 + 1/(8*poly2) - (117*x)/8 - x/(8*poly2) - x^2/(8*poly2) + 
   x^3/(8*poly2) + 2/(1 - z) - (4*x)/(1 - z) - 49/(16*z) + (3*x)/(4*z) - 
   2/((1 - z)*z) + (4*x)/((1 - z)*z) - (51*z)/16 + (11*x*z)/4 + 
   z/(4*(1 - x - z)) - z^2/(2*(1 - x - z)) + 
   Pi^2*(-4/3 + x/6 - 1/(4*(1 - z)) + x/(2*(1 - z)) + 1/(4*z) + x/(2*z) + 
     1/(3*(1 - z)*z) - (2*x)/(3*(1 - z)*z) + z/6 + (x*z)/6) + 
   (5/4 - (5*x)/2 - 1/(2*z) + x/z + z/4 - (x*z)/2)*Log[1 - x]^2 + 
   (19/4 + (9*x)/2 + (3*x^2)/2 + 2/(1 - z) - (4*x)/(1 - z) + 3/(4*z) - 
     (15*x)/(2*z) - 5/(2*(1 - z)*z) + (5*x)/((1 - z)*z) - 2*x*z)*
    Log[x]^2 + LMUF^2*DeltaDist[1 - z]*(109/48 - (7*x)/6 + 
     (-3/4 + (3*x)/2)*Log[1 - x] + (9/8 + (3*x)/4)*Log[x]) + 
   (3/4 - (3*x)/2 - 1/(4*z) + x/(2*z) + z/4 - (x*z)/2)*Log[1 - z]^2 + 
   (-3/2 + 3*x + 5/(4*(1 - z)) - (5*x)/(2*(1 - z)) + 3/(4*z) - 
     (3*x)/(2*z) - 1/(2*(1 - z)*z) + x/((1 - z)*z) - z/4 + (x*z)/2)*
    Log[z]^2 + Log[1 - x]*(-15 + (33*x)/2 + 27/(4*z) - (15*x)/(2*z) + 
     (3*z)/8 - (3*x*z)/4 + (-5/2 + 5*x - x^2 + 2/(1 - z) - 
       (4*x)/(1 - z) + 5/(2*z) - (5*x)/z - 2/((1 - z)*z) + 
       (4*x)/((1 - z)*z) - z + 2*x*z)*Log[x] + 
     (5/2 - 5*x - z^(-1) + (2*x)/z + z/2 - x*z)*Log[1 - z] + 
     (1/2 - x - 1/(2*(1 - z)) + x/(1 - z) - 1/(2*z) + x/z)*Log[z]) + 
   Log[z]*(-109/16 + 3/(16*poly2^2) + 7/(8*poly2) + (109*x)/16 + 
     (3*x)/(16*poly2^2) + x/poly2 - (3*x^2)/(8*poly2^2) + 
     (5*x^2)/(8*poly2) - (3*x^3)/(8*poly2^2) + x^3/(2*poly2) + 
     (3*x^4)/(16*poly2^2) + (3*x^5)/(16*poly2^2) + 8/(1 - z) - 
     (12*x)/(1 - z) + 77/(8*z) - (14*x)/z - 4/((1 - z)*z) + 
     (8*x)/((1 - z)*z) - (9*z)/8 + (5*x*z)/4 + 
     (1/2 - x - 1/(4*(1 - z)) + x/(2*(1 - z)) - 1/(4*z) + x/(2*z))*
      Log[RealAbs[x - z]]) + Log[x]*(255/16 + 3/(16*poly2^2) + 
     7/(8*poly2) - (285*x)/16 - (3*x)/(16*poly2^2) - x/poly2 - 
     (3*x^2)/(8*poly2^2) + (5*x^2)/(8*poly2) + (3*x^3)/(8*poly2^2) - 
     x^3/(2*poly2) + (3*x^4)/(16*poly2^2) - (3*x^5)/(16*poly2^2) - 
     8/(1 - z) + (16*x)/(1 - z) + 1/(2*(1 - x - z)^2) - 
     (3*x)/(2*(1 - x - z)^2) + (3*x^2)/(2*(1 - x - z)^2) - 
     x^3/(2*(1 - x - z)^2) - 1/(2*(1 - x - z)) + (3*x)/(1 - x - z) - 
     (3*x^2)/(2*(1 - x - z)) - 113/(8*z) + (97*x)/(4*z) + 8/((1 - z)*z) - 
     (16*x)/((1 - z)*z) + (7*z)/4 + z/(4*(1 - x - z)^2) - 
     (7*z)/(2*(1 - x - z)) - (3*z^2)/(4*(1 - x - z)^2) + 
     (7*z^2)/(2*(1 - x - z)) + (-1 - 2*x - 2*x^2 + z + 2*x*z)*
      Log[1 + x] + (-sqrtxz2^(-1) + 3/(32*poly2^2*sqrtxz2) + 
       13/(32*poly2*sqrtxz2) - (69*x)/(16*sqrtxz2) - 
       (11*x^2)/(16*sqrtxz2) - (9*x^2)/(32*poly2^2*sqrtxz2) - 
       (3*x^2)/(16*poly2*sqrtxz2) + (9*x^4)/(32*poly2^2*sqrtxz2) - 
       (7*x^4)/(32*poly2*sqrtxz2) - (3*x^6)/(32*poly2^2*sqrtxz2) + 
       1/(2*sqrtxz2*(1 - z)) - (3*x)/(2*sqrtxz2*(1 - z)) + 
       x^2/(sqrtxz2*(1 - z)) + 1/(2*sqrtxz2*z) + (3*x)/(2*sqrtxz2*z) + 
       x^2/(sqrtxz2*z) + (69*x*z)/(8*sqrtxz2))*Log[1 - sqrtxz2 + x] + 
     (sqrtxz2^(-1) - 3/(32*poly2^2*sqrtxz2) - 13/(32*poly2*sqrtxz2) + 
       (69*x)/(16*sqrtxz2) + (11*x^2)/(16*sqrtxz2) + 
       (9*x^2)/(32*poly2^2*sqrtxz2) + (3*x^2)/(16*poly2*sqrtxz2) - 
       (9*x^4)/(32*poly2^2*sqrtxz2) + (7*x^4)/(32*poly2*sqrtxz2) + 
       (3*x^6)/(32*poly2^2*sqrtxz2) - 1/(2*sqrtxz2*(1 - z)) + 
       (3*x)/(2*sqrtxz2*(1 - z)) - x^2/(sqrtxz2*(1 - z)) - 
       1/(2*sqrtxz2*z) - (3*x)/(2*sqrtxz2*z) - x^2/(sqrtxz2*z) - 
       (69*x*z)/(8*sqrtxz2))*Log[1 + sqrtxz2 + x] + 
     (-5 - 3*x + 1/(4*(1 - z)) - x/(2*(1 - z)) + 9/(4*z) + (3*x)/(2*z) + 
       x*z)*Log[1 - z] + (-2*x - 9/(4*(1 - z)) + (13*x)/(2*(1 - z)) - 
       2/z + (8*x)/z + 3/((1 - z)*z) - (6*x)/((1 - z)*z) - z/2)*Log[z] + 
     (-1/2 + x + 1/(4*(1 - z)) - x/(2*(1 - z)) + 1/(4*z) - x/(2*z))*
      Log[RealAbs[x - z]] + (-1/2 + x + 1/(4*(1 - z)) - x/(2*(1 - z)) + 
       1/(4*z) - x/(2*z))*Log[RealAbs[-1 + x + z]]) + 
   Log[1 - z]*(-15 + (37*x)/2 - 1/(2*(1 - x - z)^2) + 
     (3*x)/(2*(1 - x - z)^2) - (3*x^2)/(2*(1 - x - z)^2) + 
     x^3/(2*(1 - x - z)^2) + 1/(2*(1 - x - z)) - (3*x)/(1 - x - z) + 
     (3*x^2)/(2*(1 - x - z)) + 27/(4*z) - (15*x)/(2*z) - (25*z)/8 - 
     (3*x*z)/4 - z/(4*(1 - x - z)^2) + (7*z)/(2*(1 - x - z)) + 
     (3*z^2)/(4*(1 - x - z)^2) - (7*z^2)/(2*(1 - x - z)) + 
     (3/2 - 3*x - 1/(2*(1 - z)) + x/(1 - z) - 1/(2*z) + x/z)*Log[z] + 
     (1/2 - x - 1/(4*(1 - z)) + x/(2*(1 - z)) - 1/(4*z) + x/(2*z))*
      Log[RealAbs[-1 + x + z]]) + LMUR*(11/6 - (11*x)/3 - 11/(12*z) + 
     (11*x)/(6*z) + DeltaDist[1 - z]*(11/6 - (11*x)/6 + 
       (-11/12 + (11*x)/6)*Log[1 - x] + (11/12 - (11*x)/6)*Log[x]) + 
     (-11/12 + (11*x)/6)*PlusDist[0, 1 - z]) + 
   (65/8 - (17*x)/2 + (-2 + 4*x)*Log[1 - x] + (11/4 + x/2)*Log[x])*
    PlusDist[1, 1 - z] + LMUA*(1/4 + (3*z)/8 - (x*z)/4 + 
     (-1/4 + x/2 - z/4 + (x*z)/2)*Log[1 - x] + 
     (1/4 - x/2 + z/4 - (x*z)/2)*Log[x] + DeltaDist[1 - z]*
      (-3/4 + Pi^2*(-1/12 + x/6) + (3*x)/4 + (3/8 - (3*x)/4)*Log[1 - x] + 
       (-3/8 + (3*x)/4)*Log[x]) + (-5/4 + (5*x)/2 + 1/(2*z) - x/z - z/4 + 
       (x*z)/2)*Log[1 - z] + (3/4 - (3*x)/2 - 1/(2*(1 - z)) + x/(1 - z) + 
       z/4 - (x*z)/2)*Log[z] + (-5/8 + x/4 + (1/2 - x)*Log[1 - x] + 
       (-1/2 + x)*Log[x])*PlusDist[0, 1 - z] + 
     LMUF*(1/4 - x/2 + z/4 - (x*z)/2 + (-3/8 + (3*x)/4)*
        DeltaDist[1 - z] + (-1/2 + x)*PlusDist[0, 1 - z]) + 
     (1 - 2*x)*PlusDist[1, 1 - z]) + (-3/4 + (3*x)/2)*
    PlusDist[2, 1 - z] + (-sqrtxz2^(-1) + 3/(32*poly2^2*sqrtxz2) + 
     13/(32*poly2*sqrtxz2) - (69*x)/(16*sqrtxz2) - 
     (11*x^2)/(16*sqrtxz2) - (9*x^2)/(32*poly2^2*sqrtxz2) - 
     (3*x^2)/(16*poly2*sqrtxz2) + (9*x^4)/(32*poly2^2*sqrtxz2) - 
     (7*x^4)/(32*poly2*sqrtxz2) - (3*x^6)/(32*poly2^2*sqrtxz2) + 
     1/(2*sqrtxz2*(1 - z)) - (3*x)/(2*sqrtxz2*(1 - z)) + 
     x^2/(sqrtxz2*(1 - z)) + 1/(2*sqrtxz2*z) + (3*x)/(2*sqrtxz2*z) + 
     x^2/(sqrtxz2*z) + (69*x*z)/(8*sqrtxz2))*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (sqrtxz2^(-1) - 3/(32*poly2^2*sqrtxz2) - 13/(32*poly2*sqrtxz2) + 
     (69*x)/(16*sqrtxz2) + (11*x^2)/(16*sqrtxz2) + 
     (9*x^2)/(32*poly2^2*sqrtxz2) + (3*x^2)/(16*poly2*sqrtxz2) - 
     (9*x^4)/(32*poly2^2*sqrtxz2) + (7*x^4)/(32*poly2*sqrtxz2) + 
     (3*x^6)/(32*poly2^2*sqrtxz2) - 1/(2*sqrtxz2*(1 - z)) + 
     (3*x)/(2*sqrtxz2*(1 - z)) - x^2/(sqrtxz2*(1 - z)) - 
     1/(2*sqrtxz2*z) - (3*x)/(2*sqrtxz2*z) - x^2/(sqrtxz2*z) - 
     (69*x*z)/(8*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (sqrtxz2^(-1) - 3/(32*poly2^2*sqrtxz2) - 13/(32*poly2*sqrtxz2) + 
     (69*x)/(16*sqrtxz2) + (11*x^2)/(16*sqrtxz2) + 
     (9*x^2)/(32*poly2^2*sqrtxz2) + (3*x^2)/(16*poly2*sqrtxz2) - 
     (9*x^4)/(32*poly2^2*sqrtxz2) + (7*x^4)/(32*poly2*sqrtxz2) + 
     (3*x^6)/(32*poly2^2*sqrtxz2) - 1/(2*sqrtxz2*(1 - z)) + 
     (3*x)/(2*sqrtxz2*(1 - z)) - x^2/(sqrtxz2*(1 - z)) - 
     1/(2*sqrtxz2*z) - (3*x)/(2*sqrtxz2*z) - x^2/(sqrtxz2*z) - 
     (69*x*z)/(8*sqrtxz2))*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-sqrtxz2^(-1) + 3/(32*poly2^2*sqrtxz2) + 13/(32*poly2*sqrtxz2) - 
     (69*x)/(16*sqrtxz2) - (11*x^2)/(16*sqrtxz2) - 
     (9*x^2)/(32*poly2^2*sqrtxz2) - (3*x^2)/(16*poly2*sqrtxz2) + 
     (9*x^4)/(32*poly2^2*sqrtxz2) - (7*x^4)/(32*poly2*sqrtxz2) - 
     (3*x^6)/(32*poly2^2*sqrtxz2) + 1/(2*sqrtxz2*(1 - z)) - 
     (3*x)/(2*sqrtxz2*(1 - z)) + x^2/(sqrtxz2*(1 - z)) + 
     1/(2*sqrtxz2*z) + (3*x)/(2*sqrtxz2*z) + x^2/(sqrtxz2*z) + 
     (69*x*z)/(8*sqrtxz2))*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-1 - 2*x - 2*x^2 + z + 2*x*z)*PolyLog[2, -x] + 
   (4 + 5*x - x^2 + 2/(1 - z) - (4*x)/(1 - z) - 1/(2*z) - (5*x)/z - 
     2/((1 - z)*z) + (4*x)/((1 - z)*z) - z + x*z)*PolyLog[2, x] + 
   PlusDist[0, 1 - z]*(-21/4 + Pi^2*(11/24 - x/4) + (35*x)/8 + 
     (-1 + 2*x)*Log[1 - x]^2 + (-7/4 - (3*x)/2)*Log[x]^2 + 
     Log[1 - x]*(65/8 - (17*x)/2 + (2 - 4*x)*Log[x]) + 
     Log[x]*(-29/4 + 10*x + (-1 - 2*x)*Log[1 + x]) + 
     (-1 - 2*x)*PolyLog[2, -x] + (-7/4 - (5*x)/2)*PolyLog[2, x]) + 
   LMUF*(137/12 - (59*x)/6 - 61/(12*z) + (25*x)/(6*z) - (3*z)/4 + x*z + 
     LMUR*(11/12 - (11*x)/6)*DeltaDist[1 - z] + 
     (-9/4 + (9*x)/2 + z^(-1) - (2*x)/z - z/4 + (x*z)/2)*Log[1 - x] + 
     (17/4 + (9*x)/2 - 2/z - (2*x)/z - z/4 - (x*z)/2)*Log[x] + 
     (-1/4 + x/2 - z/4 + (x*z)/2)*Log[1 - z] + 
     (-1/4 + x/2 + 1/(2*(1 - z)) - x/(1 - z) - z/4 + (x*z)/2)*Log[z] + 
     (-35/6 + (59*x)/12 + (3/2 - 3*x)*Log[1 - x] + 
       (-9/4 - (3*x)/2)*Log[x])*PlusDist[0, 1 - z] + 
     (1/2 - x)*PlusDist[1, 1 - z] + DeltaDist[1 - z]*
      (8/3 + Pi^2*(-3/8 + x/12) - (43*x)/24 + (1 - 2*x)*Log[1 - x]^2 + 
       (7/4 + (3*x)/2)*Log[x]^2 + Log[1 - x]*(-41/6 + (71*x)/12 + 
         (-2 + 4*x)*Log[x]) + Log[x]*(143/24 - (89*x)/12 + 
         (1 + 2*x)*Log[1 + x]) + (1 + 2*x)*PolyLog[2, -x] + 
       (7/4 + (5*x)/2)*PolyLog[2, x])) + 
   (-3/2 + 3*x - 1/(2*(1 - z)) + x/(1 - z) - 1/(2*z) + x/z + 
     1/((1 - z)*z) - (2*x)/((1 - z)*z))*PolyLog[2, 1 - x/z] + 
   (2 - 4*x - 1/(2*(1 - z)) + x/(1 - z) - 1/(2*z) + x/z)*PolyLog[2, z] + 
   (1 - 2*x - 1/(2*(1 - z)) + x/(1 - z) - 1/(2*z) + x/z)*
    SVP[2, (-1 + x)/(-1 + z)] + (1 - 2*x - 1/(2*(1 - z)) + x/(1 - z) - 
     1/(2*z) + x/z)*SVP[2, -((-1 + x)/z)] + 
   (-1 + 2*x + 1/(2*(1 - z)) - x/(1 - z) + 1/(2*z) - x/z)*
    SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + DeltaDist[1 - z]*
    (263/16 - rln2^3/3 - (281*x)/16 - (2*rln2^3*x)/3 + 
     (-7/24 + (7*x)/12)*Log[1 - x]^3 + (29/48 + (19*x)/24)*Log[x]^3 + 
     Log[1 - x]^2*(61/16 - 4*x + (-7/4 - (11*x)/2)*Log[x]) + 
     (rln2^2/2 + rln2^2*x)*Log[1 + x] + (-1/6 - x/3)*Log[1 + x]^3 + 
     Pi^2*(-23/24 + rln2/6 + (19*x)/12 + (rln2*x)/3 + 
       (19/24 + x/12)*Log[1 - x] + (-3/4 + x/6)*Log[x] + 
       (-1/6 - x/3)*Log[1 + x]) + Log[x]*(99/8 + x/16 + 
       (1 + x)*Log[1 + x]) + Log[x]^2*(153/32 - (25*x)/4 + 
       (1 + 2*x)*Log[1 + x]) + Log[1 - x]*(-19/4 + rln2^2/2 + (15*x)/4 + 
       rln2^2*x + (-11/8 + (11*x)/4)*Log[x]^2 + (-rln2 - 2*rln2*x)*
        Log[1 + x] + (1/2 + x)*Log[1 + x]^2 + 
       Log[x]*(-69/8 + 9*x + (-1 - 2*x)*Log[1 + x])) + 
     (-7/4 - (5*x)/2)*Log[1 - x]*PolyLog[2, 1 - x] + 
     (1 + x + (-1 - 2*x)*Log[1 - x] + (1 + 2*x)*Log[x])*PolyLog[2, -x] + 
     (-7/8 - (3*x)/2 + (-15/4 - (9*x)/2)*Log[1 - x] + (1/2 + 5*x)*Log[x])*
      PolyLog[2, x] + (-7/2 - 3*x)*PolyLog[3, 1 - x] + 
     (1 + 2*x)*PolyLog[3, 1/2 - x/2] + (1 + 2*x)*PolyLog[3, 1/2 + x/2] + 
     (5/4 - (9*x)/2)*PolyLog[3, x] + (1 + 2*x)*
      PolyLog[3, (1 + x)^(-1) - x/(1 + x)] - (13*Zeta[3])/4 + 
     (9*x*Zeta[3])/2));

DC2G2QNoThetaExplicit = LMUR*NF*(-1/3 + (2*x)/3 + 1/(6*z) - x/(3*z)) + 
 LMUF*NF*(1/3 - (2*x)/3 - 1/(6*z) + x/(3*z)) + 
 LMUR*NC*(11/6 - (11*x)/3 - 11/(12*z) + (11*x)/(6*z)) + 
 LMUA*LMUF*NC*(1/4 - x/2 + z/4 - (x*z)/2) + 
 (LMUA*LMUF*(-1/4 + x/2 - z/4 + (x*z)/2))/NC + 
 LMUF*LMUR*NC*(11/12 - (11*x)/6)*DeltaDist[1 - z] + 
 (LMUA*LMUF*(3/8 - (3*x)/4)*DeltaDist[1 - z])/NC + 
 LMUF^2*NF*(1/6 - x/3)*DeltaDist[1 - z] + LMUF*LMUR*NF*(-1/6 + x/3)*
  DeltaDist[1 - z] + LMUA*LMUF*NC*(-3/8 + (3*x)/4)*DeltaDist[1 - z] + 
 LMUR*NC*DeltaDist[1 - z]*(11/6 - (11*x)/6 - (11*Log[1 - x])/12 + 
   (11*x*Log[1 - x])/6 + (11*Log[x])/12 - (11*x*Log[x])/6) + 
 (LMUA*DeltaDist[1 - z]*(3/4 + Pi^2/12 - (3*x)/4 - (Pi^2*x)/6 - 
    (3*Log[1 - x])/8 + (3*x*Log[1 - x])/4 + (3*Log[x])/8 - 
    (3*x*Log[x])/4))/NC + LMUF*NF*DeltaDist[1 - z]*
  (1/3 - x/3 - Log[1 - x]/6 + (x*Log[1 - x])/3 + Log[x]/6 - 
   (x*Log[x])/3) + (LMUF^2*DeltaDist[1 - z]*(-3/16 + Log[1 - x]/4 - 
    (x*Log[1 - x])/2 - Log[x]/8 + (x*Log[x])/4))/NC + 
 LMUR*NF*DeltaDist[1 - z]*(-1/3 + x/3 + Log[1 - x]/6 - (x*Log[1 - x])/3 - 
   Log[x]/6 + (x*Log[x])/3) + LMUA*NC*DeltaDist[1 - z]*
  (-3/4 - Pi^2/12 + (3*x)/4 + (Pi^2*x)/6 + (3*Log[1 - x])/8 - 
   (3*x*Log[1 - x])/4 - (3*Log[x])/8 + (3*x*Log[x])/4) + 
 LMUF^2*NC*DeltaDist[1 - z]*(109/48 - (7*x)/6 - (3*Log[1 - x])/4 + 
   (3*x*Log[1 - x])/2 + (9*Log[x])/8 + (3*x*Log[x])/4) + 
 LMUA*NC*(1/4 + (3*z)/8 - (x*z)/4 - Log[1 - x]/4 + (x*Log[1 - x])/2 - 
   (z*Log[1 - x])/4 + (x*z*Log[1 - x])/2 + Log[x]/4 - (x*Log[x])/2 + 
   (z*Log[x])/4 - (x*z*Log[x])/2 - (5*Log[1 - z])/4 + 
   (5*x*Log[1 - z])/2 + Log[1 - z]/(2*z) - (x*Log[1 - z])/z - 
   (z*Log[1 - z])/4 + (x*z*Log[1 - z])/2 + (3*Log[z])/4 - 
   (3*x*Log[z])/2 - Log[z]/(2*(1 - z)) + (x*Log[z])/(1 - z) + 
   (z*Log[z])/4 - (x*z*Log[z])/2) + 
 (LMUF*(-5/4 + (3*x)/2 + (3*z)/4 - x*z + Log[1 - x]/4 - 
    (x*Log[1 - x])/2 + (z*Log[1 - x])/4 - (x*z*Log[1 - x])/2 - Log[x]/4 - 
    (x*Log[x])/2 + (z*Log[x])/4 + (x*z*Log[x])/2 + Log[1 - z]/4 - 
    (x*Log[1 - z])/2 + (z*Log[1 - z])/4 - (x*z*Log[1 - z])/2 + Log[z]/4 - 
    (x*Log[z])/2 - Log[z]/(2*(1 - z)) + (x*Log[z])/(1 - z) + 
    (z*Log[z])/4 - (x*z*Log[z])/2))/NC + 
 LMUF*NC*(137/12 - (59*x)/6 - 61/(12*z) + (25*x)/(6*z) - (3*z)/4 + x*z - 
   (9*Log[1 - x])/4 + (9*x*Log[1 - x])/2 + Log[1 - x]/z - 
   (2*x*Log[1 - x])/z - (z*Log[1 - x])/4 + (x*z*Log[1 - x])/2 + 
   (17*Log[x])/4 + (9*x*Log[x])/2 - (2*Log[x])/z - (2*x*Log[x])/z - 
   (z*Log[x])/4 - (x*z*Log[x])/2 - Log[1 - z]/4 + (x*Log[1 - z])/2 - 
   (z*Log[1 - z])/4 + (x*z*Log[1 - z])/2 - Log[z]/4 + (x*Log[z])/2 + 
   Log[z]/(2*(1 - z)) - (x*Log[z])/(1 - z) - (z*Log[z])/4 + 
   (x*z*Log[z])/2) + (LMUA*(-1/4 - (3*z)/8 + (x*z)/4 + Log[1 - x]/4 - 
    (x*Log[1 - x])/2 + (z*Log[1 - x])/4 - (x*z*Log[1 - x])/2 - Log[x]/4 + 
    (x*Log[x])/2 - (z*Log[x])/4 + (x*z*Log[x])/2 + (5*Log[1 - z])/4 - 
    (5*x*Log[1 - z])/2 - Log[1 - z]/(2*z) + (x*Log[1 - z])/z + 
    (z*Log[1 - z])/4 - (x*z*Log[1 - z])/2 - (3*Log[z])/4 + 
    (3*x*Log[z])/2 + Log[z]/(2*(1 - z)) - (x*Log[z])/(1 - z) - 
    (z*Log[z])/4 + (x*z*Log[z])/2))/NC + 
 NF*(Log[1 - x]/(6*(1 - z)) + Log[1 - x]/(6*z) - Log[x]/(6*(1 - z)) - 
   Log[x]/(6*z) + Log[1 - z]/(6*(1 - z)) + Log[1 - z]/(6*z) + 
   Log[z]/(6*(1 - z)) + Log[z]/(6*z) - Log[((1 - x)*(1 - z)*z)/x]/
    (6*(1 - z)) - Log[((1 - x)*(1 - z)*z)/x]/(6*z)) + 
 (LMUA*LMUF*(1/2 - x)*PlusDist[0, 1 - z])/NC + 
 LMUR*NF*(1/6 - x/3)*PlusDist[0, 1 - z] + 
 LMUF*NF*(-1/6 + x/3)*PlusDist[0, 1 - z] + LMUA*LMUF*NC*(-1/2 + x)*
  PlusDist[0, 1 - z] + LMUR*NC*(-11/12 + (11*x)/6)*PlusDist[0, 1 - z] + 
 LMUF*NC*(-35/6 + (59*x)/12 + (3*Log[1 - x])/2 - 3*x*Log[1 - x] - 
   (9*Log[x])/4 - (3*x*Log[x])/2)*PlusDist[0, 1 - z] + 
 (LMUA*(5/8 - x/4 - Log[1 - x]/2 + x*Log[1 - x] + Log[x]/2 - x*Log[x])*
   PlusDist[0, 1 - z])/NC + 
 (LMUF*(3/4 - (3*x)/4 - Log[1 - x]/2 + x*Log[1 - x] + Log[x]/4 - 
    (x*Log[x])/2)*PlusDist[0, 1 - z])/NC + 
 LMUA*NC*(-5/8 + x/4 + Log[1 - x]/2 - x*Log[1 - x] - Log[x]/2 + x*Log[x])*
  PlusDist[0, 1 - z] + LMUA*NC*(1 - 2*x)*PlusDist[1, 1 - z] + 
 LMUF*NC*(1/2 - x)*PlusDist[1, 1 - z] + 
 (LMUF*(-1/2 + x)*PlusDist[1, 1 - z])/NC + 
 (LMUA*(-1 + 2*x)*PlusDist[1, 1 - z])/NC + 
 NC*(65/8 - (17*x)/2 - 2*Log[1 - x] + 4*x*Log[1 - x] + (11*Log[x])/4 + 
   (x*Log[x])/2)*PlusDist[1, 1 - z] + 
 ((-17/8 + (5*x)/2 + Log[1 - x] - 2*x*Log[1 - x] - (3*Log[x])/4 + 
    (3*x*Log[x])/2)*PlusDist[1, 1 - z])/NC + 
 ((3/4 - (3*x)/2)*PlusDist[2, 1 - z])/NC + 
 NC*(-3/4 + (3*x)/2)*PlusDist[2, 1 - z] + NC*PlusDist[0, 1 - z]*
  (-21/4 + (11*Pi^2)/24 + (35*x)/8 - (Pi^2*x)/4 + (65*Log[1 - x])/8 - 
   (17*x*Log[1 - x])/2 - Log[1 - x]^2 + 2*x*Log[1 - x]^2 - 
   (29*Log[x])/4 + 10*x*Log[x] + 2*Log[1 - x]*Log[x] - 
   4*x*Log[1 - x]*Log[x] - (7*Log[x]^2)/4 - (3*x*Log[x]^2)/2 - 
   Log[x]*Log[1 + x] - 2*x*Log[x]*Log[1 + x] - PolyLog[2, -x] - 
   2*x*PolyLog[2, -x] - (7*PolyLog[2, x])/4 - (5*x*PolyLog[2, x])/2) + 
 (LMUF*DeltaDist[1 - z]*(-1/2 + Pi^2/24 - (7*x)/8 - (Pi^2*x)/12 + 
    (7*Log[1 - x])/4 - (7*x*Log[1 - x])/4 - Log[1 - x]^2/2 + 
    x*Log[1 - x]^2 - (11*Log[x])/8 + (5*x*Log[x])/4 + Log[1 - x]*Log[x] - 
    2*x*Log[1 - x]*Log[x] - Log[x]^2/4 + (x*Log[x]^2)/2 + 
    PolyLog[2, x]/4 - (x*PolyLog[2, x])/2))/NC + 
 (PlusDist[0, 1 - z]*(5/4 - Pi^2/8 + x/8 + (Pi^2*x)/4 - 
    (17*Log[1 - x])/8 + (5*x*Log[1 - x])/2 + Log[1 - x]^2/2 - 
    x*Log[1 - x]^2 + (7*Log[x])/4 - 2*x*Log[x] - Log[1 - x]*Log[x] + 
    2*x*Log[1 - x]*Log[x] + Log[x]^2/4 - (x*Log[x]^2)/2 - 
    PolyLog[2, x]/4 + (x*PolyLog[2, x])/2))/NC + 
 LMUF*NC*DeltaDist[1 - z]*(8/3 - (3*Pi^2)/8 - (43*x)/24 + (Pi^2*x)/12 - 
   (41*Log[1 - x])/6 + (71*x*Log[1 - x])/12 + Log[1 - x]^2 - 
   2*x*Log[1 - x]^2 + (143*Log[x])/24 - (89*x*Log[x])/12 - 
   2*Log[1 - x]*Log[x] + 4*x*Log[1 - x]*Log[x] + (7*Log[x]^2)/4 + 
   (3*x*Log[x]^2)/2 + Log[x]*Log[1 + x] + 2*x*Log[x]*Log[1 + x] + 
   PolyLog[2, -x] + 2*x*PolyLog[2, -x] + (7*PolyLog[2, x])/4 + 
   (5*x*PolyLog[2, x])/2) + NC*(14 - (3*Pi^2)/2 + 1/(8*poly2) - 
   (117*x)/8 + (Pi^2*x)/2 - x/(8*poly2) - x^2/(8*poly2) + x^3/(8*poly2) + 
   3/(1 - z) - Pi^2/(6*(1 - z)) - (4*x)/(1 - z) + (Pi^2*x)/(3*(1 - z)) - 
   33/(16*z) + Pi^2/(3*z) + (3*x)/(4*z) + (Pi^2*x)/(3*z) - 
   2/((1 - z)*z) + Pi^2/(3*(1 - z)*z) + (4*x)/((1 - z)*z) - 
   (2*Pi^2*x)/(3*(1 - z)*z) - (51*z)/16 + (Pi^2*z)/6 + (11*x*z)/4 + 
   (Pi^2*x*z)/6 + z/(4*(1 - x - z)) - z^2/(2*(1 - x - z)) - 
   14*Log[1 - x] + (21*x*Log[1 - x])/2 - Log[1 - x]/(2*(1 - z)) + 
   (2*x*Log[1 - x])/(1 - z) + (25*Log[1 - x])/(4*z) - 
   (11*x*Log[1 - x])/(2*z) + (3*z*Log[1 - x])/8 - (3*x*z*Log[1 - x])/4 + 
   (7*Log[1 - x]^2)/4 - (7*x*Log[1 - x]^2)/2 - Log[1 - x]^2/(4*(1 - z)) + 
   (x*Log[1 - x]^2)/(2*(1 - z)) - (3*Log[1 - x]^2)/(4*z) + 
   (3*x*Log[1 - x]^2)/(2*z) + (z*Log[1 - x]^2)/4 - (x*z*Log[1 - x]^2)/2 + 
   (207*Log[x])/16 + (3*Log[x])/(16*poly2^2) + (7*Log[x])/(8*poly2) + 
   (3*x*Log[x])/16 - (3*x*Log[x])/(16*poly2^2) - (x*Log[x])/poly2 - 
   (3*x^2*Log[x])/(8*poly2^2) + (5*x^2*Log[x])/(8*poly2) + 
   (3*x^3*Log[x])/(8*poly2^2) - (x^3*Log[x])/(2*poly2) + 
   (3*x^4*Log[x])/(16*poly2^2) - (3*x^5*Log[x])/(16*poly2^2) - 
   (13*Log[x])/(2*(1 - z)) + (10*x*Log[x])/(1 - z) + 
   Log[x]/(2*(1 - x - z)^2) - (3*x*Log[x])/(2*(1 - x - z)^2) + 
   (3*x^2*Log[x])/(2*(1 - x - z)^2) - (x^3*Log[x])/(2*(1 - x - z)^2) - 
   Log[x]/(2*(1 - x - z)) + (3*x*Log[x])/(1 - x - z) - 
   (3*x^2*Log[x])/(2*(1 - x - z)) - (101*Log[x])/(8*z) + 
   (73*x*Log[x])/(4*z) + (8*Log[x])/((1 - z)*z) - 
   (16*x*Log[x])/((1 - z)*z) + (7*z*Log[x])/4 + 
   (z*Log[x])/(4*(1 - x - z)^2) - (7*z*Log[x])/(2*(1 - x - z)) - 
   (3*z^2*Log[x])/(4*(1 - x - z)^2) + (7*z^2*Log[x])/(2*(1 - x - z)) - 
   (11*Log[1 - x]*Log[x])/2 + 11*x*Log[1 - x]*Log[x] - 
   x^2*Log[1 - x]*Log[x] + (7*Log[1 - x]*Log[x])/(2*(1 - z)) - 
   (7*x*Log[1 - x]*Log[x])/(1 - z) + (4*Log[1 - x]*Log[x])/z - 
   (8*x*Log[1 - x]*Log[x])/z - (2*Log[1 - x]*Log[x])/((1 - z)*z) + 
   (4*x*Log[1 - x]*Log[x])/((1 - z)*z) - z*Log[1 - x]*Log[x] + 
   2*x*z*Log[1 - x]*Log[x] + (33*Log[x]^2)/4 - (5*x*Log[x]^2)/2 + 
   (3*x^2*Log[x]^2)/2 + Log[x]^2/(4*(1 - z)) - (x*Log[x]^2)/(2*(1 - z)) - 
   Log[x]^2/z - (4*x*Log[x]^2)/z - (5*Log[x]^2)/(2*(1 - z)*z) + 
   (5*x*Log[x]^2)/((1 - z)*z) - 2*x*z*Log[x]^2 - Log[x]*Log[1 + x] - 
   2*x*Log[x]*Log[1 + x] - 2*x^2*Log[x]*Log[1 + x] + 
   z*Log[x]*Log[1 + x] + 2*x*z*Log[x]*Log[1 + x] - 
   (Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (13*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2*sqrtxz2) - 
   (69*x*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2) - 
   (11*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2) - 
   (9*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(16*poly2*sqrtxz2) + 
   (9*x^4*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (7*x^4*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2*sqrtxz2) - 
   (3*x^6*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
   (x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) + 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) + 
   (x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) + 
   (69*x*z*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2) + 
   (Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (13*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2*sqrtxz2) + 
   (69*x*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2) + 
   (11*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2) + 
   (9*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(16*poly2*sqrtxz2) - 
   (9*x^4*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (7*x^4*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2*sqrtxz2) + 
   (3*x^6*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
   (x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) - 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) - 
   (x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) - 
   (69*x*z*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) - 13*Log[1 - z] + 
   (13*x*Log[1 - z])/2 - Log[1 - z]/(1 - z) + (4*x*Log[1 - z])/(1 - z) - 
   Log[1 - z]/(2*(1 - x - z)^2) + (3*x*Log[1 - z])/(2*(1 - x - z)^2) - 
   (3*x^2*Log[1 - z])/(2*(1 - x - z)^2) + (x^3*Log[1 - z])/
    (2*(1 - x - z)^2) + Log[1 - z]/(2*(1 - x - z)) - 
   (3*x*Log[1 - z])/(1 - x - z) + (3*x^2*Log[1 - z])/(2*(1 - x - z)) + 
   (23*Log[1 - z])/(4*z) - (7*x*Log[1 - z])/(2*z) - (25*z*Log[1 - z])/8 - 
   (3*x*z*Log[1 - z])/4 - (z*Log[1 - z])/(4*(1 - x - z)^2) + 
   (7*z*Log[1 - z])/(2*(1 - x - z)) + (3*z^2*Log[1 - z])/
    (4*(1 - x - z)^2) - (7*z^2*Log[1 - z])/(2*(1 - x - z)) + 
   (9*Log[1 - x]*Log[1 - z])/2 - 9*x*Log[1 - x]*Log[1 - z] - 
   (Log[1 - x]*Log[1 - z])/(1 - z) + (2*x*Log[1 - x]*Log[1 - z])/
    (1 - z) - (2*Log[1 - x]*Log[1 - z])/z + (4*x*Log[1 - x]*Log[1 - z])/
    z + (z*Log[1 - x]*Log[1 - z])/2 - x*z*Log[1 - x]*Log[1 - z] - 
   (21*Log[x]*Log[1 - z])/2 + 8*x*Log[x]*Log[1 - z] + 
   (3*Log[x]*Log[1 - z])/(1 - z) - (6*x*Log[x]*Log[1 - z])/(1 - z) + 
   (5*Log[x]*Log[1 - z])/z - (4*x*Log[x]*Log[1 - z])/z + 
   x*z*Log[x]*Log[1 - z] + (11*Log[1 - z]^2)/4 - (11*x*Log[1 - z]^2)/2 - 
   Log[1 - z]^2/(1 - z) + (2*x*Log[1 - z]^2)/(1 - z) - 
   (5*Log[1 - z]^2)/(4*z) + (5*x*Log[1 - z]^2)/(2*z) + 
   (z*Log[1 - z]^2)/4 - (x*z*Log[1 - z]^2)/2 - (77*Log[z])/16 + 
   (3*Log[z])/(16*poly2^2) + (7*Log[z])/(8*poly2) - (83*x*Log[z])/16 + 
   (3*x*Log[z])/(16*poly2^2) + (x*Log[z])/poly2 - 
   (3*x^2*Log[z])/(8*poly2^2) + (5*x^2*Log[z])/(8*poly2) - 
   (3*x^3*Log[z])/(8*poly2^2) + (x^3*Log[z])/(2*poly2) + 
   (3*x^4*Log[z])/(16*poly2^2) + (3*x^5*Log[z])/(16*poly2^2) + 
   (7*Log[z])/(1 - z) - (8*x*Log[z])/(1 - z) + (69*Log[z])/(8*z) - 
   (10*x*Log[z])/z - (4*Log[z])/((1 - z)*z) + (8*x*Log[z])/((1 - z)*z) - 
   (9*z*Log[z])/8 + (5*x*z*Log[z])/4 + (5*Log[1 - x]*Log[z])/2 - 
   5*x*Log[1 - x]*Log[z] - (3*Log[1 - x]*Log[z])/(2*(1 - z)) + 
   (3*x*Log[1 - x]*Log[z])/(1 - z) - (3*Log[1 - x]*Log[z])/(2*z) + 
   (3*x*Log[1 - x]*Log[z])/z - (11*Log[x]*Log[z])/2 + 9*x*Log[x]*Log[z] + 
   (Log[x]*Log[z])/(2*(1 - z)) + (x*Log[x]*Log[z])/(1 - z) + 
   (3*Log[x]*Log[z])/(4*z) + (5*x*Log[x]*Log[z])/(2*z) + 
   (3*Log[x]*Log[z])/((1 - z)*z) - (6*x*Log[x]*Log[z])/((1 - z)*z) - 
   (z*Log[x]*Log[z])/2 + (11*Log[1 - z]*Log[z])/2 - 
   11*x*Log[1 - z]*Log[z] - (5*Log[1 - z]*Log[z])/(2*(1 - z)) + 
   (5*x*Log[1 - z]*Log[z])/(1 - z) - (5*Log[1 - z]*Log[z])/(2*z) + 
   (5*x*Log[1 - z]*Log[z])/z + Log[z]^2/2 - x*Log[z]^2 + 
   Log[z]^2/(4*(1 - z)) - (x*Log[z]^2)/(2*(1 - z)) - Log[z]^2/(4*z) + 
   (x*Log[z]^2)/(2*z) - Log[z]^2/(2*(1 - z)*z) + 
   (x*Log[z]^2)/((1 - z)*z) - (z*Log[z]^2)/4 + (x*z*Log[z]^2)/2 - 
   PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/sqrtxz2 + 
   (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*poly2^2*sqrtxz2) + 
   (13*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*poly2*sqrtxz2) - 
   (69*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2) - 
   (11*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2) - 
   (9*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) - 
   (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*poly2*sqrtxz2) + 
   (9*x^4*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) - 
   (7*x^4*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*poly2*sqrtxz2) - 
   (3*x^6*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) + PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/
    (2*sqrtxz2*(1 - z)) - (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2*(1 - z)) + (x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) + PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/
    (2*sqrtxz2*z) + (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2*z) + (x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*z) + (69*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*sqrtxz2) + PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/sqrtxz2 - 
   (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*poly2^2*sqrtxz2) - 
   (13*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*poly2*sqrtxz2) + 
   (69*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*sqrtxz2) + 
   (11*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*sqrtxz2) + 
   (9*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) + 
   (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*poly2*sqrtxz2) - 
   (9*x^4*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) + 
   (7*x^4*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*poly2*sqrtxz2) + 
   (3*x^6*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) - PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/
    (2*sqrtxz2*(1 - z)) + (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2*(1 - z)) - (x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) - PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/
    (2*sqrtxz2*z) - (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2*z) - (x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*z) - (69*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*sqrtxz2) + PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/sqrtxz2 - 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (13*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) + 
   (69*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2) + 
   (11*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2) + 
   (9*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*poly2*sqrtxz2) - 
   (9*x^4*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (7*x^4*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) + 
   (3*x^6*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(2*sqrtxz2*(1 - z)) + 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) - 
   (x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(2*sqrtxz2*z) - 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*z) - 
   (x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (69*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2) - 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/sqrtxz2 + 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (13*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) - 
   (69*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2) - 
   (11*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2) - 
   (9*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*poly2*sqrtxz2) + 
   (9*x^4*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (7*x^4*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) - 
   (3*x^6*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(2*sqrtxz2*(1 - z)) - 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) + 
   (x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(2*sqrtxz2*z) + 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*z) + 
   (x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (69*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2) - 
   PolyLog[2, -x] - 2*x*PolyLog[2, -x] - 2*x^2*PolyLog[2, -x] + 
   z*PolyLog[2, -x] + 2*x*z*PolyLog[2, -x] + 4*PolyLog[2, x] + 
   5*x*PolyLog[2, x] - x^2*PolyLog[2, x] + (2*PolyLog[2, x])/(1 - z) - 
   (4*x*PolyLog[2, x])/(1 - z) - PolyLog[2, x]/(2*z) - 
   (5*x*PolyLog[2, x])/z - (2*PolyLog[2, x])/((1 - z)*z) + 
   (4*x*PolyLog[2, x])/((1 - z)*z) - z*PolyLog[2, x] + 
   x*z*PolyLog[2, x] - (3*PolyLog[2, 1 - x/z])/2 + 
   3*x*PolyLog[2, 1 - x/z] - PolyLog[2, 1 - x/z]/(2*(1 - z)) + 
   (x*PolyLog[2, 1 - x/z])/(1 - z) - PolyLog[2, 1 - x/z]/(2*z) + 
   (x*PolyLog[2, 1 - x/z])/z + PolyLog[2, 1 - x/z]/((1 - z)*z) - 
   (2*x*PolyLog[2, 1 - x/z])/((1 - z)*z) + 2*PolyLog[2, z] - 
   4*x*PolyLog[2, z] - PolyLog[2, z]/(2*(1 - z)) + 
   (x*PolyLog[2, z])/(1 - z) - PolyLog[2, z]/(2*z) + 
   (x*PolyLog[2, z])/z) + (-2 + (5*Pi^2)/6 - 1/(8*poly2) + (37*x)/8 - 
   (5*Pi^2*x)/6 + x/(8*poly2) + x^2/(8*poly2) - x^3/(8*poly2) - 
   4/(1 - z) - (3*Pi^2)/(4*(1 - z)) + (3*x)/(1 - z) + 
   (3*Pi^2*x)/(2*(1 - z)) - (2*x^2)/(1 - z) - (Pi^2*x^2)/(2*(1 - z)) - 
   47/(16*z) - (13*Pi^2)/(12*z) + (11*x)/(4*z) + (3*Pi^2*x)/(2*z) - 
   (2*x^2)/z - (5*Pi^2*x^2)/(6*z) + 2/((1 - z)*z) - (4*x)/((1 - z)*z) + 
   (2*x^2)/((1 - z)*z) + (51*z)/16 - (Pi^2*z)/6 - (11*x*z)/4 - 
   (Pi^2*x*z)/6 - z/(4*(1 - x - z)) + z^2/(2*(1 - x - z)) - 
   2*Log[1 - x] + (19*x*Log[1 - x])/2 - x^2*Log[1 - x] + 
   (3*Log[1 - x])/(1 - z) - (8*x*Log[1 - x])/(1 - z) + 
   (9*Log[1 - x])/(4*z) - (13*x*Log[1 - x])/(2*z) - (3*z*Log[1 - x])/8 + 
   (3*x*z*Log[1 - x])/4 - (9*Log[1 - x]^2)/4 + (9*x*Log[1 - x]^2)/2 + 
   (3*Log[1 - x]^2)/(1 - z) - (6*x*Log[1 - x]^2)/(1 - z) + 
   (2*x^2*Log[1 - x]^2)/(1 - z) + (3*Log[1 - x]^2)/z - 
   (6*x*Log[1 - x]^2)/z + (2*x^2*Log[1 - x]^2)/z - (z*Log[1 - x]^2)/4 + 
   (x*z*Log[1 - x]^2)/2 + (41*Log[x])/16 - (3*Log[x])/(16*poly2^2) - 
   (3*Log[x])/(8*poly2) - (251*x*Log[x])/16 + (3*x*Log[x])/(16*poly2^2) + 
   (x*Log[x])/(2*poly2) + x^2*Log[x] + (3*x^2*Log[x])/(8*poly2^2) - 
   (x^2*Log[x])/(8*poly2) - (3*x^3*Log[x])/(8*poly2^2) - 
   (3*x^4*Log[x])/(16*poly2^2) + (3*x^5*Log[x])/(16*poly2^2) + 
   (7*Log[x])/(2*(1 - z)) - (4*x*Log[x])/(1 - z) + 
   (8*x^2*Log[x])/(1 - z) - Log[x]/(2*(1 - x - z)^2) + 
   (3*x*Log[x])/(2*(1 - x - z)^2) - (3*x^2*Log[x])/(2*(1 - x - z)^2) + 
   (x^3*Log[x])/(2*(1 - x - z)^2) + Log[x]/(1 - x - z) - 
   (3*x*Log[x])/(1 - x - z) + (3*x^2*Log[x])/(2*(1 - x - z)) - 
   (x*Log[x])/(2*(x - z)) + (x^2*Log[x])/(x - z) + (33*Log[x])/(8*z) - 
   (17*x*Log[x])/(4*z) + (8*x^2*Log[x])/z - (8*Log[x])/((1 - z)*z) + 
   (16*x*Log[x])/((1 - z)*z) - (8*x^2*Log[x])/((1 - z)*z) - 
   (3*z*Log[x])/4 - (z*Log[x])/(4*(1 - x - z)^2) + 
   (2*z*Log[x])/(1 - x - z) + (3*z^2*Log[x])/(4*(1 - x - z)^2) - 
   (5*z^2*Log[x])/(2*(1 - x - z)) + (13*Log[1 - x]*Log[x])/2 - 
   13*x*Log[1 - x]*Log[x] + x^2*Log[1 - x]*Log[x] - 
   (19*Log[1 - x]*Log[x])/(2*(1 - z)) + (19*x*Log[1 - x]*Log[x])/
    (1 - z) - (7*x^2*Log[1 - x]*Log[x])/(1 - z) - 
   (8*Log[1 - x]*Log[x])/z + (16*x*Log[1 - x]*Log[x])/z - 
   (5*x^2*Log[1 - x]*Log[x])/z + z*Log[1 - x]*Log[x] - 
   2*x*z*Log[1 - x]*Log[x] - (19*Log[x]^2)/4 + (13*x*Log[x]^2)/2 - 
   (3*x^2*Log[x]^2)/2 + (3*Log[x]^2)/(1 - z) - (6*x*Log[x]^2)/(1 - z) + 
   (x^2*Log[x]^2)/(1 - z) + (11*Log[x]^2)/(4*z) - (7*x*Log[x]^2)/(2*z) + 
   (x^2*Log[x]^2)/z + (3*Log[x]^2)/((1 - z)*z) - 
   (6*x*Log[x]^2)/((1 - z)*z) + (3*x^2*Log[x]^2)/((1 - z)*z) + 
   2*x*z*Log[x]^2 + 2*Log[x]*Log[1 + x] + 4*x*Log[x]*Log[1 + x] + 
   2*x^2*Log[x]*Log[1 + x] - (2*Log[x]*Log[1 + x])/z - 
   (4*x*Log[x]*Log[1 + x])/z - (2*x^2*Log[x]*Log[1 + x])/z - 
   z*Log[x]*Log[1 + x] - 2*x*z*Log[x]*Log[1 + x] + 
   (7*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) - 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (5*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2*sqrtxz2) + 
   (29*x*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2) + 
   (111*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2) + 
   (9*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(16*poly2*sqrtxz2) - 
   (9*x^4*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (x^4*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2*sqrtxz2) + 
   (3*x^6*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (x^3*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
   (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
   (x^3*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
   (29*x*z*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2) - 
   (7*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) + 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (5*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2*sqrtxz2) - 
   (29*x*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2) - 
   (111*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2) - 
   (9*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(16*poly2*sqrtxz2) + 
   (9*x^4*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (x^4*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2*sqrtxz2) - 
   (3*x^6*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (x^3*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
   (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
   (x^3*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
   (29*x*z*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) + Log[1 - z] + 
   (5*x*Log[1 - z])/2 + (2*Log[1 - z])/(1 - z) - 
   (6*x*Log[1 - z])/(1 - z) + Log[1 - z]/(2*(1 - x - z)^2) - 
   (3*x*Log[1 - z])/(2*(1 - x - z)^2) + (3*x^2*Log[1 - z])/
    (2*(1 - x - z)^2) - (x^3*Log[1 - z])/(2*(1 - x - z)^2) - 
   Log[1 - z]/(1 - x - z) + (3*x*Log[1 - z])/(1 - x - z) - 
   (3*x^2*Log[1 - z])/(2*(1 - x - z)) + (7*Log[1 - z])/(4*z) - 
   (9*x*Log[1 - z])/(2*z) + (17*z*Log[1 - z])/8 + (3*x*z*Log[1 - z])/4 + 
   (z*Log[1 - z])/(4*(1 - x - z)^2) - (2*z*Log[1 - z])/(1 - x - z) - 
   (3*z^2*Log[1 - z])/(4*(1 - x - z)^2) + (5*z^2*Log[1 - z])/
    (2*(1 - x - z)) - 4*Log[1 - x]*Log[1 - z] + 
   8*x*Log[1 - x]*Log[1 - z] + (4*Log[1 - x]*Log[1 - z])/(1 - z) - 
   (8*x*Log[1 - x]*Log[1 - z])/(1 - z) + (2*x^2*Log[1 - x]*Log[1 - z])/
    (1 - z) + (9*Log[1 - x]*Log[1 - z])/(2*z) - 
   (9*x*Log[1 - x]*Log[1 - z])/z + (3*x^2*Log[1 - x]*Log[1 - z])/z - 
   (z*Log[1 - x]*Log[1 - z])/2 + x*z*Log[1 - x]*Log[1 - z] + 
   (11*Log[x]*Log[1 - z])/2 - 10*x*Log[x]*Log[1 - z] - 
   (6*Log[x]*Log[1 - z])/(1 - z) + (12*x*Log[x]*Log[1 - z])/(1 - z) - 
   (3*x^2*Log[x]*Log[1 - z])/(1 - z) - (7*Log[x]*Log[1 - z])/z + 
   (14*x*Log[x]*Log[1 - z])/z - (5*x^2*Log[x]*Log[1 - z])/z - 
   x*z*Log[x]*Log[1 - z] - 2*Log[1 - z]^2 + 4*x*Log[1 - z]^2 + 
   (3*Log[1 - z]^2)/(2*(1 - z)) - (3*x*Log[1 - z]^2)/(1 - z) + 
   (x^2*Log[1 - z]^2)/(2*(1 - z)) + (5*Log[1 - z]^2)/(2*z) - 
   (5*x*Log[1 - z]^2)/z + (2*x^2*Log[1 - z]^2)/z - (z*Log[1 - z]^2)/4 + 
   (x*z*Log[1 - z]^2)/2 - (83*Log[z])/16 - (3*Log[z])/(16*poly2^2) - 
   (3*Log[z])/(8*poly2) + (187*x*Log[z])/16 - (3*x*Log[z])/(16*poly2^2) - 
   (x*Log[z])/(2*poly2) + (3*x^2*Log[z])/(8*poly2^2) - 
   (x^2*Log[z])/(8*poly2) + (3*x^3*Log[z])/(8*poly2^2) - 
   (3*x^4*Log[z])/(16*poly2^2) - (3*x^5*Log[z])/(16*poly2^2) - 
   (5*Log[z])/(2*(1 - z)) + (3*x*Log[z])/(1 - z) - 
   (4*x^2*Log[z])/(1 - z) + (x*Log[z])/(2*(x - z)) - 
   (x^2*Log[z])/(x - z) - (13*Log[z])/(8*z) + (2*x*Log[z])/z - 
   (4*x^2*Log[z])/z + (4*Log[z])/((1 - z)*z) - (8*x*Log[z])/((1 - z)*z) + 
   (4*x^2*Log[z])/((1 - z)*z) + (9*z*Log[z])/8 - (5*x*z*Log[z])/4 - 
   2*Log[1 - x]*Log[z] + 4*x*Log[1 - x]*Log[z] + 
   (4*Log[1 - x]*Log[z])/(1 - z) - (8*x*Log[1 - x]*Log[z])/(1 - z) + 
   (3*x^2*Log[1 - x]*Log[z])/(1 - z) + (7*Log[1 - x]*Log[z])/(2*z) - 
   (7*x*Log[1 - x]*Log[z])/z + (2*x^2*Log[1 - x]*Log[z])/z + 
   (5*Log[x]*Log[z])/2 - 9*x*Log[x]*Log[z] - (4*Log[x]*Log[z])/(1 - z) + 
   (8*x*Log[x]*Log[z])/(1 - z) - (2*x^2*Log[x]*Log[z])/(1 - z) - 
   (9*Log[x]*Log[z])/(4*z) + (17*x*Log[x]*Log[z])/(2*z) - 
   (2*Log[x]*Log[z])/((1 - z)*z) + (4*x*Log[x]*Log[z])/((1 - z)*z) - 
   (2*x^2*Log[x]*Log[z])/((1 - z)*z) + (z*Log[x]*Log[z])/2 - 
   (7*Log[1 - z]*Log[z])/2 + 7*x*Log[1 - z]*Log[z] + 
   (4*Log[1 - z]*Log[z])/(1 - z) - (8*x*Log[1 - z]*Log[z])/(1 - z) + 
   (3*x^2*Log[1 - z]*Log[z])/(1 - z) + (3*Log[1 - z]*Log[z])/z - 
   (6*x*Log[1 - z]*Log[z])/z + (x^2*Log[1 - z]*Log[z])/z - Log[z]^2/4 + 
   (x*Log[z]^2)/2 + Log[z]^2/(1 - z) - (2*x*Log[z]^2)/(1 - z) + 
   (x^2*Log[z]^2)/(1 - z) + (5*Log[z]^2)/(4*z) - (5*x*Log[z]^2)/(2*z) + 
   (x^2*Log[z]^2)/(2*z) + (z*Log[z]^2)/4 - (x*z*Log[z]^2)/2 + 
   (7*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*poly2^2*sqrtxz2) - 
   (5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*poly2*sqrtxz2) + 
   (29*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2) + 
   (111*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2) + 
   (9*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) + 
   (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*poly2*sqrtxz2) - 
   (9*x^4*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) - 
   (x^4*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*poly2*sqrtxz2) + 
   (3*x^6*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) - PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/
    (sqrtxz2*(1 - z)) + (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) - (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) + (x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) - PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/
    (sqrtxz2*z) - (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*z) - (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*z) - (x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*z) - (29*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*sqrtxz2) - (7*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (4*sqrtxz2) + (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) + (5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2*sqrtxz2) - (29*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (16*sqrtxz2) - (111*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (16*sqrtxz2) - (9*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) - 
   (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*poly2*sqrtxz2) + 
   (9*x^4*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) + 
   (x^4*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*poly2*sqrtxz2) - 
   (3*x^6*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) + PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/
    (sqrtxz2*(1 - z)) - (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) + (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) - (x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) + PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/
    (sqrtxz2*z) + (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*z) + (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*z) + (x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*z) + (29*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*sqrtxz2) - (7*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) - 
   (29*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2) - 
   (111*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2) - 
   (9*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*poly2*sqrtxz2) + 
   (9*x^4*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (x^4*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) - 
   (3*x^6*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(sqrtxz2*(1 - z)) - 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   (x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(sqrtxz2*z) + 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (29*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2) + 
   (7*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) + 
   (29*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2) + 
   (111*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2) + 
   (9*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*poly2*sqrtxz2) - 
   (9*x^4*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (x^4*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) + 
   (3*x^6*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(sqrtxz2*(1 - z)) + 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   (x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(sqrtxz2*z) - 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (29*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2) + 
   2*PolyLog[2, -x] + 4*x*PolyLog[2, -x] + 2*x^2*PolyLog[2, -x] - 
   (2*PolyLog[2, -x])/z - (4*x*PolyLog[2, -x])/z - 
   (2*x^2*PolyLog[2, -x])/z - z*PolyLog[2, -x] - 2*x*z*PolyLog[2, -x] + 
   PolyLog[2, x] - 3*x*PolyLog[2, x] + x^2*PolyLog[2, x] - 
   (2*PolyLog[2, x])/(1 - z) + (4*x*PolyLog[2, x])/(1 - z) - 
   (2*x^2*PolyLog[2, x])/(1 - z) - PolyLog[2, x]/(2*z) + 
   (x*PolyLog[2, x])/z + z*PolyLog[2, x] - x*z*PolyLog[2, x] + 
   PolyLog[2, 1 - x/z]/2 - x*PolyLog[2, 1 - x/z] + 
   PolyLog[2, 1 - x/z]/(2*(1 - z)) - (x*PolyLog[2, 1 - x/z])/(1 - z) + 
   (3*PolyLog[2, 1 - x/z])/(2*z) - (3*x*PolyLog[2, 1 - x/z])/z + 
   (2*x^2*PolyLog[2, 1 - x/z])/z - (2*PolyLog[2, 1 - x/z])/((1 - z)*z) + 
   (4*x*PolyLog[2, 1 - x/z])/((1 - z)*z) - (2*x^2*PolyLog[2, 1 - x/z])/
    ((1 - z)*z) - 2*PolyLog[2, z] + 4*x*PolyLog[2, z] + 
   PolyLog[2, z]/(1 - z) - (2*x*PolyLog[2, z])/(1 - z) + 
   (x^2*PolyLog[2, z])/(1 - z) - (x^2*PolyLog[2, z])/z)/NC + 
 (DeltaDist[1 - z]*(-35/16 + (5*Pi^2)/24 + (45*x)/16 - (Pi^2*x)/4 + 
    (7*Log[1 - x])/4 - (Pi^2*Log[1 - x])/24 - (x*Log[1 - x])/2 + 
    (Pi^2*x*Log[1 - x])/12 - (21*Log[1 - x]^2)/16 + 
    (3*x*Log[1 - x]^2)/2 + (5*Log[1 - x]^3)/24 - (5*x*Log[1 - x]^3)/12 - 
    (19*Log[x])/8 + (Pi^2*Log[x])/4 - (x*Log[x])/16 - (Pi^2*x*Log[x])/2 + 
    (21*Log[1 - x]*Log[x])/8 - 3*x*Log[1 - x]*Log[x] - 
    (5*Log[1 - x]^2*Log[x])/4 + (5*x*Log[1 - x]^2*Log[x])/2 - 
    (37*Log[x]^2)/32 + (3*x*Log[x]^2)/4 + (3*Log[1 - x]*Log[x]^2)/8 - 
    (3*x*Log[1 - x]*Log[x]^2)/4 - Log[x]^3/48 + (x*Log[x]^3)/24 - 
    (Log[1 - x]*PolyLog[2, 1 - x])/4 + (x*Log[1 - x]*PolyLog[2, 1 - x])/
     2 + (3*PolyLog[2, x])/8 - (x*PolyLog[2, x])/2 - 
    (3*Log[1 - x]*PolyLog[2, x])/4 + (3*x*Log[1 - x]*PolyLog[2, x])/2 + 
    (Log[x]*PolyLog[2, x])/2 - x*Log[x]*PolyLog[2, x] - 
    (3*PolyLog[3, 1 - x])/2 + 3*x*PolyLog[3, 1 - x] - 
    (5*PolyLog[3, x])/4 + (5*x*PolyLog[3, x])/2 + 4*Zeta[3] - 
    8*x*Zeta[3]))/NC + NC*DeltaDist[1 - z]*(263/16 - (23*Pi^2)/24 + 
   (Pi^2*rln2)/6 - rln2^3/3 - (281*x)/16 + (19*Pi^2*x)/12 + 
   (Pi^2*rln2*x)/3 - (2*rln2^3*x)/3 - (19*Log[1 - x])/4 + 
   (19*Pi^2*Log[1 - x])/24 + (rln2^2*Log[1 - x])/2 + 
   (15*x*Log[1 - x])/4 + (Pi^2*x*Log[1 - x])/12 + rln2^2*x*Log[1 - x] + 
   (61*Log[1 - x]^2)/16 - 4*x*Log[1 - x]^2 - (7*Log[1 - x]^3)/24 + 
   (7*x*Log[1 - x]^3)/12 + (99*Log[x])/8 - (3*Pi^2*Log[x])/4 + 
   (x*Log[x])/16 + (Pi^2*x*Log[x])/6 - (69*Log[1 - x]*Log[x])/8 + 
   9*x*Log[1 - x]*Log[x] - (7*Log[1 - x]^2*Log[x])/4 - 
   (11*x*Log[1 - x]^2*Log[x])/2 + (153*Log[x]^2)/32 - (25*x*Log[x]^2)/4 - 
   (11*Log[1 - x]*Log[x]^2)/8 + (11*x*Log[1 - x]*Log[x]^2)/4 + 
   (29*Log[x]^3)/48 + (19*x*Log[x]^3)/24 - (Pi^2*Log[1 + x])/6 + 
   (rln2^2*Log[1 + x])/2 - (Pi^2*x*Log[1 + x])/3 + rln2^2*x*Log[1 + x] - 
   rln2*Log[1 - x]*Log[1 + x] - 2*rln2*x*Log[1 - x]*Log[1 + x] + 
   Log[x]*Log[1 + x] + x*Log[x]*Log[1 + x] - 
   Log[1 - x]*Log[x]*Log[1 + x] - 2*x*Log[1 - x]*Log[x]*Log[1 + x] + 
   Log[x]^2*Log[1 + x] + 2*x*Log[x]^2*Log[1 + x] + 
   (Log[1 - x]*Log[1 + x]^2)/2 + x*Log[1 - x]*Log[1 + x]^2 - 
   Log[1 + x]^3/6 - (x*Log[1 + x]^3)/3 - (7*Log[1 - x]*PolyLog[2, 1 - x])/
    4 - (5*x*Log[1 - x]*PolyLog[2, 1 - x])/2 + PolyLog[2, -x] + 
   x*PolyLog[2, -x] - Log[1 - x]*PolyLog[2, -x] - 
   2*x*Log[1 - x]*PolyLog[2, -x] + Log[x]*PolyLog[2, -x] + 
   2*x*Log[x]*PolyLog[2, -x] - (7*PolyLog[2, x])/8 - 
   (3*x*PolyLog[2, x])/2 - (15*Log[1 - x]*PolyLog[2, x])/4 - 
   (9*x*Log[1 - x]*PolyLog[2, x])/2 + (Log[x]*PolyLog[2, x])/2 + 
   5*x*Log[x]*PolyLog[2, x] - (7*PolyLog[3, 1 - x])/2 - 
   3*x*PolyLog[3, 1 - x] + PolyLog[3, 1/2 - x/2] + 
   2*x*PolyLog[3, 1/2 - x/2] + PolyLog[3, 1/2 + x/2] + 
   2*x*PolyLog[3, 1/2 + x/2] + (5*PolyLog[3, x])/4 - 
   (9*x*PolyLog[3, x])/2 + PolyLog[3, (1 + x)^(-1) - x/(1 + x)] + 
   2*x*PolyLog[3, (1 + x)^(-1) - x/(1 + x)] - (13*Zeta[3])/4 + 
   (9*x*Zeta[3])/2);

DC2G2QThetaExplicit = NC*(2 + Pi^2*(1/6 - x/3 - 1/(12*(1 - z)) + x/(6*(1 - z)) - 1/(12*z) + 
     x/(6*z)) - (1 - z)^(-1) - z^(-1) + 
   (-1/2 + x + 1/(4*(1 - z)) - x/(2*(1 - z)) + 1/(4*z) - x/(2*z))*
    Log[1 - x]^2 + (-7/2 + 7*x + 7/(4*(1 - z)) - (7*x)/(2*(1 - z)) + 
     7/(4*z) - (7*x)/(2*z))*Log[x]^2 + 
   (-2 + 4*x + (1 - z)^(-1) - (2*x)/(1 - z) + z^(-1) - (2*x)/z)*
    Log[1 - z]^2 + (-2 + 4*x + (1 - z)^(-1) - (2*x)/(1 - z) + z^(-1) - 
     (2*x)/z)*Log[z]^2 + Log[1 - x]*(-1 + 6*x + 1/(2*(1 - z)) - 
     (2*x)/(1 - z) + 1/(2*z) - (2*x)/z + 
     (3 - 6*x - 3/(2*(1 - z)) + (3*x)/(1 - z) - 3/(2*z) + (3*x)/z)*
      Log[x] + (-2 + 4*x + (1 - z)^(-1) - (2*x)/(1 - z) + z^(-1) - 
       (2*x)/z)*Log[1 - z] + (-2 + 4*x + (1 - z)^(-1) - (2*x)/(1 - z) + 
       z^(-1) - (2*x)/z)*Log[z]) + Log[z]*(-2 + 12*x + (1 - z)^(-1) - 
     (4*x)/(1 - z) + z^(-1) - (4*x)/z + 
     (1/2 - x - 1/(4*(1 - z)) + x/(2*(1 - z)) - 1/(4*z) + x/(2*z))*
      Log[RealAbs[x - z]]) + Log[x]*(3 - 18*x - 3/(2*(1 - z)) + 
     (6*x)/(1 - z) - 3/(2*z) + (6*x)/z + 
     (11/2 - 11*x - 11/(4*(1 - z)) + (11*x)/(2*(1 - z)) - 11/(4*z) + 
       (11*x)/(2*z))*Log[1 - z] + (11/2 - 11*x - 11/(4*(1 - z)) + 
       (11*x)/(2*(1 - z)) - 11/(4*z) + (11*x)/(2*z))*Log[z] + 
     (-1/2 + x + 1/(4*(1 - z)) - x/(2*(1 - z)) + 1/(4*z) - x/(2*z))*
      Log[RealAbs[x - z]] + (-1/2 + x + 1/(4*(1 - z)) - x/(2*(1 - z)) + 
       1/(4*z) - x/(2*z))*Log[RealAbs[-1 + x + z]]) + 
   Log[1 - z]*(-2 + 12*x + (1 - z)^(-1) - (4*x)/(1 - z) + z^(-1) - 
     (4*x)/z + (-4 + 8*x + 2/(1 - z) - (4*x)/(1 - z) + 2/z - (4*x)/z)*
      Log[z] + (1/2 - x - 1/(4*(1 - z)) + x/(2*(1 - z)) - 1/(4*z) + 
       x/(2*z))*Log[RealAbs[-1 + x + z]]) + 
   (1 - 2*x - 1/(2*(1 - z)) + x/(1 - z) - 1/(2*z) + x/z)*
    SVP[2, (-1 + x)/(-1 + z)] + (1 - 2*x - 1/(2*(1 - z)) + x/(1 - z) - 
     1/(2*z) + x/z)*SVP[2, -((-1 + x)/z)] + 
   (-1 + 2*x + 1/(2*(1 - z)) - x/(1 - z) + 1/(2*z) - x/z)*
    SVP[2, ((-1 + x)*x)/((-1 + z)*z)]) + 
 (-1 - 4*x + Pi^2*(-7/12 + (7*x)/6 + 5/(6*(1 - z)) - (5*x)/(3*(1 - z)) + 
     x^2/(2*(1 - z)) + 11/(12*z) - (11*x)/(6*z) + (2*x^2)/(3*z)) + 
   2/(1 - z) + x/(1 - z) + 2/z + x/z + 
   (2 - 4*x - 3/(1 - z) + (6*x)/(1 - z) - (2*x^2)/(1 - z) - 3/z + 
     (6*x)/z - (2*x^2)/z)*Log[1 - x]^2 + 
   (7/2 - 7*x - 21/(4*(1 - z)) + (21*x)/(2*(1 - z)) - 
     (7*x^2)/(2*(1 - z)) - 21/(4*z) + (21*x)/(2*z) - (7*x^2)/(2*z))*
    Log[x]^2 + (5/4 - (5*x)/2 - 3/(2*(1 - z)) + (3*x)/(1 - z) - 
     x^2/(2*(1 - z)) - 9/(4*z) + (9*x)/(2*z) - (2*x^2)/z)*Log[1 - z]^2 + 
   (5/4 - (5*x)/2 - 9/(4*(1 - z)) + (9*x)/(2*(1 - z)) - (2*x^2)/(1 - z) - 
     3/(2*z) + (3*x)/z - x^2/(2*z))*Log[z]^2 + 
   Log[1 - x]*(4 - 12*x - 3/(1 - z) + (8*x)/(1 - z) - 3/z + (8*x)/z + 
     (-11/2 + 11*x + 33/(4*(1 - z)) - (33*x)/(2*(1 - z)) + 
       (11*x^2)/(2*(1 - z)) + 33/(4*z) - (33*x)/(2*z) + (11*x^2)/(2*z))*
      Log[x] + (3 - 6*x - 4/(1 - z) + (8*x)/(1 - z) - (2*x^2)/(1 - z) - 
       5/z + (10*x)/z - (4*x^2)/z)*Log[1 - z] + 
     (3 - 6*x - 5/(1 - z) + (10*x)/(1 - z) - (4*x^2)/(1 - z) - 4/z + 
       (8*x)/z - (2*x^2)/z)*Log[z]) + 
   Log[z]*(3 - 9*x - 5/(2*(1 - z)) + (6*x)/(1 - z) - 2/z + (6*x)/z + 
     (-1/4 + x/2 + 1/(2*(1 - z)) - x/(1 - z) + x^2/(2*(1 - z)) + 
       1/(4*z) - x/(2*z))*Log[RealAbs[x - z]]) + 
   Log[x]*(-6 + 18*x + 9/(2*(1 - z)) - (12*x)/(1 - z) + 9/(2*z) - 
     (12*x)/z + (-17/4 + (17*x)/2 + 23/(4*(1 - z)) - (23*x)/(2*(1 - z)) + 
       (3*x^2)/(1 - z) + 7/z - (14*x)/z + (11*x^2)/(2*z))*Log[1 - z] + 
     (-17/4 + (17*x)/2 + 7/(1 - z) - (14*x)/(1 - z) + 
       (11*x^2)/(2*(1 - z)) + 23/(4*z) - (23*x)/(2*z) + (3*x^2)/z)*
      Log[z] + (1/4 - x/2 - 1/(2*(1 - z)) + x/(1 - z) - x^2/(2*(1 - z)) - 
       1/(4*z) + x/(2*z))*Log[RealAbs[x - z]] + 
     (1/4 - x/2 - 1/(4*(1 - z)) + x/(2*(1 - z)) - 1/(2*z) + x/z - 
       x^2/(2*z))*Log[RealAbs[-1 + x + z]]) + 
   Log[1 - z]*(3 - 9*x - 2/(1 - z) + (6*x)/(1 - z) - 5/(2*z) + (6*x)/z + 
     (2 - 4*x - 11/(4*(1 - z)) + (11*x)/(2*(1 - z)) - 
       (3*x^2)/(2*(1 - z)) - 13/(4*z) + (13*x)/(2*z) - (5*x^2)/(2*z))*
      Log[z] + (-1/4 + x/2 + 1/(4*(1 - z)) - x/(2*(1 - z)) + 1/(2*z) - 
       x/z + x^2/(2*z))*Log[RealAbs[-1 + x + z]]) + 
   (1/(2*(1 - z)) - x/(1 - z) + x^2/(1 - z) - 1/(2*z) + x/z - x^2/z)*
    PolyLog[2, z] + (1/2 - x - (1 - z)^(-1) + (2*x)/(1 - z) - 
     x^2/(1 - z) - 1/(2*z) + x/z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (1/2 - x - 1/(2*(1 - z)) + x/(1 - z) - z^(-1) + (2*x)/z - x^2/z)*
    SVP[2, -((-1 + x)/z)] + (-1/2 + x + 1/(2*(1 - z)) - x/(1 - z) + 
     z^(-1) - (2*x)/z + x^2/z)*SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
   (-1/2 + x + (1 - z)^(-1) - (2*x)/(1 - z) + x^2/(1 - z) + 1/(2*z) - 
     x/z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))])/NC;

DC2Q2QNSExplicit = -31/6 - 1/(2*poly2) + 2*rln2^2 + 3*rln2*sqrtxz1 - (4*rln2^2)/(1 - x) - 
 (3*rln2*sqrtxz1)/(1 - x) + (76*x)/9 + x/(2*poly2) + 2*rln2^2*x - 
 x^2/(2*poly2) + x^3/(2*poly2) - 4/(1 - z) + 6/((1 - x)*(1 - z)) - 
 (2*x)/(1 - z) - z^(-1) + rln2^2/z + (rln2*sqrtxz1)/z + 6/((1 - x)*z) - 
 (2*rln2^2)/((1 - x)*z) - (3*rln2*sqrtxz1)/((1 - x)*z) - (19*x)/(4*z) + 
 (rln2^2*x)/z + (2*rln2*sqrtxz1*x)/z + 4/((1 - z)*z) - 
 6/((1 - x)*(1 - z)*z) + (2*x)/((1 - z)*z) + (59*z)/18 + 2*rln2^2*z - 
 (2*rln2^2*z)/(1 - x) + (5*x*z)/4 - z/(2*(1 - x - z)) + 
 Pi^2*(1/2 - 1/(6*(1 - x)) - 1/(3*x^2) + 1/(3*x) + x - 2/(3*(1 + x)) + 
   1/(3*x^2*(1 + x)) + 1/(3*(1 - z)) - 2/(3*(1 - x)*(1 - z)) + 
   x/(3*(1 - z)) + 1/(6*z) - 2/(3*(1 - x)*z) + 1/(6*x^2*z) - 1/(6*x*z) + 
   x/(3*z) + 1/(3*(1 + x)*z) - 1/(6*x^2*(1 + x)*z) - 1/(3*(1 - z)*z) + 
   2/(3*(1 - x)*(1 - z)*z) - x/(3*(1 - z)*z) + (5*z)/6 - z/(6*(1 - x)) - 
   z/(3*x) + (x*z)/6 + z/(2*(1 + x)) + z/(3*x*(1 + x))) + 
 (3*sqrtxz3*InvTanInt[-sqrtxz3])/(2*x) + 
 (3*sqrtxz3*x*InvTanInt[-sqrtxz3])/2 - (sqrtxz3*InvTanInt[-sqrtxz3])/
  (2*z) + (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/2 - 
 (3*sqrtxz3*InvTanInt[sqrtxz3])/(2*x) - (3*sqrtxz3*x*InvTanInt[sqrtxz3])/
  2 + (sqrtxz3*InvTanInt[sqrtxz3])/(2*z) - 
 (3*sqrtxz3*z*InvTanInt[sqrtxz3])/2 + (3*sqrtxz3*InvTanInt[sqrtxz3*z])/
  x + 3*sqrtxz3*x*InvTanInt[sqrtxz3*z] - (sqrtxz3*InvTanInt[sqrtxz3*z])/
  z + 3*sqrtxz3*z*InvTanInt[sqrtxz3*z] + 
 ((3*sqrtxz3*ArcTan[sqrtxz3])/x + 3*sqrtxz3*x*ArcTan[sqrtxz3] - 
   (sqrtxz3*ArcTan[sqrtxz3])/z + 3*sqrtxz3*z*ArcTan[sqrtxz3])*
  Log[sqrtxz3] + (-1/2 - (3*x)/2 - (3*z)/2 - (x*z)/2)*Log[1 - x]^2 + 
 (-2 + 2/(1 - x) + 3/(2*x^2) - 3/(2*x) - (3*x)/2 + 5/(2*(1 + x)) - 
   3/(2*x^2*(1 + x)) - 17/(4*(1 - z)) + 6/((1 - x)*(1 - z)) - 
   (7*x)/(4*(1 - z)) - 5/z + 8/((1 - x)*z) - 3/(4*x^2*z) + 3/(4*x*z) - 
   (5*x)/(2*z) - 5/(4*(1 + x)*z) + 3/(4*x^2*(1 + x)*z) + 
   11/(2*(1 - z)*z) - 8/((1 - x)*(1 - z)*z) + (5*x)/(2*(1 - z)*z) - 
   (3*z)/2 + (2*z)/(1 - x) + (3*z)/(2*x) - (x*z)/2 - (2*z)/(1 + x) - 
   (3*z)/(2*x*(1 + x)))*Log[x]^2 + (-1/2 - (3*x)/2 - (3*z)/2 - (x*z)/2)*
  Log[1 - z]^2 + (-1 - x^(-2) + x^(-1) + x + (1 + x)^(-1) + 
   1/(x^2*(1 + x)) + 1/(2*z) + 1/(2*x^2*z) - 1/(2*x*z) - x/(2*z) - 
   1/(2*(1 + x)*z) - 1/(2*x^2*(1 + x)*z) + z - z/x + z/(x*(1 + x)))*
  Log[1 + x/z]*Log[z] + (3/2 - 5/(4*(1 - x)) - 1/(2*x^2) + 1/(2*x) + 
   3*x + 1/(2*(1 + x)) + 1/(2*x^2*(1 + x)) - 3/(1 - z) + 
   2/((1 - x)*(1 - z)) - (3*x)/(2*(1 - z)) - 1/(4*z) + 1/((1 - x)*z) + 
   1/(4*x^2*z) - 1/(4*x*z) - (3*x)/(4*z) - 1/(4*(1 + x)*z) - 
   1/(4*x^2*(1 + x)*z) + 1/(2*(1 - z)*z) - 1/((1 - x)*(1 - z)*z) + 
   x/(2*(1 - z)*z) + (9*z)/2 - (5*z)/(4*(1 - x)) - z/(2*x) + (x*z)/2 + 
   z/(2*x*(1 + x)))*Log[z]^2 + Log[1 - x]*(-1 + (17*x)/6 + (7*z)/3 - 
   (x*z)/2 + (5/2 - 4/(1 - x) + 2/x^2 - 2/x + (5*x)/2 + 2/(1 + x) - 
     2/(x^2*(1 + x)) - 13/(4*(1 - z)) + 5/((1 - x)*(1 - z)) - 
     (7*x)/(4*(1 - z)) - 2/z + 4/((1 - x)*z) - 1/(x^2*z) + 1/(x*z) - 
     (2*x)/z - 1/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 2/((1 - z)*z) - 
     4/((1 - x)*(1 - z)*z) + (2*x)/((1 - z)*z) + 4*z - (4*z)/(1 - x) + 
     (2*z)/x + x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)))*Log[x] + 
   (-1 - 3*x - 3*z - x*z)*Log[1 - z] + 
   (1 - 1/(2*(1 - z)) + x/(2*(1 - z)) + z)*Log[z]) + 
 ((-3*sqrtxz3*ArcTan[sqrtxz3*z])/x - 3*sqrtxz3*x*ArcTan[sqrtxz3*z] + 
   (sqrtxz3*ArcTan[sqrtxz3*z])/z - 3*sqrtxz3*z*ArcTan[sqrtxz3*z])*
  Log[sqrtxz3*z] + (-2*rln2 + (4*rln2)/(1 - x) - 2*rln2*x - rln2/z + 
   (2*rln2)/((1 - x)*z) - (rln2*x)/z - 2*rln2*z + (2*rln2*z)/(1 - x))*
  Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
  (-2*rln2 - 3*sqrtxz1 + (4*rln2)/(1 - x) + (3*sqrtxz1)/(1 - x) - 
   2*rln2*x - rln2/z - sqrtxz1/z + (2*rln2)/((1 - x)*z) + 
   (3*sqrtxz1)/((1 - x)*z) - (rln2*x)/z - (2*sqrtxz1*x)/z - 2*rln2*z + 
   (2*rln2*z)/(1 - x) + (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - 
     x/(2*z) - z + z/(1 - x))*Log[z] + 
   (2 - 4/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z + 2*z - 
     (2*z)/(1 - x))*Log[1 + sqrtxz1 + z]) + 
 Log[z]*(-21/4 - 3/(4*poly2^2) + 1/(2*poly2) + 3*rln2 + (3*sqrtxz1)/2 + 
   3/(1 - x) - (6*rln2)/(1 - x) - (3*sqrtxz1)/(2*(1 - x)) - (3*x)/4 - 
   (3*x)/(4*poly2^2) + 3*rln2*x - x^3/(2*poly2) + (3*x^4)/(4*poly2^2) + 
   (3*x^5)/(4*poly2^2) - 17/(2*(1 - z)) + 27/(2*(1 - x)*(1 - z)) - 
   (7*x)/(2*(1 - z)) + 3/(2*(x - z)) - 3/(2*(1 - x)*(x - z)) + 
   (3*x)/(2*(x - z)) + (2*x^2)/(x - z) - 8/z + (3*rln2)/(2*z) + 
   sqrtxz1/(2*z) + 27/(2*(1 - x)*z) - (3*rln2)/((1 - x)*z) - 
   (3*sqrtxz1)/(2*(1 - x)*z) - (11*x)/(2*z) + (3*rln2*x)/(2*z) + 
   (sqrtxz1*x)/z + 8/((1 - z)*z) - 12/((1 - x)*(1 - z)*z) + 
   (4*x)/((1 - z)*z) - (9*z)/2 + 3*rln2*z + (3*z)/(2*(1 - x)) - 
   (3*rln2*z)/(1 - x) + (-2 + 4/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - 
     x/z - 2*z + (2*z)/(1 - x))*Log[1 + sqrtxz1 + z] + 
   (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - 
     z/(1 - x))*Log[x + z] + (2 - 2/(1 - x) + x^(-2) - x^(-1) - 
     (1 + x)^(-1) - 1/(x^2*(1 + x)) - 1/((1 - x)*z) - 1/(2*x^2*z) + 
     1/(2*x*z) + x/z + 1/(2*(1 + x)*z) + 1/(2*x^2*(1 + x)*z) - 
     z/(1 - x) + z/x - z/(x*(1 + x)))*Log[1 + x*z] + 
   (-1/2 + 3/(4*(1 - x)) - x/2 + 3/(4*(1 - z)) - 1/((1 - x)*(1 - z)) + 
     x/(4*(1 - z)) - z + (3*z)/(4*(1 - x)))*Log[RealAbs[x - z]]) + 
 Log[x]*(-7/4 - 3/(4*poly2^2) + 1/(2*poly2) + rln2 + (3*sqrtxz1)/2 + 
   1/(4*(1 - x)) - (2*rln2)/(1 - x) - (3*sqrtxz1)/(2*(1 - x)) - 4/x^2 + 
   4/x - (59*x)/12 + (3*x)/(4*poly2^2) + rln2*x + x^3/(2*poly2) + 
   (3*x^4)/(4*poly2^2) - (3*x^5)/(4*poly2^2) - 4/(1 + x) + 
   4/(x^2*(1 + x)) + 16/(1 - z) - 24/((1 - x)*(1 - z)) + (8*x)/(1 - z) + 
   (1 - x - z)^(-1) - 3/(2*(x - z)) + 3/(2*(1 - x)*(x - z)) - 
   (3*x)/(2*(x - z)) - (2*x^2)/(x - z) + 33/(2*z) + rln2/(2*z) + 
   sqrtxz1/(2*z) - 87/(4*(1 - x)*z) - rln2/((1 - x)*z) - 
   (3*sqrtxz1)/(2*(1 - x)*z) + 2/(x^2*z) - 2/(x*z) + (8*x)/z + 
   (rln2*x)/(2*z) + (sqrtxz1*x)/z + 2/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 
   16/((1 - z)*z) + 24/((1 - x)*(1 - z)*z) - (8*x)/((1 - z)*z) + z/3 + 
   rln2*z - (3*z)/(2*(1 - x)) - (rln2*z)/(1 - x) - (4*z)/x + (x*z)/2 + 
   (4*z)/(1 + x) + (4*z)/(x*(1 + x)) - z/(2*(1 - x - z)^2) + 
   z/(1 - x - z) + z^2/(2*(1 - x - z)^2) + 
   (2 - 2/x^2 + 2/x + 2*x - 2/(1 + x) + 2/(x^2*(1 + x)) - z^(-1) + 
     1/(x^2*z) - 1/(x*z) - x/z + 1/((1 + x)*z) - 1/(x^2*(1 + x)*z) - 
     (2*z)/x + (2*z)/(1 + x) + (2*z)/(x*(1 + x)))*Log[1 + x] + 
   (-2/sqrtxz2 - 3/(8*poly2^2*sqrtxz2) + 3/(8*poly2*sqrtxz2) - 
     (3*x)/(4*sqrtxz2) - (2*x^2)/sqrtxz2 + (3*x^2)/(8*poly2^2*sqrtxz2) + 
     x^2/(4*poly2*sqrtxz2) + (3*x^4)/(8*poly2^2*sqrtxz2) + 
     (3*x^4)/(8*poly2*sqrtxz2) - (3*x^6)/(8*poly2^2*sqrtxz2) + 
     1/(2*sqrtxz2*(1 - z)) + x/(sqrtxz2*(1 - z)) + 
     x^2/(2*sqrtxz2*(1 - z)) + 1/(2*sqrtxz2*z) - x/(sqrtxz2*z) + 
     x^2/(2*sqrtxz2*z) + (3*x*z)/(2*sqrtxz2))*Log[1 - sqrtxz2 + x] + 
   (2/sqrtxz2 + 3/(8*poly2^2*sqrtxz2) - 3/(8*poly2*sqrtxz2) + 
     (3*x)/(4*sqrtxz2) + (2*x^2)/sqrtxz2 - (3*x^2)/(8*poly2^2*sqrtxz2) - 
     x^2/(4*poly2*sqrtxz2) - (3*x^4)/(8*poly2^2*sqrtxz2) - 
     (3*x^4)/(8*poly2*sqrtxz2) + (3*x^6)/(8*poly2^2*sqrtxz2) - 
     1/(2*sqrtxz2*(1 - z)) - x/(sqrtxz2*(1 - z)) - 
     x^2/(2*sqrtxz2*(1 - z)) - 1/(2*sqrtxz2*z) + x/(sqrtxz2*z) - 
     x^2/(2*sqrtxz2*z) - (3*x*z)/(2*sqrtxz2))*Log[1 + sqrtxz2 + x] + 
   (1 + x^(-2) - x^(-1) - x - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 1/(2*z) - 
     1/(2*x^2*z) + 1/(2*x*z) + x/(2*z) + 1/(2*(1 + x)*z) + 
     1/(2*x^2*(1 + x)*z) - z + z/x - z/(x*(1 + x)))*Log[1 + x/z] + 
   (1 - 9/(4*(1 - x)) + 3*x - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) + 3*z - (9*z)/(4*(1 - x)) + x*z)*Log[1 - z] + 
   (-7/2 + 9/(4*(1 - x)) - x^(-2) + x^(-1) - (3*x)/2 + (1 + x)^(-1) + 
     1/(x^2*(1 + x)) + 23/(4*(1 - z)) - 8/((1 - x)*(1 - z)) + 
     (9*x)/(4*(1 - z)) + 6/z - 8/((1 - x)*z) + 1/(2*x^2*z) - 1/(2*x*z) + 
     (3*x)/z - 1/(2*(1 + x)*z) - 1/(2*x^2*(1 + x)*z) - 5/((1 - z)*z) + 
     8/((1 - x)*(1 - z)*z) - (3*x)/((1 - z)*z) - 2*z + 
     (5*z)/(4*(1 - x)) - z/x + z/(x*(1 + x)))*Log[z] + 
   (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - z + 
     z/(1 - x))*Log[1 + sqrtxz1 + z] + 
   (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - z + 
     z/(1 - x))*Log[x + z] + (2 - 2/(1 - x) + x^(-2) - x^(-1) - 
     (1 + x)^(-1) - 1/(x^2*(1 + x)) - 1/((1 - x)*z) - 1/(2*x^2*z) + 
     1/(2*x*z) + x/z + 1/(2*(1 + x)*z) + 1/(2*x^2*(1 + x)*z) - 
     z/(1 - x) + z/x - z/(x*(1 + x)))*Log[1 + x*z] + 
   (1/2 - 3/(4*(1 - x)) + x/2 - 3/(4*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(4*(1 - z)) + z - (3*z)/(4*(1 - x)))*Log[RealAbs[x - z]] + 
   (-3/(4*(1 - x)) + x - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) + z - (3*z)/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
 Log[1 - z]*(-2 + (23*x)/6 - (1 - x - z)^(-1) + (23*z)/6 - 2*x*z + 
   z/(2*(1 - x - z)^2) - z/(1 - x - z) - z^2/(2*(1 - x - z)^2) + 
   (-3/2 + (1 - x)^(-1) - (5*x)/2 + 7/(4*(1 - z)) + x/(4*(1 - z)) - 4*z + 
     z/(1 - x))*Log[z] + (3/(4*(1 - x)) - x + 1/(2*(1 - z)) - 
     1/((1 - x)*(1 - z)) + x/(2*(1 - z)) - z + (3*z)/(4*(1 - x)))*
    Log[RealAbs[-1 + x + z]]) + 
 LMUF^2*((-5/4 + Pi^2/6)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
   DeltaDist[1 - z]*(41/24 + (17*x)/24 + (1 + x)*Log[1 - x] + 
     (-3/4 + (1 - x)^(-1) - (3*x)/4)*Log[x] - (29*PlusDist[0, 1 - x])/
      12 - 2*PlusDist[1, 1 - x])) + 
 LMUR*((-11*x)/6 - (11*z)/6 + PlusDist[0, 1 - x]*
    (11/12 + (11*z)/12 - (11*PlusDist[0, 1 - z])/6) + 
   (11/12 + (11*x)/12)*PlusDist[0, 1 - z] + 
   DeltaDist[1 - z]*(-11/12 + (11*x)/12 + (11/12 + (11*x)/12)*
      Log[1 - x] + (-11/12 + 11/(6*(1 - x)) - (11*x)/12)*Log[x] - 
     (11*PlusDist[1, 1 - x])/6) + DeltaDist[1 - x]*
    (-11/12 + (11*z)/12 + (22*DeltaDist[1 - z])/3 + 
     (11/12 + (11*z)/12)*Log[1 - z] + (11/12 - 11/(6*(1 - z)) + 
       (11*z)/12)*Log[z] - (11*PlusDist[1, 1 - z])/6)) + 
 PlusDist[1, 1 - x]*(-11/12 - (11*z)/12 + (3 + 3*z)*Log[1 - z] + 
   (-1/2 - z/2)*Log[z] - 6*PlusDist[1, 1 - z]) + 
 LMUA^2*DeltaDist[1 - x]*(41/24 + (17*z)/24 + 
   (-5/4 + Pi^2/6)*DeltaDist[1 - z] + (1 + z)*Log[1 - z] + 
   (-3/4 + (1 - z)^(-1) - (3*z)/4)*Log[z] - (29*PlusDist[0, 1 - z])/12 - 
   2*PlusDist[1, 1 - z]) + (-11/12 - (11*x)/12 + (3 + 3*x)*Log[1 - x] + 
   (-5/2 + 4/(1 - x) - (5*x)/2)*Log[x])*PlusDist[1, 1 - z] + 
 (3/2 + (3*z)/2)*PlusDist[2, 1 - x] + 
 (3/2 + (3*x)/2)*PlusDist[2, 1 - z] + 
 (-2/sqrtxz2 - 3/(8*poly2^2*sqrtxz2) + 3/(8*poly2*sqrtxz2) - 
   (3*x)/(4*sqrtxz2) - (2*x^2)/sqrtxz2 + (3*x^2)/(8*poly2^2*sqrtxz2) + 
   x^2/(4*poly2*sqrtxz2) + (3*x^4)/(8*poly2^2*sqrtxz2) + 
   (3*x^4)/(8*poly2*sqrtxz2) - (3*x^6)/(8*poly2^2*sqrtxz2) + 
   1/(2*sqrtxz2*(1 - z)) + x/(sqrtxz2*(1 - z)) + 
   x^2/(2*sqrtxz2*(1 - z)) + 1/(2*sqrtxz2*z) - x/(sqrtxz2*z) + 
   x^2/(2*sqrtxz2*z) + (3*x*z)/(2*sqrtxz2))*
  PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
 (2/sqrtxz2 + 3/(8*poly2^2*sqrtxz2) - 3/(8*poly2*sqrtxz2) + 
   (3*x)/(4*sqrtxz2) + (2*x^2)/sqrtxz2 - (3*x^2)/(8*poly2^2*sqrtxz2) - 
   x^2/(4*poly2*sqrtxz2) - (3*x^4)/(8*poly2^2*sqrtxz2) - 
   (3*x^4)/(8*poly2*sqrtxz2) + (3*x^6)/(8*poly2^2*sqrtxz2) - 
   1/(2*sqrtxz2*(1 - z)) - x/(sqrtxz2*(1 - z)) - 
   x^2/(2*sqrtxz2*(1 - z)) - 1/(2*sqrtxz2*z) + x/(sqrtxz2*z) - 
   x^2/(2*sqrtxz2*z) - (3*x*z)/(2*sqrtxz2))*
  PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
 (2/sqrtxz2 + 3/(8*poly2^2*sqrtxz2) - 3/(8*poly2*sqrtxz2) + 
   (3*x)/(4*sqrtxz2) + (2*x^2)/sqrtxz2 - (3*x^2)/(8*poly2^2*sqrtxz2) - 
   x^2/(4*poly2*sqrtxz2) - (3*x^4)/(8*poly2^2*sqrtxz2) - 
   (3*x^4)/(8*poly2*sqrtxz2) + (3*x^6)/(8*poly2^2*sqrtxz2) - 
   1/(2*sqrtxz2*(1 - z)) - x/(sqrtxz2*(1 - z)) - 
   x^2/(2*sqrtxz2*(1 - z)) - 1/(2*sqrtxz2*z) + x/(sqrtxz2*z) - 
   x^2/(2*sqrtxz2*z) - (3*x*z)/(2*sqrtxz2))*
  PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
 (-2/sqrtxz2 - 3/(8*poly2^2*sqrtxz2) + 3/(8*poly2*sqrtxz2) - 
   (3*x)/(4*sqrtxz2) - (2*x^2)/sqrtxz2 + (3*x^2)/(8*poly2^2*sqrtxz2) + 
   x^2/(4*poly2*sqrtxz2) + (3*x^4)/(8*poly2^2*sqrtxz2) + 
   (3*x^4)/(8*poly2*sqrtxz2) - (3*x^6)/(8*poly2^2*sqrtxz2) + 
   1/(2*sqrtxz2*(1 - z)) + x/(sqrtxz2*(1 - z)) + 
   x^2/(2*sqrtxz2*(1 - z)) + 1/(2*sqrtxz2*z) - x/(sqrtxz2*z) + 
   x^2/(2*sqrtxz2*z) + (3*x*z)/(2*sqrtxz2))*
  PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
 (2 - 2/x^2 + 2/x + 2*x - 2/(1 + x) + 2/(x^2*(1 + x)) - z^(-1) + 
   1/(x^2*z) - 1/(x*z) - x/z + 1/((1 + x)*z) - 1/(x^2*(1 + x)*z) - 
   (2*z)/x + (2*z)/(1 + x) + (2*z)/(x*(1 + x)))*PolyLog[2, -x] + 
 (2 - 3/(2*(1 - x)) + 2/x^2 - 2/x - x + 2/(1 + x) - 2/(x^2*(1 + x)) - 
   4/(1 - z) + 6/((1 - x)*(1 - z)) - (2*x)/(1 - z) - 2/z + 
   4/((1 - x)*z) - 1/(x^2*z) + 1/(x*z) - (2*x)/z - 1/((1 + x)*z) + 
   1/(x^2*(1 + x)*z) + 2/((1 - z)*z) - 4/((1 - x)*(1 - z)*z) + 
   (2*x)/((1 - z)*z) + z - (3*z)/(2*(1 - x)) + (2*z)/x - (2*z)/(1 + x) - 
   (2*z)/(x*(1 + x)))*PolyLog[2, x] + PlusDist[0, 1 - z]*
  (-14/9 + Pi^2*(-1/2 - x/2) - (49*x)/18 + (3/2 + (3*x)/2)*Log[1 - x]^2 + 
   (4/3 - 13/(6*(1 - x)) + (17*x)/6)*Log[x] + 
   (5/4 - 3/(2*(1 - x)) + (5*x)/4)*Log[x]^2 + 
   Log[1 - x]*(-11/12 - (11*x)/12 + (-3 + 6/(1 - x) - 3*x)*Log[x]) + 
   (11*PlusDist[1, 1 - x])/6 - 3*PlusDist[2, 1 - x] + 
   (1/2 + x/2)*PolyLog[2, x]) + 
 (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - z/(1 - x))*
  PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - z + z/(1 - x))*
  PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (2 - 5/(2*(1 - x)) + 2*x + (1 - z)^(-1) - 2/((1 - x)*(1 - z)) + 
   x/(1 - z) + 3/z - 4/((1 - x)*z) + x/z - 3/((1 - z)*z) + 
   4/((1 - x)*(1 - z)*z) - x/((1 - z)*z) + 4*z - (5*z)/(2*(1 - x)))*
  PolyLog[2, 1 - x/z] + (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - 
   x/(2*z) - z + z/(1 - x))*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - z/(1 - x))*
  PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 (2/(1 - x) + x^(-2) - x^(-1) - 2*x - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 
   z^(-1) + 1/((1 - x)*z) - 1/(2*x^2*z) + 1/(2*x*z) + 1/(2*(1 + x)*z) + 
   1/(2*x^2*(1 + x)*z) - 2*z + z/(1 - x) + z/x - z/(x*(1 + x)))*
  PolyLog[2, -(x/z)] + (-2 + 5/(2*(1 - x)) - 3*x + 2/(1 - z) - 
   2/((1 - x)*(1 - z)) - 5*z + (5*z)/(2*(1 - x)))*PolyLog[2, z] + 
 PlusDist[0, 1 - x]*(-14/9 + Pi^2*(-1/2 - z/2) - (49*z)/18 + 
   (3/2 + (3*z)/2)*Log[1 - z]^2 + (3 - 3/(2*(1 - z)) + z/2)*Log[z] + 
   (-7/4 + 5/(2*(1 - z)) - (7*z)/4)*Log[z]^2 + 
   Log[1 - z]*(-11/12 - (11*z)/12 + (1 - 2/(1 - z) + z)*Log[z]) + 
   (77/18 + (5*Pi^2)/6)*PlusDist[0, 1 - z] + (11*PlusDist[1, 1 - z])/6 - 
   3*PlusDist[2, 1 - z] + (1/2 + z/2)*PolyLog[2, z]) + 
 (2 - 2/(1 - x) + x^(-2) - x^(-1) - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 
   1/((1 - x)*z) - 1/(2*x^2*z) + 1/(2*x*z) + x/z + 1/(2*(1 + x)*z) + 
   1/(2*x^2*(1 + x)*z) - z/(1 - x) + z/x - z/(x*(1 + x)))*
  PolyLog[2, -(x*z)] + (1 + 1/(2*(1 - x)) - x - 1/(2*(1 - z)) + 
   x/(2*(1 - z)) + z/(2*(1 - x)))*SVP[2, (-1 + x)/(-1 + z)] + 
 (1/(2*(1 - x)) + z/(2*(1 - x)))*SVP[2, -((-1 + x)/z)] + 
 (-(1 - x)^(-1) + x - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
   x/(2*(1 - z)) + z - z/(1 - x))*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
 (1/(2*(1 - x)) - x + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
   x/(2*(1 - z)) - z + z/(2*(1 - x)))*SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 (-1 + 1/(2*(1 - x)) + (1 - z)^(-1) - 1/((1 - x)*(1 - z)) - z + 
   z/(2*(1 - x)))*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 DeltaDist[1 - z]*(815/108 - (1219*x)/108 + (1/2 + x/2)*Log[1 - x]^3 + 
   (-19/48 + 7/(6*(1 - x)) - (67*x)/48)*Log[x]^2 + 
   (-1/3 + 1/(4*(1 - x)) - x/3)*Log[x]^3 + 
   Log[1 - x]^2*(-11/24 - (11*x)/24 + (-1 + 7/(2*(1 - x)) - x)*Log[x]) + 
   Pi^2*(-5/72 - 1/(18*(1 - x)) + (31*x)/72 + (-7/12 - (7*x)/12)*
      Log[1 - x] + (5/6 - 4/(3*(1 - x)) + (5*x)/6)*Log[x]) + 
   Log[1 - x]*(-14/9 - (49*x)/18 + (17/12 - 11/(6*(1 - x)) + (5*x)/12)*
      Log[x] + (7/4 - 7/(2*(1 - x)) + (7*x)/4)*Log[x]^2) + 
   Log[x]*(49/12 - 25/(6*(1 - x)) + (71*x)/12 + (-2 - 2*x)*Log[1 + x]) + 
   (77/18 + (5*Pi^2)/6)*PlusDist[1, 1 - x] + (11*PlusDist[2, 1 - x])/12 - 
   PlusDist[3, 1 - x] + (1/2 + x/2)*Log[1 - x]*PolyLog[2, 1 - x] + 
   (-2 - 2*x)*PolyLog[2, -x] + (-5/12 + 1/(3*(1 - x)) - (23*x)/12 + 
     (1 + x)*Log[1 - x] + (1 - 3/(1 - x) + x)*Log[x])*PolyLog[2, x] + 
   PolyLog[3, 1 - x]/(1 - x) + (-3 + 6/(1 - x) - 3*x)*PolyLog[3, x] + 
   PlusDist[0, 1 - x]*(101/27 - (11*Pi^2)/36 - (15*Zeta[3])/2) + 
   (27*Zeta[3])/4 - (6*Zeta[3])/(1 - x) + (27*x*Zeta[3])/4) + 
 DeltaDist[1 - x]*(-28/27 - (73*z)/27 + (1/2 + z/2)*Log[1 - z]^3 + 
   (-46/9 + 71/(9*(1 - z)) - (181*z)/36)*Log[z] + 
   (113/48 - 19/(12*(1 - z)) + (41*z)/48)*Log[z]^2 + 
   (-5/6 + 5/(4*(1 - z)) - (5*z)/6)*Log[z]^3 + 
   Pi^2*(25/36 - 1/(4*(1 - z)) + (7*z)/36 + (-7/12 - (7*z)/12)*
      Log[1 - z] + (-5/12 + 2/(3*(1 - z)) - (5*z)/12)*Log[z]) + 
   Log[1 - z]^2*(-11/24 - (11*z)/24 + (3/2 - 3/(2*(1 - z)) + (3*z)/2)*
      Log[z]) + Log[1 - z]*(-14/9 - (49*z)/18 + (-3/2 + (3*z)/2)*Log[z] + 
     (-1/4 + 1/(2*(1 - z)) - z/4)*Log[z]^2) + 
   (77/18 + (5*Pi^2)/6)*PlusDist[1, 1 - z] + (11*PlusDist[2, 1 - z])/12 - 
   PlusDist[3, 1 - z] + (1/2 + z/2)*Log[1 - z]*PolyLog[2, 1 - z] + 
   (-4 + 3/(2*(1 - z)) + z/2 + (1 + z)*Log[1 - z] + 
     (-5/2 + 5/(1 - z) - (5*z)/2)*Log[z])*PolyLog[2, z] + 
   (1/2 + z/2)*PolyLog[3, 1 - z] + (7 - 12/(1 - z) + 7*z)*PolyLog[3, z] + 
   PlusDist[0, 1 - z]*(101/27 - (11*Pi^2)/36 - (15*Zeta[3])/2) + 
   DeltaDist[1 - z]*(1/48 + Pi^2/27 - Pi^4/120 + Zeta[3]/3) - 
   (13*Zeta[3])/4 + (12*Zeta[3])/(1 - z) - (13*z*Zeta[3])/4) + 
 (-47/6 + 2*rln2^2 + 2*rln2*sqrtxz1 - (3*rln2^2)/(1 - x) - 
   (3*rln2*sqrtxz1)/(1 - x) + (25*x)/6 + 113/(72*z) - (127*x)/(72*z) + 
   (11*z)/24 - (2*rln2^2*z)/(1 - x) + (47*x*z)/24 + 4*rln2^2*x*z + 
   (65*z^2)/36 + 8*rln2^2*z^2 - (8*rln2^2*z^2)/(1 - x) - (31*x*z^2)/36 + 
   Pi^2*(1/12 + 5/(12*(1 - x)) - 1/(6*x^2) + 1/(6*x) + (5*x)/12 - 
     1/(3*(1 + x)) + 1/(6*x^2*(1 + x)) - 1/(12*z) - x/(12*z) + z/2 - 
     (5*z)/(6*(1 - x)) + z/(3*x^2) - z/(3*x) - (x*z)/3 + 
     (2*z)/(3*(1 + x)) - z/(3*x^2*(1 + x)) - (2*z^2)/3 + z^2/(1 - x) + 
     (2*z^2)/(3*x) - z^2/(1 + x) - (2*z^2)/(3*x*(1 + x))) - 
   2*sqrtxz3*z*InvTanInt[-sqrtxz3] + 2*sqrtxz3*z*InvTanInt[sqrtxz3] - 
   4*sqrtxz3*z*InvTanInt[sqrtxz3*z] - 4*sqrtxz3*z*ArcTan[sqrtxz3]*
    Log[sqrtxz3] + (-5/2 + (1 - x)^(-1) + 3/(4*x^2) - 3/(4*x) - 2*x + 
     5/(4*(1 + x)) - 3/(4*x^2*(1 + x)) + 1/(2*z) + x/(2*z) + 3*z - 
     (2*z)/(1 - x) - (3*z)/(2*x^2) + (3*z)/(2*x) + 2*x*z - 
     (5*z)/(2*(1 + x)) + (3*z)/(2*x^2*(1 + x)) - 2*z^2 + z^2/(1 - x) - 
     (3*z^2)/x + (4*z^2)/(1 + x) + (3*z^2)/(x*(1 + x)))*Log[x]^2 + 
   LMUF^2*DeltaDist[1 - z]*(-5/8 + (5*x)/8 + (-1/4 - x/4)*Log[x]) + 
   (1 - (1 - x)^(-1) - x - 2*z + (2*z)/(1 - x) + 2*x*z + 4*z^2 - 
     (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z]^2 + 
   (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
     z/(x^2*(1 + x)) - 2*z^2 + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*
    Log[1 + x/z]*Log[z] + (-1/2 + 1/(2*(1 - x)) - 1/(4*x^2) + 1/(4*x) + 
     x + 1/(4*(1 + x)) + 1/(4*x^2*(1 + x)) + 3*z - z/(1 - x) + 
     z/(2*x^2) - z/(2*x) - x*z - z/(2*(1 + x)) - z/(2*x^2*(1 + x)) - 
     2*z^2 + z^2/(1 - x) + z^2/x - z^2/(x*(1 + x)))*Log[z]^2 + 
   LMUA^2*DeltaDist[1 - x]*(-1/8 - 1/(6*z) + z/8 + z^2/6 + 
     (-1/4 - z/4)*Log[z]) + Log[1 - x]*(13/4 - (9*x)/4 - 13/(12*z) + 
     (17*x)/(12*z) - z/4 - (3*x*z)/4 - (2*z^2)/3 + (x*z^2)/3 + 
     (1 - 3/(2*(1 - x)) + x^(-2) - x^(-1) + (1 + x)^(-1) - 
       1/(x^2*(1 + x)) - 2*z + (3*z)/(1 - x) - (2*z)/x^2 + (2*z)/x - 
       (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 4*z^2 - (4*z^2)/(1 - x) - 
       (4*z^2)/x + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[x] + 
     (1/2 + x/2 + z)*Log[z]) + Log[1 - z]*(13/4 - (9*x)/4 - 13/(12*z) + 
     (17*x)/(12*z) - z/4 - (3*x*z)/4 - (2*z^2)/3 + (x*z^2)/3 + 
     (1 - 1/(2*(1 - x)) - 2*z + z/(1 - x))*Log[z]) + 
   4*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   (-rln2 + (2*rln2)/(1 - x) - rln2*x - 2*rln2*z + (4*rln2*z)/(1 - x) - 
     2*rln2*x*z - 4*rln2*z^2 + (4*rln2*z^2)/(1 - x))*
    Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
    (-3*rln2 - 2*sqrtxz1 + (4*rln2)/(1 - x) + (3*sqrtxz1)/(1 - x) + 
     rln2*x + 2*rln2*z - 6*rln2*x*z - 12*rln2*z^2 + 
     (12*rln2*z^2)/(1 - x) + (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 
       4*z^2 + (4*z^2)/(1 - x))*Log[z] + 
     (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z + 4*z^2 - 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(2*rln2 + sqrtxz1 + 3/(2*(1 - x)) - (7*rln2)/(2*(1 - x)) - 
     (3*sqrtxz1)/(2*(1 - x)) - 2*x + rln2*x - 1/(2*(1 - z)) + 
     x/(2*(1 - z)) - x/(2*(x - z)) + x^2/(x - z) - 13/(12*z) + 
     (17*x)/(12*z) - (7*z)/4 + 2*rln2*z + (3*z)/(2*(1 - x)) - 
     (5*rln2*z)/(1 - x) - (3*x*z)/4 + 4*rln2*x*z - (2*z^2)/3 + 
     8*rln2*z^2 - (8*rln2*z^2)/(1 - x) + (x*z^2)/3 + 
     (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z - 4*z^2 + 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z] + 
     (1/2 - (1 - x)^(-1) + x/2 + z - (2*z)/(1 - x) + x*z + 2*z^2 - 
       (2*z^2)/(1 - x))*Log[x + z] + (1 - (1 - x)^(-1) + 1/(2*x^2) - 
       1/(2*x) - 1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - 
       z/x^2 + z/x + 2*x*z + z/(1 + x) + z/(x^2*(1 + x)) + 4*z^2 - 
       (2*z^2)/(1 - x) - (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[x]*(-25/4 + 2*rln2 + sqrtxz1 + 9/(4*(1 - x)) - 
     (5*rln2)/(2*(1 - x)) - (3*sqrtxz1)/(2*(1 - x)) - 2/x^2 + 2/x + 
     (9*x)/4 - rln2*x - 2/(1 + x) + 2/(x^2*(1 + x)) + x/(2*(x - z)) - 
     x^2/(x - z) + 7/(6*z) + 2/(3*(1 - x)*z) - (11*x)/(6*z) + (3*z)/2 - 
     2*rln2*z - (11*z)/(4*(1 - x)) + (rln2*z)/(1 - x) + (4*z)/x^2 - 
     (4*z)/x + (3*x*z)/2 + 4*rln2*x*z + (4*z)/(1 + x) - 
     (4*z)/(x^2*(1 + x)) + (4*z^2)/3 + 8*rln2*z^2 - (2*z^2)/(3*(1 - x)) - 
     (8*rln2*z^2)/(1 - x) + (8*z^2)/x - (2*x*z^2)/3 - (8*z^2)/(1 + x) - 
     (8*z^2)/(x*(1 + x)) + (2 - x^(-2) + x^(-1) + 2*x - (1 + x)^(-1) + 
       1/(x^2*(1 + x)) - 4*z + (2*z)/x^2 - (2*z)/x - 4*x*z + 
       (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) + (4*z^2)/x - 
       (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (-sqrtxz2^(-1) + x/sqrtxz2 - x^2/sqrtxz2 - (2*x*z)/sqrtxz2)*
      Log[1 - sqrtxz2 + x] + (sqrtxz2^(-1) - x/sqrtxz2 + x^2/sqrtxz2 + 
       (2*x*z)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - z - z/x^2 + z/x + x*z + z/(1 + x) + 
       z/(x^2*(1 + x)) + 2*z^2 - (2*z^2)/x + (2*z^2)/(x*(1 + x)))*
      Log[1 + x/z] + (1 + x - 1/(2*z) - x/(2*z))*Log[1 - z] + 
     (-1 + (1 - x)^(-1) + x + 2*z - (2*z)/(1 - x) - 2*x*z - 4*z^2 + 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z] + 
     (-1/2*1/(1 - x) - 1/(2*x^2) + 1/(2*x) - x + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) - 1/(2*z) - x/(2*z) - 3*z + (7*z)/(2*(1 - x)) + 
       z/x^2 - z/x + x*z - z/(1 + x) - z/(x^2*(1 + x)) + 2*z^2 - 
       (4*z^2)/(1 - x) + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*Log[z] + 
     (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 4*z^2 + (4*z^2)/(1 - x))*
      Log[1 + sqrtxz1 + z] + (-1/2 + (1 - x)^(-1) - x/2 - z + 
       (2*z)/(1 - x) - x*z - 2*z^2 + (2*z^2)/(1 - x))*Log[x + z] + 
     (1 - (1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - z/x^2 + z/x + 2*x*z + 
       z/(1 + x) + z/(x^2*(1 + x)) + 4*z^2 - (2*z^2)/(1 - x) - 
       (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (-1/4 - 1/(3*z) + z/4 + z^2/3 + (-1/2 - z/2)*Log[z])*
    PlusDist[1, 1 - x] + (-5/4 + (5*x)/4 + (-1/2 - x/2)*Log[x])*
    PlusDist[1, 1 - z] + (-sqrtxz2^(-1) + x/sqrtxz2 - x^2/sqrtxz2 - 
     (2*x*z)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (sqrtxz2^(-1) - x/sqrtxz2 + x^2/sqrtxz2 + (2*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (sqrtxz2^(-1) - x/sqrtxz2 + x^2/sqrtxz2 + (2*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-sqrtxz2^(-1) + x/sqrtxz2 - x^2/sqrtxz2 - (2*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (2 - x^(-2) + x^(-1) + 2*x - (1 + x)^(-1) + 1/(x^2*(1 + x)) - 4*z + 
     (2*z)/x^2 - (2*z)/x - 4*x*z + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) + 
     (4*z^2)/x - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   (-3/(2*(1 - x)) + x^(-2) - x^(-1) - x + (1 + x)^(-1) - 
     1/(x^2*(1 + x)) + 1/(2*z) + x/(2*z) - 2*z + (3*z)/(1 - x) - 
     (2*z)/x^2 + (2*z)/x - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 4*z^2 - 
     (4*z^2)/(1 - x) - (4*z^2)/x + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*
    PolyLog[2, x] + PlusDist[0, 1 - z]*(3/2 + Pi^2*(-1/12 - x/12) - 
     (3*x)/2 + (-5/4 + (5*x)/4)*Log[1 - x] + (3/2 - (3*x)/2)*Log[x] + 
     (1/2 + x/2)*Log[x]^2 + (1/2 + x/2)*PolyLog[2, x]) + 
   LMUF*(-5/2 + (5*x)/2 + 5/(4*z) - (5*x)/(4*z) + 
     (-1 - x + 1/(2*z) + x/(2*z))*Log[x] + 
     (5/4 - (5*x)/4 + (1/2 + x/2)*Log[x])*PlusDist[0, 1 - z] + 
     DeltaDist[1 - z]*(-3/2 + Pi^2*(1/12 + x/12) + (3*x)/2 + 
       (5/4 - (5*x)/4)*Log[1 - x] + (-3/2 + (3*x)/2)*Log[x] + 
       (-1/2 - x/2)*Log[x]^2 + (-1/2 - x/2)*PolyLog[2, x])) + 
   (-1/2*1/(1 - x) + x + 2*z - (3*z)/(1 - x))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (1/(2*(1 - x)) - x - 2*z + (3*z)/(1 - x))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + 1/(2*(1 - x)) + 2*z - z/(1 - x))*PolyLog[2, 1 - x/z] + 
   (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 4*z^2 + (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 4*z^2 - (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 1/(2*(1 + x)) - 
     1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + z/x + z/(1 + x) + 
     z/(x^2*(1 + x)) + (2*z^2)/(1 - x) - (2*z^2)/x + (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (1/2 - 1/(2*(1 - x)) - x/2 - 3*z + z/(1 - x))*
    PolyLog[2, z] + PlusDist[0, 1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 
     7/(36*z) - (7*z)/6 - (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*
      Log[1 - z] + (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + 
     (-1/2 - z/2)*Log[z]^2 + (1/2 + z/2)*PolyLog[2, z]) + 
   LMUA*(-3/4 - x/4 - 1/(6*z) - x/(6*z) + z/4 + (3*x*z)/4 + (2*z^2)/3 - 
     (x*z^2)/3 + (-1/2 - x/2 - z)*Log[z] + 
     (1/4 + 1/(3*z) - z/4 - z^2/3 + (1/2 + z/2)*Log[z])*
      PlusDist[0, 1 - x] + DeltaDist[1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 
       7/(36*z) + (7*z)/6 + (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*
        Log[1 - z] + (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + 
       (1/2 + z/2)*Log[z]^2 + (-1/2 - z/2)*PolyLog[2, z])) + 
   (1 - (1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - 1/(2*(1 + x)) - 
     1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - z/x^2 + z/x + 2*x*z + 
     z/(1 + x) + z/(x^2*(1 + x)) + 4*z^2 - (2*z^2)/(1 - x) - (2*z^2)/x + 
     (2*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)] + 
   DeltaDist[1 - z]*(-9/2 + (9*x)/2 + (-25/8 + (3*x)/8)*Log[x] + 
     (-17/16 + (15*x)/16)*Log[x]^2 + (-5/24 - (5*x)/24)*Log[x]^3 + 
     Log[1 - x]*(3/2 - (3*x)/2 + (5/4 - (5*x)/4)*Log[x]) + 
     Pi^2*(1/4 - x/4 + (-1/6 - x/6)*Log[1 - x] + (1/6 + x/6)*Log[x]) + 
     Log[1 - x]^2*(-5/8 + (5*x)/8 + (3/4 + (3*x)/4)*Log[x]) + 
     (1/2 + x/2)*Log[1 - x]*PolyLog[2, 1 - x] + 
     (-1/4 + x/4 + (1 + x)*Log[1 - x] + (-1/2 - x/2)*Log[x])*
      PolyLog[2, x] + (1/2 + x/2)*PolyLog[3, 1 - x]) + 
   NF*(-1/3 + (8*x)/9 + (5*z)/9 + (-1/3*x - z/3)*Log[1 - x] + 
     (-1/2*1/(1 - x) + (2*x)/3 + (2*z)/3 - z/(2*(1 - x)))*Log[x] + 
     (-1/3*x - z/3)*Log[1 - z] + 
     LMUF*((-1/24 - Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
       LMUR*(-1/4*(DeltaDist[1 - x]*DeltaDist[1 - z]) + 
         DeltaDist[1 - z]*(1/6 + x/6 - PlusDist[0, 1 - x]/3)) + 
       DeltaDist[1 - z]*(-1/18 + (11*x)/18 + (1/6 - 1/(3*(1 - x)) + x/6)*
          Log[x] - (5*PlusDist[0, 1 - x])/9)) + 
     LMUF^2*((DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
       DeltaDist[1 - z]*(-1/12 - x/12 + PlusDist[0, 1 - x]/6)) + 
     LMUA*(DeltaDist[1 - x]*(-1/18 + (11*z)/18 + (-1/24 - Pi^2/18)*
          DeltaDist[1 - z] + (1/6 - 1/(3*(1 - z)) + z/6)*Log[z] - 
         (5*PlusDist[0, 1 - z])/9) + LMUR*DeltaDist[1 - x]*
        (1/6 + z/6 - DeltaDist[1 - z]/4 - PlusDist[0, 1 - z]/3)) + 
     LMUA^2*DeltaDist[1 - x]*(-1/12 - z/12 + DeltaDist[1 - z]/8 + 
       PlusDist[0, 1 - z]/6) + PlusDist[0, 1 - z]*
      (-1/9 - (4*x)/9 + (1/6 + x/6)*Log[1 - x] + 
       (-1/3 + 2/(3*(1 - x)) - x/3)*Log[x] - PlusDist[1, 1 - x]/3) + 
     (1/6 + z/6)*PlusDist[1, 1 - x] + 
     LMUR*(x/3 + z/3 + PlusDist[0, 1 - x]*(-1/6 - z/6 + 
         PlusDist[0, 1 - z]/3) + (-1/6 - x/6)*PlusDist[0, 1 - z] + 
       DeltaDist[1 - z]*(1/6 - x/6 + (-1/6 - x/6)*Log[1 - x] + 
         (1/6 - 1/(3*(1 - x)) + x/6)*Log[x] + PlusDist[1, 1 - x]/3) + 
       DeltaDist[1 - x]*(1/6 - z/6 - (4*DeltaDist[1 - z])/3 + 
         (-1/6 - z/6)*Log[1 - z] + (-1/6 + 1/(3*(1 - z)) - z/6)*Log[z] + 
         PlusDist[1, 1 - z]/3)) + PlusDist[0, 1 - x]*
      (-1/9 - (4*z)/9 + (1/6 + z/6)*Log[1 - z] + (5*PlusDist[0, 1 - z])/
        9 - PlusDist[1, 1 - z]/3) + (1/6 + x/6)*PlusDist[1, 1 - z] + 
     DeltaDist[1 - z]*(37/108 + Pi^2*(-1/18 + 1/(18*(1 - x)) - x/18) + 
       (19*x)/108 + (1/12 + x/12)*Log[1 - x]^2 + 
       (5/12 - 5/(6*(1 - x)) + (7*x)/12)*Log[x] + 
       (5/24 - 5/(12*(1 - x)) + (5*x)/24)*Log[x]^2 + 
       Log[1 - x]*(-1/9 - (4*x)/9 + (-1/6 + 1/(3*(1 - x)) - x/6)*
          Log[x]) + (-14/27 + Pi^2/18)*PlusDist[0, 1 - x] + 
       (5*PlusDist[1, 1 - x])/9 - PlusDist[2, 1 - x]/6 + 
       (1/6 - 1/(3*(1 - x)) + x/6)*PolyLog[2, x]) + 
     DeltaDist[1 - x]*(19/108 + Pi^2*(-1/36 - z/36) + (37*z)/108 + 
       (-1/9 - (4*z)/9)*Log[1 - z] + (1/12 + z/12)*Log[1 - z]^2 + 
       (1/36 + 5/(18*(1 - z)) - (11*z)/36)*Log[z] + 
       (-1/24 + 1/(12*(1 - z)) - z/24)*Log[z]^2 + (-14/27 + Pi^2/18)*
        PlusDist[0, 1 - z] + (5*PlusDist[1, 1 - z])/9 - 
       PlusDist[2, 1 - z]/6 + DeltaDist[1 - z]*(-127/48 - (19*Pi^2)/108 - 
         Zeta[3]/3))) + DeltaDist[1 - x]*(11/18 + 107/(216*z) + (2*z)/9 - 
     (287*z^2)/216 + (5/3 + 7/(36*z) - (7*z)/6 - (25*z^2)/36)*
      Log[1 - z] + (5/2 + 7/(36*z) + (9*z)/4 + (31*z^2)/36)*Log[z] + 
     (1/16 - 1/(6*z) + (5*z)/16)*Log[z]^2 + (-5/24 - (5*z)/24)*Log[z]^3 + 
     Pi^2*(1/12 + z/8 + (-1/6 - z/6)*Log[1 - z] + 
       (-1/12 - z/12)*Log[z]) + Log[1 - z]^2*(-1/8 - 1/(6*z) + z/8 + 
       z^2/6 + (3/4 + (3*z)/4)*Log[z]) + (1/2 + z/2)*Log[1 - z]*
      PolyLog[2, 1 - z] + (-1/4 + 1/(3*z) - z - z^2/3 + 
       (1 + z)*Log[1 - z])*PolyLog[2, z] + 
     (1/2 + z/2)*PolyLog[3, 1 - z] + (1 + z)*PolyLog[3, z] - Zeta[3] - 
     z*Zeta[3]))/NC + NC*(47/6 - 2*rln2^2 - 2*rln2*sqrtxz1 + 
   (3*rln2^2)/(1 - x) + (3*rln2*sqrtxz1)/(1 - x) - (25*x)/6 - 
   113/(72*z) + (127*x)/(72*z) - (11*z)/24 + (2*rln2^2*z)/(1 - x) - 
   (47*x*z)/24 - 4*rln2^2*x*z - (65*z^2)/36 - 8*rln2^2*z^2 + 
   (8*rln2^2*z^2)/(1 - x) + (31*x*z^2)/36 + 
   Pi^2*(-1/12 - 5/(12*(1 - x)) + 1/(6*x^2) - 1/(6*x) - (5*x)/12 + 
     1/(3*(1 + x)) - 1/(6*x^2*(1 + x)) + 1/(12*z) + x/(12*z) - z/2 + 
     (5*z)/(6*(1 - x)) - z/(3*x^2) + z/(3*x) + (x*z)/3 - 
     (2*z)/(3*(1 + x)) + z/(3*x^2*(1 + x)) + (2*z^2)/3 - z^2/(1 - x) - 
     (2*z^2)/(3*x) + z^2/(1 + x) + (2*z^2)/(3*x*(1 + x))) + 
   2*sqrtxz3*z*InvTanInt[-sqrtxz3] - 2*sqrtxz3*z*InvTanInt[sqrtxz3] + 
   4*sqrtxz3*z*InvTanInt[sqrtxz3*z] + 4*sqrtxz3*z*ArcTan[sqrtxz3]*
    Log[sqrtxz3] + (5/2 - (1 - x)^(-1) - 3/(4*x^2) + 3/(4*x) + 2*x - 
     5/(4*(1 + x)) + 3/(4*x^2*(1 + x)) - 1/(2*z) - x/(2*z) - 3*z + 
     (2*z)/(1 - x) + (3*z)/(2*x^2) - (3*z)/(2*x) - 2*x*z + 
     (5*z)/(2*(1 + x)) - (3*z)/(2*x^2*(1 + x)) + 2*z^2 - z^2/(1 - x) + 
     (3*z^2)/x - (4*z^2)/(1 + x) - (3*z^2)/(x*(1 + x)))*Log[x]^2 + 
   LMUF^2*DeltaDist[1 - z]*(5/8 - (5*x)/8 + (1/4 + x/4)*Log[x]) + 
   (-1 + (1 - x)^(-1) + x + 2*z - (2*z)/(1 - x) - 2*x*z - 4*z^2 + 
     (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z]^2 + 
   (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) - 
     z - z/x^2 + z/x + x*z + z/(1 + x) + z/(x^2*(1 + x)) + 2*z^2 - 
     (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (1/2 - 1/(2*(1 - x)) + 1/(4*x^2) - 1/(4*x) - x - 1/(4*(1 + x)) - 
     1/(4*x^2*(1 + x)) - 3*z + z/(1 - x) - z/(2*x^2) + z/(2*x) + x*z + 
     z/(2*(1 + x)) + z/(2*x^2*(1 + x)) + 2*z^2 - z^2/(1 - x) - z^2/x + 
     z^2/(x*(1 + x)))*Log[z]^2 + Log[1 - x]*(-13/4 + (9*x)/4 + 
     13/(12*z) - (17*x)/(12*z) + z/4 + (3*x*z)/4 + (2*z^2)/3 - 
     (x*z^2)/3 + (-1 + 3/(2*(1 - x)) - x^(-2) + x^(-1) - (1 + x)^(-1) + 
       1/(x^2*(1 + x)) + 2*z - (3*z)/(1 - x) + (2*z)/x^2 - (2*z)/x + 
       (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 4*z^2 + (4*z^2)/(1 - x) + 
       (4*z^2)/x - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*Log[x] + 
     (-1/2 - x/2 - z)*Log[z]) + LMUA^2*DeltaDist[1 - x]*
    (1/8 + 1/(6*z) - z/8 - z^2/6 + (1/4 + z/4)*Log[z]) + 
   Log[1 - z]*(-13/4 + (9*x)/4 + 13/(12*z) - (17*x)/(12*z) + z/4 + 
     (3*x*z)/4 + (2*z^2)/3 - (x*z^2)/3 + 
     (-1 + 1/(2*(1 - x)) + 2*z - z/(1 - x))*Log[z]) - 
   4*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   (rln2 - (2*rln2)/(1 - x) + rln2*x + 2*rln2*z - (4*rln2*z)/(1 - x) + 
     2*rln2*x*z + 4*rln2*z^2 - (4*rln2*z^2)/(1 - x))*
    Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
    (3*rln2 + 2*sqrtxz1 - (4*rln2)/(1 - x) - (3*sqrtxz1)/(1 - x) - 
     rln2*x - 2*rln2*z + 6*rln2*x*z + 12*rln2*z^2 - 
     (12*rln2*z^2)/(1 - x) + (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 
       4*z^2 - (4*z^2)/(1 - x))*Log[z] + 
     (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z - 4*z^2 + 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(25/4 - 2*rln2 - sqrtxz1 - 9/(4*(1 - x)) + 
     (5*rln2)/(2*(1 - x)) + (3*sqrtxz1)/(2*(1 - x)) + 2/x^2 - 2/x - 
     (9*x)/4 + rln2*x + 2/(1 + x) - 2/(x^2*(1 + x)) - x/(2*(x - z)) + 
     x^2/(x - z) - 7/(6*z) - 2/(3*(1 - x)*z) + (11*x)/(6*z) - (3*z)/2 + 
     2*rln2*z + (11*z)/(4*(1 - x)) - (rln2*z)/(1 - x) - (4*z)/x^2 + 
     (4*z)/x - (3*x*z)/2 - 4*rln2*x*z - (4*z)/(1 + x) + 
     (4*z)/(x^2*(1 + x)) - (4*z^2)/3 - 8*rln2*z^2 + (2*z^2)/(3*(1 - x)) + 
     (8*rln2*z^2)/(1 - x) - (8*z^2)/x + (2*x*z^2)/3 + (8*z^2)/(1 + x) + 
     (8*z^2)/(x*(1 + x)) + (-2 + x^(-2) - x^(-1) - 2*x + (1 + x)^(-1) - 
       1/(x^2*(1 + x)) + 4*z - (2*z)/x^2 + (2*z)/x + 4*x*z - 
       (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) - (4*z^2)/x + 
       (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (sqrtxz2^(-1) - x/sqrtxz2 + x^2/sqrtxz2 + (2*x*z)/sqrtxz2)*
      Log[1 - sqrtxz2 + x] + (-sqrtxz2^(-1) + x/sqrtxz2 - x^2/sqrtxz2 - 
       (2*x*z)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
       z/(x^2*(1 + x)) - 2*z^2 + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*
      Log[1 + x/z] + (-1 - x + 1/(2*z) + x/(2*z))*Log[1 - z] + 
     (1 - (1 - x)^(-1) - x - 2*z + (2*z)/(1 - x) + 2*x*z + 4*z^2 - 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z] + 
     (1/(2*(1 - x)) + 1/(2*x^2) - 1/(2*x) + x - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) + 1/(2*z) + x/(2*z) + 3*z - (7*z)/(2*(1 - x)) - 
       z/x^2 + z/x - x*z + z/(1 + x) + z/(x^2*(1 + x)) - 2*z^2 + 
       (4*z^2)/(1 - x) - (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[z] + 
     (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 4*z^2 - (4*z^2)/(1 - x))*
      Log[1 + sqrtxz1 + z] + (1/2 - (1 - x)^(-1) + x/2 + z - 
       (2*z)/(1 - x) + x*z + 2*z^2 - (2*z^2)/(1 - x))*Log[x + z] + 
     (-1 + (1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + z/x^2 - z/x - 2*x*z - 
       z/(1 + x) - z/(x^2*(1 + x)) - 4*z^2 + (2*z^2)/(1 - x) + 
       (2*z^2)/x - (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[z]*(-2*rln2 - sqrtxz1 - 3/(2*(1 - x)) + (7*rln2)/(2*(1 - x)) + 
     (3*sqrtxz1)/(2*(1 - x)) + 2*x - rln2*x + 1/(2*(1 - z)) - 
     x/(2*(1 - z)) + x/(2*(x - z)) - x^2/(x - z) + 13/(12*z) - 
     (17*x)/(12*z) + (7*z)/4 - 2*rln2*z - (3*z)/(2*(1 - x)) + 
     (5*rln2*z)/(1 - x) + (3*x*z)/4 - 4*rln2*x*z + (2*z^2)/3 - 
     8*rln2*z^2 + (8*rln2*z^2)/(1 - x) - (x*z^2)/3 + 
     (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z + 4*z^2 - 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z] + 
     (-1/2 + (1 - x)^(-1) - x/2 - z + (2*z)/(1 - x) - x*z - 2*z^2 + 
       (2*z^2)/(1 - x))*Log[x + z] + (-1 + (1 - x)^(-1) - 1/(2*x^2) + 
       1/(2*x) + 1/(2*(1 + x)) + 1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + 
       z/x^2 - z/x - 2*x*z - z/(1 + x) - z/(x^2*(1 + x)) - 4*z^2 + 
       (2*z^2)/(1 - x) + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (1/4 + 1/(3*z) - z/4 - z^2/3 + (1/2 + z/2)*Log[z])*
    PlusDist[1, 1 - x] + (5/4 - (5*x)/4 + (1/2 + x/2)*Log[x])*
    PlusDist[1, 1 - z] + (sqrtxz2^(-1) - x/sqrtxz2 + x^2/sqrtxz2 + 
     (2*x*z)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-sqrtxz2^(-1) + x/sqrtxz2 - x^2/sqrtxz2 - (2*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-sqrtxz2^(-1) + x/sqrtxz2 - x^2/sqrtxz2 - (2*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (sqrtxz2^(-1) - x/sqrtxz2 + x^2/sqrtxz2 + (2*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-2 + x^(-2) - x^(-1) - 2*x + (1 + x)^(-1) - 1/(x^2*(1 + x)) + 4*z - 
     (2*z)/x^2 + (2*z)/x + 4*x*z - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) - 
     (4*z^2)/x + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   (3/(2*(1 - x)) - x^(-2) + x^(-1) + x - (1 + x)^(-1) + 
     1/(x^2*(1 + x)) - 1/(2*z) - x/(2*z) + 2*z - (3*z)/(1 - x) + 
     (2*z)/x^2 - (2*z)/x + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 4*z^2 + 
     (4*z^2)/(1 - x) + (4*z^2)/x - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*
    PolyLog[2, x] + PlusDist[0, 1 - z]*(-3/2 + Pi^2*(1/12 + x/12) + 
     (3*x)/2 + (5/4 - (5*x)/4)*Log[1 - x] + (-3/2 + (3*x)/2)*Log[x] + 
     (-1/2 - x/2)*Log[x]^2 + (-1/2 - x/2)*PolyLog[2, x]) + 
   LMUF*(5/2 - (5*x)/2 - 5/(4*z) + (5*x)/(4*z) + 
     (1 + x - 1/(2*z) - x/(2*z))*Log[x] + 
     (-5/4 + (5*x)/4 + (-1/2 - x/2)*Log[x])*PlusDist[0, 1 - z] + 
     DeltaDist[1 - z]*(3/2 + Pi^2*(-1/12 - x/12) - (3*x)/2 + 
       (-5/4 + (5*x)/4)*Log[1 - x] + (3/2 - (3*x)/2)*Log[x] + 
       (1/2 + x/2)*Log[x]^2 + (1/2 + x/2)*PolyLog[2, x])) + 
   (1/(2*(1 - x)) - x - 2*z + (3*z)/(1 - x))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1/2*1/(1 - x) + x + 2*z - (3*z)/(1 - x))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (1 - 1/(2*(1 - x)) - 2*z + z/(1 - x))*PolyLog[2, 1 - x/z] + 
   (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 4*z^2 - (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 4*z^2 + (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - z/x - z/(1 + x) - 
     z/(x^2*(1 + x)) - (2*z^2)/(1 - x) + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (-1/2 + 1/(2*(1 - x)) + x/2 + 3*z - z/(1 - x))*
    PolyLog[2, z] + PlusDist[0, 1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 
     7/(36*z) + (7*z)/6 + (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*
      Log[1 - z] + (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + 
     (1/2 + z/2)*Log[z]^2 + (-1/2 - z/2)*PolyLog[2, z]) + 
   LMUA*(3/4 + x/4 + 1/(6*z) + x/(6*z) - z/4 - (3*x*z)/4 - (2*z^2)/3 + 
     (x*z^2)/3 + (1/2 + x/2 + z)*Log[z] + 
     (-1/4 - 1/(3*z) + z/4 + z^2/3 + (-1/2 - z/2)*Log[z])*
      PlusDist[0, 1 - x] + DeltaDist[1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 
       7/(36*z) - (7*z)/6 - (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*
        Log[1 - z] + (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + 
       (-1/2 - z/2)*Log[z]^2 + (1/2 + z/2)*PolyLog[2, z])) + 
   (-1 + (1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + z/x^2 - z/x - 2*x*z - 
     z/(1 + x) - z/(x^2*(1 + x)) - 4*z^2 + (2*z^2)/(1 - x) + (2*z^2)/x - 
     (2*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)] + 
   DeltaDist[1 - z]*(9/2 - (9*x)/2 + (25/8 - (3*x)/8)*Log[x] + 
     (17/16 - (15*x)/16)*Log[x]^2 + (5/24 + (5*x)/24)*Log[x]^3 + 
     Log[1 - x]^2*(5/8 - (5*x)/8 + (-3/4 - (3*x)/4)*Log[x]) + 
     Pi^2*(-1/4 + x/4 + (1/6 + x/6)*Log[1 - x] + (-1/6 - x/6)*Log[x]) + 
     Log[1 - x]*(-3/2 + (3*x)/2 + (-5/4 + (5*x)/4)*Log[x]) + 
     (-1/2 - x/2)*Log[1 - x]*PolyLog[2, 1 - x] + 
     (1/4 - x/4 + (-1 - x)*Log[1 - x] + (1/2 + x/2)*Log[x])*
      PolyLog[2, x] + (-1/2 - x/2)*PolyLog[3, 1 - x]) + 
   NF*(1/3 - (8*x)/9 - (5*z)/9 + (x/3 + z/3)*Log[1 - x] + 
     (1/(2*(1 - x)) - (2*x)/3 - (2*z)/3 + z/(2*(1 - x)))*Log[x] + 
     (x/3 + z/3)*Log[1 - z] + 
     LMUF^2*(-1/8*(DeltaDist[1 - x]*DeltaDist[1 - z]) + 
       DeltaDist[1 - z]*(1/12 + x/12 - PlusDist[0, 1 - x]/6)) + 
     LMUF*((1/24 + Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
       LMUR*((DeltaDist[1 - x]*DeltaDist[1 - z])/4 + DeltaDist[1 - z]*
          (-1/6 - x/6 + PlusDist[0, 1 - x]/3)) + DeltaDist[1 - z]*
        (1/18 - (11*x)/18 + (-1/6 + 1/(3*(1 - x)) - x/6)*Log[x] + 
         (5*PlusDist[0, 1 - x])/9)) + 
     LMUA*(LMUR*DeltaDist[1 - x]*(-1/6 - z/6 + DeltaDist[1 - z]/4 + 
         PlusDist[0, 1 - z]/3) + DeltaDist[1 - x]*(1/18 - (11*z)/18 + 
         (1/24 + Pi^2/18)*DeltaDist[1 - z] + (-1/6 + 1/(3*(1 - z)) - z/6)*
          Log[z] + (5*PlusDist[0, 1 - z])/9)) + LMUA^2*DeltaDist[1 - x]*
      (1/12 + z/12 - DeltaDist[1 - z]/8 - PlusDist[0, 1 - z]/6) + 
     PlusDist[0, 1 - z]*(1/9 + (4*x)/9 + (-1/6 - x/6)*Log[1 - x] + 
       (1/3 - 2/(3*(1 - x)) + x/3)*Log[x] + PlusDist[1, 1 - x]/3) + 
     (-1/6 - z/6)*PlusDist[1, 1 - x] + 
     LMUR*(-1/3*x - z/3 + PlusDist[0, 1 - x]*(1/6 + z/6 - 
         PlusDist[0, 1 - z]/3) + (1/6 + x/6)*PlusDist[0, 1 - z] + 
       DeltaDist[1 - z]*(-1/6 + x/6 + (1/6 + x/6)*Log[1 - x] + 
         (-1/6 + 1/(3*(1 - x)) - x/6)*Log[x] - PlusDist[1, 1 - x]/3) + 
       DeltaDist[1 - x]*(-1/6 + z/6 + (4*DeltaDist[1 - z])/3 + 
         (1/6 + z/6)*Log[1 - z] + (1/6 - 1/(3*(1 - z)) + z/6)*Log[z] - 
         PlusDist[1, 1 - z]/3)) + PlusDist[0, 1 - x]*
      (1/9 + (4*z)/9 + (-1/6 - z/6)*Log[1 - z] - (5*PlusDist[0, 1 - z])/
        9 + PlusDist[1, 1 - z]/3) + (-1/6 - x/6)*PlusDist[1, 1 - z] + 
     DeltaDist[1 - z]*(-37/108 + Pi^2*(1/18 - 1/(18*(1 - x)) + x/18) - 
       (19*x)/108 + (-1/12 - x/12)*Log[1 - x]^2 + 
       (-5/12 + 5/(6*(1 - x)) - (7*x)/12)*Log[x] + 
       (-5/24 + 5/(12*(1 - x)) - (5*x)/24)*Log[x]^2 + 
       Log[1 - x]*(1/9 + (4*x)/9 + (1/6 - 1/(3*(1 - x)) + x/6)*Log[x]) + 
       (14/27 - Pi^2/18)*PlusDist[0, 1 - x] - (5*PlusDist[1, 1 - x])/9 + 
       PlusDist[2, 1 - x]/6 + (-1/6 + 1/(3*(1 - x)) - x/6)*
        PolyLog[2, x]) + DeltaDist[1 - x]*(-19/108 + Pi^2*(1/36 + z/36) - 
       (37*z)/108 + (1/9 + (4*z)/9)*Log[1 - z] + (-1/12 - z/12)*
        Log[1 - z]^2 + (-1/36 - 5/(18*(1 - z)) + (11*z)/36)*Log[z] + 
       (1/24 - 1/(12*(1 - z)) + z/24)*Log[z]^2 + (14/27 - Pi^2/18)*
        PlusDist[0, 1 - z] - (5*PlusDist[1, 1 - z])/9 + 
       PlusDist[2, 1 - z]/6 + DeltaDist[1 - z]*(127/48 + (19*Pi^2)/108 + 
         Zeta[3]/3))) + DeltaDist[1 - x]*(-11/18 - 107/(216*z) - 
     (2*z)/9 + (287*z^2)/216 + (-5/3 - 7/(36*z) + (7*z)/6 + (25*z^2)/36)*
      Log[1 - z] + (-5/2 - 7/(36*z) - (9*z)/4 - (31*z^2)/36)*Log[z] + 
     (-1/16 + 1/(6*z) - (5*z)/16)*Log[z]^2 + (5/24 + (5*z)/24)*Log[z]^3 + 
     Log[1 - z]^2*(1/8 + 1/(6*z) - z/8 - z^2/6 + (-3/4 - (3*z)/4)*
        Log[z]) + Pi^2*(-1/12 - z/8 + (1/6 + z/6)*Log[1 - z] + 
       (1/12 + z/12)*Log[z]) + (-1/2 - z/2)*Log[1 - z]*
      PolyLog[2, 1 - z] + (1/4 - 1/(3*z) + z + z^2/3 + 
       (-1 - z)*Log[1 - z])*PolyLog[2, z] + 
     (-1/2 - z/2)*PolyLog[3, 1 - z] + (-1 - z)*PolyLog[3, z] + Zeta[3] + 
     z*Zeta[3])) + (6 + 1/(2*poly2) - 2*rln2^2 - 3*rln2*sqrtxz1 + 
   (4*rln2^2)/(1 - x) + (3*rln2*sqrtxz1)/(1 - x) - 10*x - x/(2*poly2) - 
   2*rln2^2*x + x^2/(2*poly2) - x^3/(2*poly2) + 4/(1 - z) - 
   6/((1 - x)*(1 - z)) + (2*x)/(1 - z) - x/(4*(x - z)) + 
   x^2/(2*(x - z)) + z^(-1) - rln2^2/z - (rln2*sqrtxz1)/z - 
   6/((1 - x)*z) + (2*rln2^2)/((1 - x)*z) + 
   (3*rln2*sqrtxz1)/((1 - x)*z) + (19*x)/(4*z) - (rln2^2*x)/z - 
   (2*rln2*sqrtxz1*x)/z - 4/((1 - z)*z) + 6/((1 - x)*(1 - z)*z) - 
   (2*x)/((1 - z)*z) - (7*z)/2 - 2*rln2^2*z + (2*rln2^2*z)/(1 - x) - 
   x*z + z/(4*(1 - x - z)) + Pi^2*(-5/12 + 1/(4*(1 - x)) + 1/(3*x^2) - 
     1/(3*x) - (7*x)/12 + 2/(3*(1 + x)) - 1/(3*x^2*(1 + x)) - 
     1/(4*(1 - z)) + 1/(2*(1 - x)*(1 - z)) - x/(4*(1 - z)) - 1/(6*z) + 
     2/(3*(1 - x)*z) - 1/(6*x^2*z) + 1/(6*x*z) - x/(3*z) - 
     1/(3*(1 + x)*z) + 1/(6*x^2*(1 + x)*z) + 1/(3*(1 - z)*z) - 
     2/(3*(1 - x)*(1 - z)*z) + x/(3*(1 - z)*z) - (5*z)/12 + 
     z/(4*(1 - x)) + z/(3*x) - (x*z)/12 - z/(2*(1 + x)) - 
     z/(3*x*(1 + x))) - (3*sqrtxz3*InvTanInt[-sqrtxz3])/(2*x) - 
   (3*sqrtxz3*x*InvTanInt[-sqrtxz3])/2 + (sqrtxz3*InvTanInt[-sqrtxz3])/
    (2*z) - (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/2 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3])/(2*x) + 
   (3*sqrtxz3*x*InvTanInt[sqrtxz3])/2 - (sqrtxz3*InvTanInt[sqrtxz3])/
    (2*z) + (3*sqrtxz3*z*InvTanInt[sqrtxz3])/2 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/x - 
   3*sqrtxz3*x*InvTanInt[sqrtxz3*z] + (sqrtxz3*InvTanInt[sqrtxz3*z])/z - 
   3*sqrtxz3*z*InvTanInt[sqrtxz3*z] + 
   ((-3*sqrtxz3*ArcTan[sqrtxz3])/x - 3*sqrtxz3*x*ArcTan[sqrtxz3] + 
     (sqrtxz3*ArcTan[sqrtxz3])/z - 3*sqrtxz3*z*ArcTan[sqrtxz3])*
    Log[sqrtxz3] + (1/4 + (3*x)/4 + (3*z)/4 + (x*z)/4)*Log[1 - x]^2 + 
   (7/4 - 5/(4*(1 - x)) - 3/(2*x^2) + 3/(2*x) + (3*x)/4 - 5/(2*(1 + x)) + 
     3/(2*x^2*(1 + x)) + 9/(2*(1 - z)) - 13/(2*(1 - x)*(1 - z)) + 
     (2*x)/(1 - z) + 5/z - 8/((1 - x)*z) + 3/(4*x^2*z) - 3/(4*x*z) + 
     (5*x)/(2*z) + 5/(4*(1 + x)*z) - 3/(4*x^2*(1 + x)*z) - 
     11/(2*(1 - z)*z) + 8/((1 - x)*(1 - z)*z) - (5*x)/(2*(1 - z)*z) + 
     (3*z)/4 - (5*z)/(4*(1 - x)) - (3*z)/(2*x) + (x*z)/4 + 
     (2*z)/(1 + x) + (3*z)/(2*x*(1 + x)))*Log[x]^2 + 
   (1/4 + (3*x)/4 + (3*z)/4 + (x*z)/4)*Log[1 - z]^2 + 
   (1 + x^(-2) - x^(-1) - x - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 1/(2*z) - 
     1/(2*x^2*z) + 1/(2*x*z) + x/(2*z) + 1/(2*(1 + x)*z) + 
     1/(2*x^2*(1 + x)*z) - z + z/x - z/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (-5/4 + 3/(2*(1 - x)) + 1/(2*x^2) - 1/(2*x) - (9*x)/4 - 
     1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) + 11/(4*(1 - z)) - 
     5/(2*(1 - x)*(1 - z)) + (5*x)/(4*(1 - z)) + 1/(4*z) - 
     1/((1 - x)*z) - 1/(4*x^2*z) + 1/(4*x*z) + (3*x)/(4*z) + 
     1/(4*(1 + x)*z) + 1/(4*x^2*(1 + x)*z) - 1/(2*(1 - z)*z) + 
     1/((1 - x)*(1 - z)*z) - x/(2*(1 - z)*z) - (15*z)/4 + 
     (3*z)/(2*(1 - x)) + z/(2*x) - (x*z)/4 - z/(2*x*(1 + x)))*Log[z]^2 + 
   Log[1 - x]*(3/4 - (3*x)/4 - z/4 + (x*z)/4 + 
     (-2 + 11/(4*(1 - x)) - 2/x^2 + 2/x - (3*x)/2 - 2/(1 + x) + 
       2/(x^2*(1 + x)) + 7/(2*(1 - z)) - 11/(2*(1 - x)*(1 - z)) + 
       (2*x)/(1 - z) + 2/z - 4/((1 - x)*z) + 1/(x^2*z) - 1/(x*z) + 
       (2*x)/z + 1/((1 + x)*z) - 1/(x^2*(1 + x)*z) - 2/((1 - z)*z) + 
       4/((1 - x)*(1 - z)*z) - (2*x)/((1 - z)*z) - 3*z + 
       (11*z)/(4*(1 - x)) - (2*z)/x - (x*z)/2 + (2*z)/(1 + x) + 
       (2*z)/(x*(1 + x)))*Log[x] + (1/2 + (3*x)/2 + (3*z)/2 + (x*z)/2)*
      Log[1 - z] + (-1 + x/2 + 1/(2*(1 - z)) - x/(2*(1 - z)) - z/2)*
      Log[z]) + ((3*sqrtxz3*ArcTan[sqrtxz3*z])/x + 
     3*sqrtxz3*x*ArcTan[sqrtxz3*z] - (sqrtxz3*ArcTan[sqrtxz3*z])/z + 
     3*sqrtxz3*z*ArcTan[sqrtxz3*z])*Log[sqrtxz3*z] + 
   (2*rln2 - (4*rln2)/(1 - x) + 2*rln2*x + rln2/z - 
     (2*rln2)/((1 - x)*z) + (rln2*x)/z + 2*rln2*z - (2*rln2*z)/(1 - x))*
    Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
    (2*rln2 + 3*sqrtxz1 - (4*rln2)/(1 - x) - (3*sqrtxz1)/(1 - x) + 
     2*rln2*x + rln2/z + sqrtxz1/z - (2*rln2)/((1 - x)*z) - 
     (3*sqrtxz1)/((1 - x)*z) + (rln2*x)/z + (2*sqrtxz1*x)/z + 2*rln2*z - 
     (2*rln2*z)/(1 - x) + (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + 
       x/(2*z) + z - z/(1 - x))*Log[z] + 
     (-2 + 4/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - x/z - 2*z + 
       (2*z)/(1 - x))*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(17/4 + 3/(4*poly2^2) - 1/(2*poly2) - 3*rln2 - (3*sqrtxz1)/2 - 
     3/(1 - x) + (6*rln2)/(1 - x) + (3*sqrtxz1)/(2*(1 - x)) - x/4 + 
     (3*x)/(4*poly2^2) - 3*rln2*x + x^3/(2*poly2) - (3*x^4)/(4*poly2^2) - 
     (3*x^5)/(4*poly2^2) + 8/(1 - z) - 51/(4*(1 - x)*(1 - z)) + 
     (4*x)/(1 - z) - x^2/(4*(x - z)^2) + x^3/(2*(x - z)^2) - 
     3/(4*(x - z)) + 3/(4*(1 - x)*(x - z)) - (3*x)/(4*(x - z)) - 
     (3*x^2)/(2*(x - z)) + 8/z - (3*rln2)/(2*z) - sqrtxz1/(2*z) - 
     27/(2*(1 - x)*z) + (3*rln2)/((1 - x)*z) + 
     (3*sqrtxz1)/(2*(1 - x)*z) + (11*x)/(2*z) - (3*rln2*x)/(2*z) - 
     (sqrtxz1*x)/z - 8/((1 - z)*z) + 12/((1 - x)*(1 - z)*z) - 
     (4*x)/((1 - z)*z) + 3*z - 3*rln2*z - (3*z)/(2*(1 - x)) + 
     (3*rln2*z)/(1 - x) + (2 - 4/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + 
       x/z + 2*z - (2*z)/(1 - x))*Log[1 + sqrtxz1 + z] + 
     (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - z + 
       z/(1 - x))*Log[x + z] + (-2 + 2/(1 - x) - x^(-2) + x^(-1) + 
       (1 + x)^(-1) + 1/(x^2*(1 + x)) + 1/((1 - x)*z) + 1/(2*x^2*z) - 
       1/(2*x*z) - x/z - 1/(2*(1 + x)*z) - 1/(2*x^2*(1 + x)*z) + 
       z/(1 - x) - z/x + z/(x*(1 + x)))*Log[1 + x*z] + 
     (1/2 - 3/(4*(1 - x)) + x/2 - 3/(4*(1 - z)) + 1/((1 - x)*(1 - z)) - 
       x/(4*(1 - z)) + z - (3*z)/(4*(1 - x)))*Log[RealAbs[x - z]]) + 
   Log[1 - z]*(1 - x + 1/(4*(1 - x - z)) - z + x*z - 
     z/(4*(1 - x - z)^2) + (3*z)/(4*(1 - x - z)) + 
     z^2/(4*(1 - x - z)^2) + (3/2 - 7/(4*(1 - x)) + 2*x - 2/(1 - z) + 
       3/(2*(1 - x)*(1 - z)) - x/(2*(1 - z)) + (7*z)/2 - 
       (7*z)/(4*(1 - x)))*Log[z] + (-1/2*1/(1 - x) + x/2 - 
       1/(4*(1 - z)) + 1/(2*(1 - x)*(1 - z)) - x/(4*(1 - z)) + z/2 - 
       z/(2*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
   Log[x]*(5/2 + 3/(4*poly2^2) - 1/(2*poly2) - rln2 - (3*sqrtxz1)/2 + 
     (1 - x)^(-1) + (2*rln2)/(1 - x) + (3*sqrtxz1)/(2*(1 - x)) + 4/x^2 - 
     4/x + (3*x)/2 - (3*x)/(4*poly2^2) - rln2*x - x^3/(2*poly2) - 
     (3*x^4)/(4*poly2^2) + (3*x^5)/(4*poly2^2) + 4/(1 + x) - 
     4/(x^2*(1 + x)) - 16/(1 - z) + 24/((1 - x)*(1 - z)) - 
     (8*x)/(1 - z) - 1/(4*(1 - x - z)) + x^2/(4*(x - z)^2) - 
     x^3/(2*(x - z)^2) + 3/(4*(x - z)) - 3/(4*(1 - x)*(x - z)) + 
     (3*x)/(4*(x - z)) + (3*x^2)/(2*(x - z)) - 33/(2*z) - rln2/(2*z) - 
     sqrtxz1/(2*z) + 87/(4*(1 - x)*z) + rln2/((1 - x)*z) + 
     (3*sqrtxz1)/(2*(1 - x)*z) - 2/(x^2*z) + 2/(x*z) - (8*x)/z - 
     (rln2*x)/(2*z) - (sqrtxz1*x)/z - 2/((1 + x)*z) + 2/(x^2*(1 + x)*z) + 
     16/((1 - z)*z) - 24/((1 - x)*(1 - z)*z) + (8*x)/((1 - z)*z) - 
     (11*z)/4 - rln2*z + (13*z)/(4*(1 - x)) + (rln2*z)/(1 - x) + 
     (4*z)/x - (x*z)/4 - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) + 
     z/(4*(1 - x - z)^2) - (3*z)/(4*(1 - x - z)) - 
     z^2/(4*(1 - x - z)^2) + (-2 + 2/x^2 - 2/x - 2*x + 2/(1 + x) - 
       2/(x^2*(1 + x)) + z^(-1) - 1/(x^2*z) + 1/(x*z) + x/z - 
       1/((1 + x)*z) + 1/(x^2*(1 + x)*z) + (2*z)/x - (2*z)/(1 + x) - 
       (2*z)/(x*(1 + x)))*Log[1 + x] + 
     (2/sqrtxz2 + 3/(8*poly2^2*sqrtxz2) - 3/(8*poly2*sqrtxz2) + 
       (3*x)/(4*sqrtxz2) + (2*x^2)/sqrtxz2 - 
       (3*x^2)/(8*poly2^2*sqrtxz2) - x^2/(4*poly2*sqrtxz2) - 
       (3*x^4)/(8*poly2^2*sqrtxz2) - (3*x^4)/(8*poly2*sqrtxz2) + 
       (3*x^6)/(8*poly2^2*sqrtxz2) - 1/(2*sqrtxz2*(1 - z)) - 
       x/(sqrtxz2*(1 - z)) - x^2/(2*sqrtxz2*(1 - z)) - 1/(2*sqrtxz2*z) + 
       x/(sqrtxz2*z) - x^2/(2*sqrtxz2*z) - (3*x*z)/(2*sqrtxz2))*
      Log[1 - sqrtxz2 + x] + (-2/sqrtxz2 - 3/(8*poly2^2*sqrtxz2) + 
       3/(8*poly2*sqrtxz2) - (3*x)/(4*sqrtxz2) - (2*x^2)/sqrtxz2 + 
       (3*x^2)/(8*poly2^2*sqrtxz2) + x^2/(4*poly2*sqrtxz2) + 
       (3*x^4)/(8*poly2^2*sqrtxz2) + (3*x^4)/(8*poly2*sqrtxz2) - 
       (3*x^6)/(8*poly2^2*sqrtxz2) + 1/(2*sqrtxz2*(1 - z)) + 
       x/(sqrtxz2*(1 - z)) + x^2/(2*sqrtxz2*(1 - z)) + 1/(2*sqrtxz2*z) - 
       x/(sqrtxz2*z) + x^2/(2*sqrtxz2*z) + (3*x*z)/(2*sqrtxz2))*
      Log[1 + sqrtxz2 + x] + (-1 - x^(-2) + x^(-1) + x + (1 + x)^(-1) + 
       1/(x^2*(1 + x)) + 1/(2*z) + 1/(2*x^2*z) - 1/(2*x*z) - x/(2*z) - 
       1/(2*(1 + x)*z) - 1/(2*x^2*(1 + x)*z) + z - z/x + z/(x*(1 + x)))*
      Log[1 + x/z] + (-1/2 + (1 - x)^(-1) - (3*x)/2 + 1/(4*(1 - z)) - 
       1/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) - (3*z)/2 + z/(1 - x) - 
       (x*z)/2)*Log[1 - z] + (7/2 - 5/(2*(1 - x)) + x^(-2) - x^(-1) + x - 
       (1 + x)^(-1) - 1/(x^2*(1 + x)) - 25/(4*(1 - z)) + 
       9/((1 - x)*(1 - z)) - (11*x)/(4*(1 - z)) - 6/z + 8/((1 - x)*z) - 
       1/(2*x^2*z) + 1/(2*x*z) - (3*x)/z + 1/(2*(1 + x)*z) + 
       1/(2*x^2*(1 + x)*z) + 5/((1 - z)*z) - 8/((1 - x)*(1 - z)*z) + 
       (3*x)/((1 - z)*z) + (3*z)/2 - (3*z)/(2*(1 - x)) + z/x - 
       z/(x*(1 + x)))*Log[z] + (1 - 2/(1 - x) + x + 1/(2*z) - 
       1/((1 - x)*z) + x/(2*z) + z - z/(1 - x))*Log[1 + sqrtxz1 + z] + 
     (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - 
       z/(1 - x))*Log[x + z] + (-2 + 2/(1 - x) - x^(-2) + x^(-1) + 
       (1 + x)^(-1) + 1/(x^2*(1 + x)) + 1/((1 - x)*z) + 1/(2*x^2*z) - 
       1/(2*x*z) - x/z - 1/(2*(1 + x)*z) - 1/(2*x^2*(1 + x)*z) + 
       z/(1 - x) - z/x + z/(x*(1 + x)))*Log[1 + x*z] + 
     (-1/2 + 3/(4*(1 - x)) - x/2 + 3/(4*(1 - z)) - 1/((1 - x)*(1 - z)) + 
       x/(4*(1 - z)) - z + (3*z)/(4*(1 - x)))*Log[RealAbs[x - z]] + 
     (1/(2*(1 - x)) - x/2 + 1/(4*(1 - z)) - 1/(2*(1 - x)*(1 - z)) + 
       x/(4*(1 - z)) - z/2 + z/(2*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
   LMUF^2*((9/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
     DeltaDist[1 - z]*(-5/8 - x/8 + (-1/2 - x/2)*Log[1 - x] + 
       (3/8 - 1/(2*(1 - x)) + (3*x)/8)*Log[x] + (3*PlusDist[0, 1 - x])/
        4 + PlusDist[1, 1 - x])) + ((-3/2 - (3*x)/2)*Log[1 - x] + 
     (5/4 - 2/(1 - x) + (5*x)/4)*Log[x])*PlusDist[1, 1 - z] + 
   LMUA^2*DeltaDist[1 - x]*(-5/8 - z/8 + (9/32 - Pi^2/12)*
      DeltaDist[1 - z] + (-1/2 - z/2)*Log[1 - z] + 
     (3/8 - 1/(2*(1 - z)) + (3*z)/8)*Log[z] + (3*PlusDist[0, 1 - z])/4 + 
     PlusDist[1, 1 - z]) + PlusDist[1, 1 - x]*
    ((-3/2 - (3*z)/2)*Log[1 - z] + (1/4 + z/4)*Log[z] + 
     3*PlusDist[1, 1 - z]) + (-3/4 - (3*z)/4)*PlusDist[2, 1 - x] + 
   (-3/4 - (3*x)/4)*PlusDist[2, 1 - z] + 
   (2/sqrtxz2 + 3/(8*poly2^2*sqrtxz2) - 3/(8*poly2*sqrtxz2) + 
     (3*x)/(4*sqrtxz2) + (2*x^2)/sqrtxz2 - (3*x^2)/(8*poly2^2*sqrtxz2) - 
     x^2/(4*poly2*sqrtxz2) - (3*x^4)/(8*poly2^2*sqrtxz2) - 
     (3*x^4)/(8*poly2*sqrtxz2) + (3*x^6)/(8*poly2^2*sqrtxz2) - 
     1/(2*sqrtxz2*(1 - z)) - x/(sqrtxz2*(1 - z)) - 
     x^2/(2*sqrtxz2*(1 - z)) - 1/(2*sqrtxz2*z) + x/(sqrtxz2*z) - 
     x^2/(2*sqrtxz2*z) - (3*x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-2/sqrtxz2 - 3/(8*poly2^2*sqrtxz2) + 3/(8*poly2*sqrtxz2) - 
     (3*x)/(4*sqrtxz2) - (2*x^2)/sqrtxz2 + (3*x^2)/(8*poly2^2*sqrtxz2) + 
     x^2/(4*poly2*sqrtxz2) + (3*x^4)/(8*poly2^2*sqrtxz2) + 
     (3*x^4)/(8*poly2*sqrtxz2) - (3*x^6)/(8*poly2^2*sqrtxz2) + 
     1/(2*sqrtxz2*(1 - z)) + x/(sqrtxz2*(1 - z)) + 
     x^2/(2*sqrtxz2*(1 - z)) + 1/(2*sqrtxz2*z) - x/(sqrtxz2*z) + 
     x^2/(2*sqrtxz2*z) + (3*x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-2/sqrtxz2 - 3/(8*poly2^2*sqrtxz2) + 3/(8*poly2*sqrtxz2) - 
     (3*x)/(4*sqrtxz2) - (2*x^2)/sqrtxz2 + (3*x^2)/(8*poly2^2*sqrtxz2) + 
     x^2/(4*poly2*sqrtxz2) + (3*x^4)/(8*poly2^2*sqrtxz2) + 
     (3*x^4)/(8*poly2*sqrtxz2) - (3*x^6)/(8*poly2^2*sqrtxz2) + 
     1/(2*sqrtxz2*(1 - z)) + x/(sqrtxz2*(1 - z)) + 
     x^2/(2*sqrtxz2*(1 - z)) + 1/(2*sqrtxz2*z) - x/(sqrtxz2*z) + 
     x^2/(2*sqrtxz2*z) + (3*x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (2/sqrtxz2 + 3/(8*poly2^2*sqrtxz2) - 3/(8*poly2*sqrtxz2) + 
     (3*x)/(4*sqrtxz2) + (2*x^2)/sqrtxz2 - (3*x^2)/(8*poly2^2*sqrtxz2) - 
     x^2/(4*poly2*sqrtxz2) - (3*x^4)/(8*poly2^2*sqrtxz2) - 
     (3*x^4)/(8*poly2*sqrtxz2) + (3*x^6)/(8*poly2^2*sqrtxz2) - 
     1/(2*sqrtxz2*(1 - z)) - x/(sqrtxz2*(1 - z)) - 
     x^2/(2*sqrtxz2*(1 - z)) - 1/(2*sqrtxz2*z) + x/(sqrtxz2*z) - 
     x^2/(2*sqrtxz2*z) - (3*x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-2 + 2/x^2 - 2/x - 2*x + 2/(1 + x) - 2/(x^2*(1 + x)) + z^(-1) - 
     1/(x^2*z) + 1/(x*z) + x/z - 1/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 
     (2*z)/x - (2*z)/(1 + x) - (2*z)/(x*(1 + x)))*PolyLog[2, -x] + 
   (-2 + 3/(2*(1 - x)) - 2/x^2 + 2/x + x/2 - 2/(1 + x) + 
     2/(x^2*(1 + x)) + 4/(1 - z) - 6/((1 - x)*(1 - z)) + (2*x)/(1 - z) + 
     2/z - 4/((1 - x)*z) + 1/(x^2*z) - 1/(x*z) + (2*x)/z + 
     1/((1 + x)*z) - 1/(x^2*(1 + x)*z) - 2/((1 - z)*z) + 
     4/((1 - x)*(1 - z)*z) - (2*x)/((1 - z)*z) - (3*z)/2 + 
     (3*z)/(2*(1 - x)) - (2*z)/x + (2*z)/(1 + x) + (2*z)/(x*(1 + x)))*
    PolyLog[2, x] + PlusDist[0, 1 - z]*(1/2 + Pi^2*(5/24 + (5*x)/24) + 
     (7*x)/2 + (-3/4 - (3*x)/4)*Log[1 - x]^2 + (-3/(4*(1 - x)) - (3*x)/4)*
      Log[x] + (3/2 - 3/(1 - x) + (3*x)/2)*Log[1 - x]*Log[x] + 
     (-1/2 + 1/(2*(1 - x)) - x/2)*Log[x]^2 + (3*PlusDist[2, 1 - x])/2 + 
     (-1/4 - x/4)*PolyLog[2, x]) + (-1 + 2/(1 - x) - x - 1/(2*z) + 
     1/((1 - x)*z) - x/(2*z) - z + z/(1 - x))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) + z - 
     z/(1 - x))*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2 + 3/(1 - x) - 2*x - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) - 3/z + 4/((1 - x)*z) - x/z + 3/((1 - z)*z) - 
     4/((1 - x)*(1 - z)*z) + x/((1 - z)*z) - 4*z + (3*z)/(1 - x))*
    PolyLog[2, 1 - x/z] + (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + 
     x/(2*z) + z - z/(1 - x))*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - z + 
     z/(1 - x))*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-2/(1 - x) - x^(-2) + x^(-1) + 2*x + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 
     z^(-1) - 1/((1 - x)*z) + 1/(2*x^2*z) - 1/(2*x*z) - 1/(2*(1 + x)*z) - 
     1/(2*x^2*(1 + x)*z) + 2*z - z/(1 - x) - z/x + z/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (2 - 3/(1 - x) + (5*x)/2 - 5/(2*(1 - z)) + 
     3/((1 - x)*(1 - z)) - x/(2*(1 - z)) + (9*z)/2 - (3*z)/(1 - x))*
    PolyLog[2, z] + PlusDist[0, 1 - x]*(1/2 + Pi^2*(5/24 + (5*z)/24) + 
     (7*z)/2 + (-3/4 - (3*z)/4)*Log[1 - z]^2 + 
     (-7/4 + 3/(4*(1 - z)) - z/2)*Log[z] + (-1/2 + (1 - z)^(-1) - z/2)*
      Log[1 - z]*Log[z] + (1 - 3/(2*(1 - z)) + z)*Log[z]^2 + 
     (-4 - Pi^2/3)*PlusDist[0, 1 - z] + (3*PlusDist[2, 1 - z])/2 + 
     (-1/4 - z/4)*PolyLog[2, z]) + (-2 + 2/(1 - x) - x^(-2) + x^(-1) + 
     (1 + x)^(-1) + 1/(x^2*(1 + x)) + 1/((1 - x)*z) + 1/(2*x^2*z) - 
     1/(2*x*z) - x/z - 1/(2*(1 + x)*z) - 1/(2*x^2*(1 + x)*z) + 
     z/(1 - x) - z/x + z/(x*(1 + x)))*PolyLog[2, -(x*z)] + 
   (-1 - 1/(2*(1 - x)) + x + 1/(2*(1 - z)) - x/(2*(1 - z)) - 
     z/(2*(1 - x)))*SVP[2, (-1 + x)/(-1 + z)] + 
   (-(1 - x)^(-1) + x - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) + z - z/(1 - x))*SVP[2, -((-1 + x)/z)] + 
   ((1 - x)^(-1) - x + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
     x/(2*(1 - z)) - z + z/(1 - x))*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (1 - 1/(2*(1 - x)) - (1 - z)^(-1) + 1/((1 - x)*(1 - z)) + z - 
     z/(2*(1 - x)))*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
   LMUF*(-1/2 + x/4 - (3*z)/4 - (x*z)/2 + 
     (-1/4 - (5*x)/4 - (5*z)/4 - (x*z)/4)*Log[1 - x] + 
     (1/4 - 1/(2*(1 - x)) + (3*x)/4 + (3*z)/4 - z/(2*(1 - x)) + (x*z)/4)*
      Log[x] + (-1/4 - x/4 - z/4 - (x*z)/4)*Log[1 - z] + 
     (-1/4 - x/4 + 1/(2*(1 - z)) + x/(2*(1 - z)) - z/4 - (x*z)/4)*
      Log[z] + PlusDist[0, 1 - z]*(7/8 - x/8 + (1 + x)*Log[1 - x] + 
       (-3/4 + (1 - x)^(-1) - (3*x)/4)*Log[x] - 2*PlusDist[1, 1 - x]) + 
     (1 + z)*PlusDist[1, 1 - x] + PlusDist[0, 1 - x]*
      (-1/8 + (7*z)/8 + (1/2 + z/2)*Log[1 - z] + 
       (1/2 - (1 - z)^(-1) + z/2)*Log[z] - (3*PlusDist[0, 1 - z])/4 - 
       PlusDist[1, 1 - z]) + (1/2 + x/2)*PlusDist[1, 1 - z] + 
     DeltaDist[1 - z]*(-7/8 + Pi^2*(-1/8 - x/8) - (25*x)/8 + 
       (3/4 + (3*x)/4)*Log[1 - x]^2 + (-3/8 + 3/(2*(1 - x)) + (3*x)/8)*
        Log[x] + (1/2 - 1/(2*(1 - x)) + x/2)*Log[x]^2 + 
       Log[1 - x]*(3/8 + (3*x)/8 + (-3/2 + 3/(1 - x) - (3*x)/2)*Log[x]) + 
       (4 + Pi^2/6)*PlusDist[0, 1 - x] - (3*PlusDist[1, 1 - x])/4 - 
       (3*PlusDist[2, 1 - x])/2 + (1/4 + x/4)*PolyLog[2, x]) + 
     DeltaDist[1 - x]*(-3/8 + Pi^2*(-1/12 - z/12) + (3*z)/8 + 
       (3/8 + (3*z)/8)*Log[1 - z] + (3/8 - 3/(4*(1 - z)) + (3*z)/8)*
        Log[z] + (Pi^2*PlusDist[0, 1 - z])/6 - (3*PlusDist[1, 1 - z])/4 + 
       DeltaDist[1 - z]*(93/32 + Pi^2/8 - (5*Zeta[3])/2))) + 
   LMUA*(-1/2 - (3*x)/4 + z/4 - (x*z)/2 + (-1/4 - x/4 - z/4 - (x*z)/4)*
      Log[1 - x] + (1/4 - 1/(2*(1 - x)) + x/4 + z/4 - z/(2*(1 - x)) + 
       (x*z)/4)*Log[x] + (-1/4 - (5*x)/4 - (5*z)/4 - (x*z)/4)*
      Log[1 - z] + (1/4 + (3*x)/4 - 1/(2*(1 - z)) - x/(2*(1 - z)) + 
       (3*z)/4 + (x*z)/4)*Log[z] + LMUF*(1/4 + x/4 + z/4 + (x*z)/4 + 
       DeltaDist[1 - z]*(-3/8 - (3*x)/8 + (3*PlusDist[0, 1 - x])/4) + 
       DeltaDist[1 - x]*(-3/8 - (3*z)/8 + (9*DeltaDist[1 - z])/16 + 
         (3*PlusDist[0, 1 - z])/4) + (-1/2 - x/2)*PlusDist[0, 1 - z] + 
       PlusDist[0, 1 - x]*(-1/2 - z/2 + PlusDist[0, 1 - z])) + 
     PlusDist[0, 1 - z]*(-1/8 + (7*x)/8 + (1/2 + x/2)*Log[1 - x] + 
       (-1/2 + (1 - x)^(-1) - x/2)*Log[x] - PlusDist[1, 1 - x]) + 
     DeltaDist[1 - z]*(-3/8 + Pi^2*(-1/12 - x/12) + (3*x)/8 + 
       (3/8 + (3*x)/8)*Log[1 - x] + (-3/8 + 3/(4*(1 - x)) - (3*x)/8)*
        Log[x] + (Pi^2*PlusDist[0, 1 - x])/6 - (3*PlusDist[1, 1 - x])/
        4) + (1/2 + z/2)*PlusDist[1, 1 - x] + PlusDist[0, 1 - x]*
      (7/8 - z/8 + (1 + z)*Log[1 - z] + (-3/4 + (1 - z)^(-1) - (3*z)/4)*
        Log[z] - (3*PlusDist[0, 1 - z])/4 - 2*PlusDist[1, 1 - z]) + 
     (1 + x)*PlusDist[1, 1 - z] + DeltaDist[1 - x]*
      (-7/8 + Pi^2*(-1/8 - z/8) - (25*z)/8 + (3/4 + (3*z)/4)*
        Log[1 - z]^2 + (17/8 - 3/(2*(1 - z)) + (7*z)/8)*Log[z] + 
       (-1 + 3/(2*(1 - z)) - z)*Log[z]^2 + Log[1 - z]*
        (3/8 + (3*z)/8 + (1/2 - (1 - z)^(-1) + z/2)*Log[z]) + 
       (4 + Pi^2/6)*PlusDist[0, 1 - z] - (3*PlusDist[1, 1 - z])/4 - 
       (3*PlusDist[2, 1 - z])/2 + (1/4 + z/4)*PolyLog[2, z] + 
       DeltaDist[1 - z]*(93/32 + Pi^2/8 - (5*Zeta[3])/2))) + 
   DeltaDist[1 - z]*(-57/8 + (59*x)/8 + (-1/4 - x/4)*Log[1 - x]^3 + 
     (1/4 - 5/(4*(1 - x)) + x/4)*Log[1 - x]^2*Log[x] + 
     (-5/8 + 9/(16*(1 - x)) + x/4)*Log[x]^2 + (5/48 + (5*x)/48)*
      Log[x]^3 + Pi^2*(1/4 - 1/(8*(1 - x)) - x/24 + 
       (7/24 - 1/(12*(1 - x)) + (7*x)/24)*Log[1 - x] + 
       (-1/3 + 1/(2*(1 - x)) - x/3)*Log[x]) + 
     Log[1 - x]*(1/2 + (27*x)/8 + (-1/4 + x/4)*Log[x] + 
       (-9/8 + 9/(4*(1 - x)) - (9*x)/8)*Log[x]^2) + 
     Log[x]*(-33/8 + 5/(1 - x) - 7*x + (2 + 2*x)*Log[1 + x]) + 
     (-4 - Pi^2/3)*PlusDist[1, 1 - x] + PlusDist[3, 1 - x]/2 + 
     (-1/4 - x/4)*Log[1 - x]*PolyLog[2, 1 - x] + 
     (2 + 2*x)*PolyLog[2, -x] + (3/(4*(1 - x)) + (3*x)/4 + 
       (-3/4 + 1/(2*(1 - x)) - (3*x)/4)*Log[1 - x] + 
       (-1 + 5/(2*(1 - x)) - x)*Log[x])*PolyLog[2, x] + 
     (-1 + 3/(2*(1 - x)) - x)*PolyLog[3, 1 - x] + 
     (7/4 - 7/(2*(1 - x)) + (7*x)/4)*PolyLog[3, x] - (11*Zeta[3])/4 + 
     (7*Zeta[3])/(2*(1 - x)) - (11*x*Zeta[3])/4 + 
     2*PlusDist[0, 1 - x]*Zeta[3]) + DeltaDist[1 - x]*
    (1/8 - z/8 + (-1/4 - z/4)*Log[1 - z]^3 + 
     (15/8 - 19/(4*(1 - z)) + (29*z)/8)*Log[z] + 
     (-1/2 + 1/(4*(1 - z)) - z/2)*Log[1 - z]^2*Log[z] + 
     (-21/16 + 9/(16*(1 - z)) - (7*z)/16)*Log[z]^2 + 
     (25/48 - 5/(6*(1 - z)) + (25*z)/48)*Log[z]^3 + 
     Pi^2*(-7/24 + 1/(8*(1 - z)) - z/12 + 
       (5/24 + 1/(12*(1 - z)) + (5*z)/24)*Log[1 - z] + 
       (1/6 - 1/(4*(1 - z)) + z/6)*Log[z]) + 
     Log[1 - z]*(5/8 + (7*z)/2 + (3/4 - (3*z)/4)*Log[z] + 
       (1/8 - 1/(4*(1 - z)) + z/8)*Log[z]^2) + 
     (-4 - Pi^2/3)*PlusDist[1, 1 - z] + PlusDist[3, 1 - z]/2 + 
     (-1/4 - z/4)*Log[1 - z]*PolyLog[2, 1 - z] + 
     (9/4 - 3/(4*(1 - z)) + (-1/4 - 1/(2*(1 - z)) - z/4)*Log[1 - z] + 
       (1 - 2/(1 - z) + z)*Log[z])*PolyLog[2, z] + 
     (1/2 - 3/(2*(1 - z)) + z/2)*PolyLog[3, 1 - z] + 
     (-3 + 5/(1 - z) - 3*z)*PolyLog[3, z] + DeltaDist[1 - z]*
      (511/64 + (29*Pi^2)/48 - (7*Pi^4)/360 - (15*Zeta[3])/4) + 
     2*Zeta[3] - (5*Zeta[3])/(1 - z) + 2*z*Zeta[3] + 
     2*PlusDist[0, 1 - z]*Zeta[3]))/NC^2 + 
 LMUF*(1 - x/2 + (3*z)/2 + x*z + (1/2 + (5*x)/2 + (5*z)/2 + (x*z)/2)*
    Log[1 - x] + (-1/2 + (1 - x)^(-1) - (3*x)/2 - (3*z)/2 + z/(1 - x) - 
     (x*z)/2)*Log[x] + (1/2 + x/2 + z/2 + (x*z)/2)*Log[1 - z] + 
   (1/2 + x/2 - (1 - z)^(-1) - x/(1 - z) + z/2 + (x*z)/2)*Log[z] + 
   LMUR*((11*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
     DeltaDist[1 - z]*(-11/12 - (11*x)/12 + (11*PlusDist[0, 1 - x])/6)) + 
   (-2 - 2*z)*PlusDist[1, 1 - x] + PlusDist[0, 1 - z]*
    (-7/4 + x/4 + (-2 - 2*x)*Log[1 - x] + (3/2 - 2/(1 - x) + (3*x)/2)*
      Log[x] + 4*PlusDist[1, 1 - x]) + (-1 - x)*PlusDist[1, 1 - z] + 
   PlusDist[0, 1 - x]*(1/4 - (7*z)/4 + (-1 - z)*Log[1 - z] + 
     (-1 + 2/(1 - z) - z)*Log[z] + (3*PlusDist[0, 1 - z])/2 + 
     2*PlusDist[1, 1 - z]) + DeltaDist[1 - z]*(29/9 + Pi^2*(1/3 + x/3) + 
     (19*x)/18 + (-3/2 - (3*x)/2)*Log[1 - x]^2 + 
     (1/3 - 7/(6*(1 - x)) - (7*x)/6)*Log[x] + 
     (-5/4 + 3/(2*(1 - x)) - (5*x)/4)*Log[x]^2 + 
     Log[1 - x]*(-3/4 - (3*x)/4 + (3 - 6/(1 - x) + 3*x)*Log[x]) + 
     (-77/18 - Pi^2/2)*PlusDist[0, 1 - x] + (3*PlusDist[1, 1 - x])/2 + 
     3*PlusDist[2, 1 - x] + (-1/2 - x/2)*PolyLog[2, x]) + 
   DeltaDist[1 - x]*(3/4 + Pi^2*(1/6 + z/6) - (3*z)/4 + 
     (-3/4 - (3*z)/4)*Log[1 - z] + (-3/4 + 3/(2*(1 - z)) - (3*z)/4)*
      Log[z] - (Pi^2*PlusDist[0, 1 - z])/3 + (3*PlusDist[1, 1 - z])/2 + 
     DeltaDist[1 - z]*(-131/24 + Pi^2/18 + (7*Zeta[3])/2))) + 
 LMUA*(1 + (3*x)/2 - z/2 + x*z + (1/2 + x/2 + z/2 + (x*z)/2)*Log[1 - x] + 
   (-1/2 + (1 - x)^(-1) - x/2 - z/2 + z/(1 - x) - (x*z)/2)*Log[x] + 
   (1/2 + (5*x)/2 + (5*z)/2 + (x*z)/2)*Log[1 - z] + 
   (-1/2 - (3*x)/2 + (1 - z)^(-1) + x/(1 - z) - (3*z)/2 - (x*z)/2)*
    Log[z] + LMUR*DeltaDist[1 - x]*(-11/12 - (11*z)/12 + 
     (11*DeltaDist[1 - z])/8 + (11*PlusDist[0, 1 - z])/6) + 
   LMUF*(-1/2 - x/2 - z/2 - (x*z)/2 + DeltaDist[1 - z]*
      (3/4 + (3*x)/4 - (3*PlusDist[0, 1 - x])/2) + 
     PlusDist[0, 1 - x]*(1 + z - 2*PlusDist[0, 1 - z]) + 
     DeltaDist[1 - x]*(3/4 + (3*z)/4 - (9*DeltaDist[1 - z])/8 - 
       (3*PlusDist[0, 1 - z])/2) + (1 + x)*PlusDist[0, 1 - z]) + 
   (-1 - z)*PlusDist[1, 1 - x] + DeltaDist[1 - z]*
    (3/4 + Pi^2*(1/6 + x/6) - (3*x)/4 + (-3/4 - (3*x)/4)*Log[1 - x] + 
     (3/4 - 3/(2*(1 - x)) + (3*x)/4)*Log[x] - (Pi^2*PlusDist[0, 1 - x])/
      3 + (3*PlusDist[1, 1 - x])/2) + PlusDist[0, 1 - z]*
    (1/4 - (7*x)/4 + (-1 - x)*Log[1 - x] + (1 - 2/(1 - x) + x)*Log[x] + 
     2*PlusDist[1, 1 - x]) + (-2 - 2*x)*PlusDist[1, 1 - z] + 
   PlusDist[0, 1 - x]*(-7/4 + z/4 + (-2 - 2*z)*Log[1 - z] + 
     (3/2 - 2/(1 - z) + (3*z)/2)*Log[z] + (3*PlusDist[0, 1 - z])/2 + 
     4*PlusDist[1, 1 - z]) + DeltaDist[1 - x]*(29/9 + Pi^2*(1/3 + z/3) + 
     (19*z)/18 + (-3/2 - (3*z)/2)*Log[1 - z]^2 + 
     (-14/3 + 29/(6*(1 - z)) - (13*z)/6)*Log[z] + 
     (7/4 - 5/(2*(1 - z)) + (7*z)/4)*Log[z]^2 + 
     Log[1 - z]*(-3/4 - (3*z)/4 + (-1 + 2/(1 - z) - z)*Log[z]) + 
     (-77/18 - Pi^2/2)*PlusDist[0, 1 - z] + (3*PlusDist[1, 1 - z])/2 + 
     3*PlusDist[2, 1 - z] + (-1/2 - z/2)*PolyLog[2, z] + 
     DeltaDist[1 - z]*(-131/24 + Pi^2/18 + (7*Zeta[3])/2))) + 
 NC^2*(-5/6 + (14*x)/9 + x/(4*(x - z)) - x^2/(2*(x - z)) + (2*z)/9 - 
   (x*z)/4 + z/(4*(1 - x - z)) + Pi^2*(-1/12 - 1/(12*(1 - x)) - 
     (5*x)/12 - 1/(12*(1 - z)) + 1/(6*(1 - x)*(1 - z)) - x/(12*(1 - z)) - 
     (5*z)/12 - z/(12*(1 - x)) - (x*z)/12) + 
   (1/4 + (3*x)/4 + (3*z)/4 + (x*z)/4)*Log[1 - x]^2 + 
   (1/4 - 3/(4*(1 - x)) + (3*x)/4 - 1/(4*(1 - z)) + 
     1/(2*(1 - x)*(1 - z)) - x/(4*(1 - z)) + (3*z)/4 - 
     (3*z)/(4*(1 - x)) + (x*z)/4)*Log[x]^2 + 
   (1/4 + (3*x)/4 + (3*z)/4 + (x*z)/4)*Log[1 - z]^2 + 
   (1 + x + 1/(2*(1 - z)) - 3/(4*(1 - x)*(1 - z)) - x/(2*(1 - z)) + 
     x^2/(4*(x - z)^2) - x^3/(2*(x - z)^2) - 3/(4*(x - z)) + 
     3/(4*(1 - x)*(x - z)) - (3*x)/(4*(x - z)) - x^2/(2*(x - z)) + 
     (3*z)/2)*Log[z] + (-1/4 - 1/(4*(1 - x)) - (3*x)/4 + 1/(4*(1 - z)) + 
     1/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) - (3*z)/4 - z/(4*(1 - x)) - 
     (x*z)/4)*Log[z]^2 + Log[1 - x]*(1/4 - (25*x)/12 - (25*z)/12 + 
     (x*z)/4 + (-1/2 + 5/(4*(1 - x)) - x - 1/(4*(1 - z)) + 
       1/(2*(1 - x)*(1 - z)) - x/(4*(1 - z)) - z + (5*z)/(4*(1 - x)) - 
       (x*z)/2)*Log[x] + (1/2 + (3*x)/2 + (3*z)/2 + (x*z)/2)*Log[1 - z] + 
     (-1/2*x - z/2)*Log[z]) + Log[1 - z]*(1 - (17*x)/6 + 
     3/(4*(1 - x - z)) - (17*z)/6 + x*z - z/(4*(1 - x - z)^2) + 
     z/(4*(1 - x - z)) + z^2/(4*(1 - x - z)^2) + 
     (3/(4*(1 - x)) + x/2 + 1/(4*(1 - z)) - 3/(2*(1 - x)*(1 - z)) + 
       x/(4*(1 - z)) + z/2 + (3*z)/(4*(1 - x)))*Log[z] + 
     (-1/4*1/(1 - x) + x/2 - 1/(4*(1 - z)) + 1/(2*(1 - x)*(1 - z)) - 
       x/(4*(1 - z)) + z/2 - z/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
   Log[x]*(-3/4 - 5/(4*(1 - x)) + (41*x)/12 - 3/(4*(1 - x - z)) - 
     x^2/(4*(x - z)^2) + x^3/(2*(x - z)^2) + 3/(4*(x - z)) - 
     3/(4*(1 - x)*(x - z)) + (3*x)/(4*(x - z)) + x^2/(2*(x - z)) + 
     (29*z)/12 - (7*z)/(4*(1 - x)) - (x*z)/4 + z/(4*(1 - x - z)^2) - 
     z/(4*(1 - x - z)) - z^2/(4*(1 - x - z)^2) + 
     (-1/2 + 5/(4*(1 - x)) - (3*x)/2 + 1/(4*(1 - z)) - 
       1/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) - (3*z)/2 + 
       (5*z)/(4*(1 - x)) - (x*z)/2)*Log[1 - z] + 
     (1/(4*(1 - x)) + x/2 + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
       x/(2*(1 - z)) + z/2 + z/(4*(1 - x)))*Log[z] + 
     (1/(4*(1 - x)) - x/2 + 1/(4*(1 - z)) - 1/(2*(1 - x)*(1 - z)) + 
       x/(4*(1 - z)) - z/2 + z/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
   LMUF^2*((31/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
     DeltaDist[1 - z]*(-13/12 - (7*x)/12 + (-1/2 - x/2)*Log[1 - x] + 
       (3/8 - 1/(2*(1 - x)) + (3*x)/8)*Log[x] + (5*PlusDist[0, 1 - x])/
        3 + PlusDist[1, 1 - x])) + 
   (11/12 + (11*x)/12 + (-3/2 - (3*x)/2)*Log[1 - x] + 
     (5/4 - 2/(1 - x) + (5*x)/4)*Log[x])*PlusDist[1, 1 - z] + 
   LMUA^2*DeltaDist[1 - x]*(-13/12 - (7*z)/12 + 
     (31/32 - Pi^2/12)*DeltaDist[1 - z] + (-1/2 - z/2)*Log[1 - z] + 
     (3/8 - 1/(2*(1 - z)) + (3*z)/8)*Log[z] + (5*PlusDist[0, 1 - z])/3 + 
     PlusDist[1, 1 - z]) + PlusDist[1, 1 - x]*(11/12 + (11*z)/12 + 
     (-3/2 - (3*z)/2)*Log[1 - z] + (1/4 + z/4)*Log[z] + 
     3*PlusDist[1, 1 - z]) + LMUR*((11*x)/6 + (11*z)/6 + 
     (-11/12 - (11*x)/12)*PlusDist[0, 1 - z] + PlusDist[0, 1 - x]*
      (-11/12 - (11*z)/12 + (11*PlusDist[0, 1 - z])/6) + 
     DeltaDist[1 - z]*(11/12 - (11*x)/12 + (-11/12 - (11*x)/12)*
        Log[1 - x] + (11/12 - 11/(6*(1 - x)) + (11*x)/12)*Log[x] + 
       (11*PlusDist[1, 1 - x])/6) + DeltaDist[1 - x]*
      (11/12 - (11*z)/12 - (22*DeltaDist[1 - z])/3 + 
       (-11/12 - (11*z)/12)*Log[1 - z] + (-11/12 + 11/(6*(1 - z)) - 
         (11*z)/12)*Log[z] + (11*PlusDist[1, 1 - z])/6)) + 
   (-3/4 - (3*z)/4)*PlusDist[2, 1 - x] + (-3/4 - (3*x)/4)*
    PlusDist[2, 1 - z] + (x/2 + z/2)*PolyLog[2, x] + 
   PlusDist[0, 1 - z]*(19/18 + Pi^2*(7/24 + (7*x)/24) - (7*x)/9 + 
     (-3/4 - (3*x)/4)*Log[1 - x]^2 + (-4/3 + 35/(12*(1 - x)) - (25*x)/12)*
      Log[x] + (-3/4 + (1 - x)^(-1) - (3*x)/4)*Log[x]^2 + 
     Log[1 - x]*(11/12 + (11*x)/12 + (3/2 - 3/(1 - x) + (3*x)/2)*
        Log[x]) - (11*PlusDist[1, 1 - x])/6 + (3*PlusDist[2, 1 - x])/2 + 
     (-1/4 - x/4)*PolyLog[2, x]) + (-1/2*1/(1 - x) - 1/(2*(1 - z)) + 
     1/((1 - x)*(1 - z)) - x/(2*(1 - z)) - z/(2*(1 - x)))*
    PolyLog[2, 1 - x/z] + (1/(2*(1 - x)) + x/2 + 1/(2*(1 - z)) - 
     1/((1 - x)*(1 - z)) + x/(2*(1 - z)) + z/2 + z/(2*(1 - x)))*
    PolyLog[2, z] + PlusDist[0, 1 - x]*(19/18 + Pi^2*(7/24 + (7*z)/24) - 
     (7*z)/9 + (-3/4 - (3*z)/4)*Log[1 - z]^2 + (-5/4 + 3/(4*(1 - z)))*
      Log[z] + (3/4 - (1 - z)^(-1) + (3*z)/4)*Log[z]^2 + 
     Log[1 - z]*(11/12 + (11*z)/12 + (-1/2 + (1 - z)^(-1) - z/2)*
        Log[z]) + (-5/18 - Pi^2/2)*PlusDist[0, 1 - z] - 
     (11*PlusDist[1, 1 - z])/6 + (3*PlusDist[2, 1 - z])/2 + 
     (-1/4 - z/4)*PolyLog[2, z]) + (1/(2*(1 - x)) - x + 1/(2*(1 - z)) - 
     1/((1 - x)*(1 - z)) + x/(2*(1 - z)) - z + z/(2*(1 - x)))*
    SVP[2, -((-1 + x)/z)] + (-1/2*1/(1 - x) + x - 1/(2*(1 - z)) + 
     1/((1 - x)*(1 - z)) - x/(2*(1 - z)) + z - z/(2*(1 - x)))*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
   LMUF*(-1/2 + x/4 - (3*z)/4 - (x*z)/2 + 
     (-1/4 - (5*x)/4 - (5*z)/4 - (x*z)/4)*Log[1 - x] + 
     (1/4 - 1/(2*(1 - x)) + (3*x)/4 + (3*z)/4 - z/(2*(1 - x)) + (x*z)/4)*
      Log[x] + (-1/4 - x/4 - z/4 - (x*z)/4)*Log[1 - z] + 
     (-1/4 - x/4 + 1/(2*(1 - z)) + x/(2*(1 - z)) - z/4 - (x*z)/4)*
      Log[z] + LMUR*((-11*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
       DeltaDist[1 - z]*(11/12 + (11*x)/12 - (11*PlusDist[0, 1 - x])/
          6)) + PlusDist[0, 1 - z]*(7/8 - x/8 + (1 + x)*Log[1 - x] + 
       (-3/4 + (1 - x)^(-1) - (3*x)/4)*Log[x] - 2*PlusDist[1, 1 - x]) + 
     (1 + z)*PlusDist[1, 1 - x] + PlusDist[0, 1 - x]*
      (-1/8 + (7*z)/8 + (1/2 + z/2)*Log[1 - z] + 
       (1/2 - (1 - z)^(-1) + z/2)*Log[z] - (3*PlusDist[0, 1 - z])/4 - 
       PlusDist[1, 1 - z]) + (1/2 + x/2)*PlusDist[1, 1 - z] + 
     DeltaDist[1 - z]*(-169/72 + Pi^2*(-5/24 - (5*x)/24) + (149*x)/72 + 
       (3/4 + (3*x)/4)*Log[1 - x]^2 + (1/24 - 1/(3*(1 - x)) + (19*x)/24)*
        Log[x] + (3/4 - (1 - x)^(-1) + (3*x)/4)*Log[x]^2 + 
       Log[1 - x]*(3/8 + (3*x)/8 + (-3/2 + 3/(1 - x) - (3*x)/2)*Log[x]) + 
       (5/18 + Pi^2/3)*PlusDist[0, 1 - x] - (3*PlusDist[1, 1 - x])/4 - 
       (3*PlusDist[2, 1 - x])/2 + (1/4 + x/4)*PolyLog[2, x]) + 
     DeltaDist[1 - x]*(-3/8 + Pi^2*(-1/12 - z/12) + (3*z)/8 + 
       (3/8 + (3*z)/8)*Log[1 - z] + (3/8 - 3/(4*(1 - z)) + (3*z)/8)*
        Log[z] + (Pi^2*PlusDist[0, 1 - z])/6 - (3*PlusDist[1, 1 - z])/4 + 
       DeltaDist[1 - z]*(245/96 - (13*Pi^2)/72 - Zeta[3]))) + 
   LMUA*(-1/2 - (3*x)/4 + z/4 - (x*z)/2 + (-1/4 - x/4 - z/4 - (x*z)/4)*
      Log[1 - x] + (1/4 - 1/(2*(1 - x)) + x/4 + z/4 - z/(2*(1 - x)) + 
       (x*z)/4)*Log[x] + (-1/4 - (5*x)/4 - (5*z)/4 - (x*z)/4)*
      Log[1 - z] + (1/4 + (3*x)/4 - 1/(2*(1 - z)) - x/(2*(1 - z)) + 
       (3*z)/4 + (x*z)/4)*Log[z] + LMUR*DeltaDist[1 - x]*
      (11/12 + (11*z)/12 - (11*DeltaDist[1 - z])/8 - 
       (11*PlusDist[0, 1 - z])/6) + LMUF*(1/4 + x/4 + z/4 + (x*z)/4 + 
       DeltaDist[1 - z]*(-3/8 - (3*x)/8 + (3*PlusDist[0, 1 - x])/4) + 
       DeltaDist[1 - x]*(-3/8 - (3*z)/8 + (9*DeltaDist[1 - z])/16 + 
         (3*PlusDist[0, 1 - z])/4) + (-1/2 - x/2)*PlusDist[0, 1 - z] + 
       PlusDist[0, 1 - x]*(-1/2 - z/2 + PlusDist[0, 1 - z])) + 
     PlusDist[0, 1 - z]*(-1/8 + (7*x)/8 + (1/2 + x/2)*Log[1 - x] + 
       (-1/2 + (1 - x)^(-1) - x/2)*Log[x] - PlusDist[1, 1 - x]) + 
     DeltaDist[1 - z]*(-3/8 + Pi^2*(-1/12 - x/12) + (3*x)/8 + 
       (3/8 + (3*x)/8)*Log[1 - x] + (-3/8 + 3/(4*(1 - x)) - (3*x)/8)*
        Log[x] + (Pi^2*PlusDist[0, 1 - x])/6 - (3*PlusDist[1, 1 - x])/
        4) + (1/2 + z/2)*PlusDist[1, 1 - x] + PlusDist[0, 1 - x]*
      (7/8 - z/8 + (1 + z)*Log[1 - z] + (-3/4 + (1 - z)^(-1) - (3*z)/4)*
        Log[z] - (3*PlusDist[0, 1 - z])/4 - 2*PlusDist[1, 1 - z]) + 
     (1 + x)*PlusDist[1, 1 - z] + DeltaDist[1 - x]*
      (-169/72 + Pi^2*(-5/24 - (5*z)/24) + (149*z)/72 + 
       (3/4 + (3*z)/4)*Log[1 - z]^2 + (61/24 - 10/(3*(1 - z)) + 
         (31*z)/24)*Log[z] + (-3/4 + (1 - z)^(-1) - (3*z)/4)*Log[z]^2 + 
       Log[1 - z]*(3/8 + (3*z)/8 + (1/2 - (1 - z)^(-1) + z/2)*Log[z]) + 
       (5/18 + Pi^2/3)*PlusDist[0, 1 - z] - (3*PlusDist[1, 1 - z])/4 - 
       (3*PlusDist[2, 1 - z])/2 + (1/4 + z/4)*PolyLog[2, z] + 
       DeltaDist[1 - z]*(245/96 - (13*Pi^2)/72 - Zeta[3]))) + 
   DeltaDist[1 - z]*(-91/216 + (845*x)/216 + (-1/4 - x/4)*Log[1 - x]^3 + 
     (1/24 - 5/(6*(1 - x)) + (13*x)/12)*Log[x] + 
     (49/48 - 83/(48*(1 - x)) + (55*x)/48)*Log[x]^2 + 
     (11/48 - 1/(4*(1 - x)) + (11*x)/48)*Log[x]^3 + 
     Pi^2*(-13/72 + 13/(72*(1 - x)) - (7*x)/18 + 
       (7/24 + 1/(12*(1 - x)) + (7*x)/24)*Log[1 - x] + 
       (-1/2 + 5/(6*(1 - x)) - x/2)*Log[x]) + 
     Log[1 - x]^2*(11/24 + (11*x)/24 + (3/4 - 9/(4*(1 - x)) + (3*x)/4)*
        Log[x]) + Log[1 - x]*(19/18 - (47*x)/72 + 
       (-7/6 + 11/(6*(1 - x)) - (2*x)/3)*Log[x] + 
       (-5/8 + 5/(4*(1 - x)) - (5*x)/8)*Log[x]^2) + 
     (-5/18 - Pi^2/2)*PlusDist[1, 1 - x] - (11*PlusDist[2, 1 - x])/12 + 
     PlusDist[3, 1 - x]/2 + (-1/4 - x/4)*Log[1 - x]*PolyLog[2, 1 - x] + 
     (5/12 - 13/(12*(1 - x)) + (7*x)/6 + (-1/4 - 1/(2*(1 - x)) - x/4)*
        Log[1 - x] + Log[x]/(2*(1 - x)))*PolyLog[2, x] + 
     (1 - 5/(2*(1 - x)) + x)*PolyLog[3, 1 - x] + 
     (5/4 - 5/(2*(1 - x)) + (5*x)/4)*PolyLog[3, x] - 4*Zeta[3] + 
     (5*Zeta[3])/(2*(1 - x)) - 4*x*Zeta[3] + PlusDist[0, 1 - x]*
      (-101/27 + (11*Pi^2)/36 + (11*Zeta[3])/2)) + 
   DeltaDist[1 - x]*(197/216 + (611*z)/216 + (-1/4 - z/4)*Log[1 - z]^3 + 
     (233/72 - 113/(36*(1 - z)) + (101*z)/72)*Log[z] + 
     (-25/24 + 49/(48*(1 - z)) - (5*z)/12)*Log[z]^2 + 
     (5/16 - 5/(12*(1 - z)) + (5*z)/16)*Log[z]^3 + 
     Log[1 - z]^2*(11/24 + (11*z)/24 + (-1 + 5/(4*(1 - z)) - z)*Log[z]) + 
     Pi^2*(-29/72 + 1/(8*(1 - z)) - z/9 + 
       (3/8 - 1/(12*(1 - z)) + (3*z)/8)*Log[1 - z] + 
       (1/4 - 5/(12*(1 - z)) + z/4)*Log[z]) + 
     Log[1 - z]*(67/72 - (7*z)/9 + (3/4 - (3*z)/4)*Log[z] + 
       (1/8 - 1/(4*(1 - z)) + z/8)*Log[z]^2) + (-5/18 - Pi^2/2)*
      PlusDist[1, 1 - z] - (11*PlusDist[2, 1 - z])/12 + 
     PlusDist[3, 1 - z]/2 + (-1/4 - z/4)*Log[1 - z]*PolyLog[2, 1 - z] + 
     (7/4 - 3/(4*(1 - z)) - z/2 + (-3/4 + 1/(2*(1 - z)) - (3*z)/4)*
        Log[1 - z] + (3/2 - 3/(1 - z) + (3*z)/2)*Log[z])*PolyLog[2, z] + 
     (-1 + 3/(2*(1 - z)) - z)*PolyLog[3, 1 - z] + 
     (-4 + 7/(1 - z) - 4*z)*PolyLog[3, z] + (5*Zeta[3])/4 - 
     (7*Zeta[3])/(1 - z) + (5*z*Zeta[3])/4 + DeltaDist[1 - z]*
      (-1537/192 - (277*Pi^2)/432 + Pi^4/36 + (41*Zeta[3])/12) + 
     PlusDist[0, 1 - z]*(-101/27 + (11*Pi^2)/36 + (11*Zeta[3])/2)));

DC2Q2QNSNoThetaExplicit = -32/3 + Pi^2 - 1/(2*poly2) + 2*rln2^2 + 3*rln2*sqrtxz1 - 5/(2*(1 - x)) - 
 (11*Pi^2)/(12*(1 - x)) - (4*rln2^2)/(1 - x) - (3*rln2*sqrtxz1)/(1 - x) - 
 Pi^2/(3*x^2) + Pi^2/(3*x) + (148*x)/9 + (11*Pi^2*x)/6 + x/(2*poly2) + 
 2*rln2^2*x - x^2/(2*poly2) + x^3/(2*poly2) - (2*Pi^2)/(3*(1 + x)) + 
 Pi^2/(3*x^2*(1 + x)) + LMUR*((-11*x)/6 - (11*z)/6) + 17/(2*(1 - z)) - 
 (7*Pi^2)/(12*(1 - z)) + (2*Pi^2)/(3*(1 - x)*(1 - z)) - 
 (17*x)/(2*(1 - z)) - (Pi^2*x)/(12*(1 - z)) + LMUR*NC*NF*(-1/3*x - z/3) + 
 (LMUR*NF*(x/3 + z/3))/NC - z^(-1) + Pi^2/(6*z) + rln2^2/z + 
 (rln2*sqrtxz1)/z + 6/((1 - x)*z) - (2*Pi^2)/(3*(1 - x)*z) - 
 (2*rln2^2)/((1 - x)*z) - (3*rln2*sqrtxz1)/((1 - x)*z) + Pi^2/(6*x^2*z) - 
 Pi^2/(6*x*z) - (19*x)/(4*z) + (Pi^2*x)/(3*z) + (rln2^2*x)/z + 
 (2*rln2*sqrtxz1*x)/z + Pi^2/(3*(1 + x)*z) - Pi^2/(6*x^2*(1 + x)*z) + 
 4/((1 - z)*z) - Pi^2/(3*(1 - z)*z) - 6/((1 - x)*(1 - z)*z) + 
 (2*Pi^2)/(3*(1 - x)*(1 - z)*z) + (2*x)/((1 - z)*z) - 
 (Pi^2*x)/(3*(1 - z)*z) - (103*z)/18 + (13*Pi^2*z)/6 + 2*rln2^2*z + 
 (17*z)/(2*(1 - x)) - (11*Pi^2*z)/(12*(1 - x)) - (2*rln2^2*z)/(1 - x) - 
 (Pi^2*z)/(3*x) + (5*x*z)/4 + (Pi^2*x*z)/6 + (Pi^2*z)/(2*(1 + x)) + 
 (Pi^2*z)/(3*x*(1 + x)) - z/(2*(1 - x - z)) + 
 LMUR*NC^2*((11*x)/6 + (11*z)/6) + 
 LMUA*LMUF*(-1/2 - x/2 - z/2 - (x*z)/2) + 
 (LMUA*LMUF*(1/4 + x/4 + z/4 + (x*z)/4))/NC^2 + 
 LMUA*LMUF*NC^2*(1/4 + x/4 + z/4 + (x*z)/4) + 
 LMUA*LMUR*(-11/12 - (11*z)/12)*DeltaDist[1 - x] + 
 (LMUA*LMUF*(-3/8 - (3*z)/8)*DeltaDist[1 - x])/NC^2 + 
 LMUA*LMUF*NC^2*(-3/8 - (3*z)/8)*DeltaDist[1 - x] + 
 LMUA*LMUR*NC*NF*(-1/6 - z/6)*DeltaDist[1 - x] + 
 (LMUA^2*NF*(-1/12 - z/12)*DeltaDist[1 - x])/NC + 
 LMUA^2*NC*NF*(1/12 + z/12)*DeltaDist[1 - x] + 
 (LMUA*LMUR*NF*(1/6 + z/6)*DeltaDist[1 - x])/NC + 
 LMUA*LMUF*(3/4 + (3*z)/4)*DeltaDist[1 - x] + 
 LMUA*LMUR*NC^2*(11/12 + (11*z)/12)*DeltaDist[1 - x] + 
 LMUF*LMUR*(-11/12 - (11*x)/12)*DeltaDist[1 - z] + 
 (LMUA*LMUF*(-3/8 - (3*x)/8)*DeltaDist[1 - z])/NC^2 + 
 LMUA*LMUF*NC^2*(-3/8 - (3*x)/8)*DeltaDist[1 - z] + 
 LMUF*LMUR*NC*NF*(-1/6 - x/6)*DeltaDist[1 - z] + 
 (LMUF^2*NF*(-1/12 - x/12)*DeltaDist[1 - z])/NC + 
 LMUF^2*NC*NF*(1/12 + x/12)*DeltaDist[1 - z] + 
 (LMUF*LMUR*NF*(1/6 + x/6)*DeltaDist[1 - z])/NC + 
 LMUA*LMUF*(3/4 + (3*x)/4)*DeltaDist[1 - z] + 
 LMUF*LMUR*NC^2*(11/12 + (11*x)/12)*DeltaDist[1 - z] - 
 (9*LMUA*LMUF*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
 (22*LMUR*DeltaDist[1 - x]*DeltaDist[1 - z])/3 + 
 (11*LMUA*LMUR*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
 (11*LMUF*LMUR*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
 (9*LMUA*LMUF*DeltaDist[1 - x]*DeltaDist[1 - z])/(16*NC^2) + 
 (9*LMUA*LMUF*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z])/16 - 
 (22*LMUR*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z])/3 - 
 (11*LMUA*LMUR*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z])/8 - 
 (11*LMUF*LMUR*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
 (LMUA^2*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/(8*NC) + 
 (LMUF^2*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/(8*NC) - 
 (4*LMUR*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/(3*NC) - 
 (LMUA*LMUR*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/(4*NC) - 
 (LMUF*LMUR*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/(4*NC) - 
 (LMUA^2*NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/8 - 
 (LMUF^2*NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
 (4*LMUR*NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/3 + 
 (LMUA*LMUR*NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/4 + 
 (LMUF*LMUR*NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/4 + 
 (LMUA^2*(9/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z])/NC^2 + 
 (LMUF^2*(9/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z])/NC^2 + 
 LMUA^2*NC^2*(31/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
 LMUF^2*NC^2*(31/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
 (LMUA*NF*(-1/24 - Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z])/NC + 
 (LMUF*NF*(-1/24 - Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z])/NC + 
 LMUA*NC*NF*(1/24 + Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
 LMUF*NC*NF*(1/24 + Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
 LMUA^2*(-5/4 + Pi^2/6)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
 LMUF^2*(-5/4 + Pi^2/6)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
 (3*sqrtxz3*InvTanInt[-sqrtxz3])/(2*x) + 
 (3*sqrtxz3*x*InvTanInt[-sqrtxz3])/2 - (sqrtxz3*InvTanInt[-sqrtxz3])/
  (2*z) + (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/2 - 
 (3*sqrtxz3*InvTanInt[sqrtxz3])/(2*x) - (3*sqrtxz3*x*InvTanInt[sqrtxz3])/
  2 + (sqrtxz3*InvTanInt[sqrtxz3])/(2*z) - 
 (3*sqrtxz3*z*InvTanInt[sqrtxz3])/2 + (3*sqrtxz3*InvTanInt[sqrtxz3*z])/
  x + 3*sqrtxz3*x*InvTanInt[sqrtxz3*z] - (sqrtxz3*InvTanInt[sqrtxz3*z])/
  z + 3*sqrtxz3*z*InvTanInt[sqrtxz3*z] + 
 (3*sqrtxz3*ArcTan[sqrtxz3]*Log[sqrtxz3])/x + 
 3*sqrtxz3*x*ArcTan[sqrtxz3]*Log[sqrtxz3] - 
 (sqrtxz3*ArcTan[sqrtxz3]*Log[sqrtxz3])/z + 
 3*sqrtxz3*z*ArcTan[sqrtxz3]*Log[sqrtxz3] - 4*Log[1 - x] + 
 (6*Log[1 - x])/(1 - x) - (37*x*Log[1 - x])/6 + (15*Log[1 - x])/(1 - z) - 
 (15*Log[1 - x])/((1 - x)*(1 - z)) - (38*z*Log[1 - x])/3 + 
 (11*z*Log[1 - x])/(1 - x) - (x*z*Log[1 - x])/2 - (5*Log[1 - x]^2)/2 + 
 (5*Log[1 - x]^2)/(2*(1 - x)) - 4*x*Log[1 - x]^2 + 
 (13*Log[1 - x]^2)/(4*(1 - z)) - (9*Log[1 - x]^2)/(2*(1 - x)*(1 - z)) + 
 (5*x*Log[1 - x]^2)/(4*(1 - z)) - 6*z*Log[1 - x]^2 + 
 (5*z*Log[1 - x]^2)/(2*(1 - x)) - (x*z*Log[1 - x]^2)/2 + (31*Log[x])/4 - 
 (3*Log[x])/(4*poly2^2) + Log[x]/(2*poly2) + rln2*Log[x] + 
 (3*sqrtxz1*Log[x])/2 - (47*Log[x])/(4*(1 - x)) - 
 (2*rln2*Log[x])/(1 - x) - (3*sqrtxz1*Log[x])/(2*(1 - x)) - 
 (4*Log[x])/x^2 + (4*Log[x])/x + (145*x*Log[x])/12 + 
 (3*x*Log[x])/(4*poly2^2) + rln2*x*Log[x] + (x^3*Log[x])/(2*poly2) + 
 (3*x^4*Log[x])/(4*poly2^2) - (3*x^5*Log[x])/(4*poly2^2) - 
 (4*Log[x])/(1 + x) + (4*Log[x])/(x^2*(1 + x)) - 2*(1 + x)*Log[x] - 
 (11*Log[x])/(1 - z) + (3*Log[x])/((1 - x)*(1 - z)) + 
 (8*x*Log[x])/(1 - z) + Log[x]/(1 - x - z) - (3*Log[x])/(2*(x - z)) + 
 (3*Log[x])/(2*(1 - x)*(x - z)) - (3*x*Log[x])/(2*(x - z)) - 
 (2*x^2*Log[x])/(x - z) + (33*Log[x])/(2*z) + (rln2*Log[x])/(2*z) + 
 (sqrtxz1*Log[x])/(2*z) - (87*Log[x])/(4*(1 - x)*z) - 
 (rln2*Log[x])/((1 - x)*z) - (3*sqrtxz1*Log[x])/(2*(1 - x)*z) + 
 (2*Log[x])/(x^2*z) - (2*Log[x])/(x*z) + (8*x*Log[x])/z + 
 (rln2*x*Log[x])/(2*z) + (sqrtxz1*x*Log[x])/z + (2*Log[x])/((1 + x)*z) - 
 (2*Log[x])/(x^2*(1 + x)*z) - (16*Log[x])/((1 - z)*z) + 
 (24*Log[x])/((1 - x)*(1 - z)*z) - (8*x*Log[x])/((1 - z)*z) + 
 (76*z*Log[x])/3 + rln2*z*Log[x] - (45*z*Log[x])/(2*(1 - x)) - 
 (rln2*z*Log[x])/(1 - x) - (4*z*Log[x])/x - (3*x*z*Log[x])/2 + 
 (4*z*Log[x])/(1 + x) + (4*z*Log[x])/(x*(1 + x)) + 2*(1 + x)*z*Log[x] - 
 (z*Log[x])/(2*(1 - x - z)^2) + (z*Log[x])/(1 - x - z) + 
 (z^2*Log[x])/(2*(1 - x - z)^2) + 8*Log[1 - x]*Log[x] - 
 (25*Log[1 - x]*Log[x])/(2*(1 - x)) + (2*Log[1 - x]*Log[x])/x^2 - 
 (2*Log[1 - x]*Log[x])/x + 11*x*Log[1 - x]*Log[x] + 
 (2*Log[1 - x]*Log[x])/(1 + x) - (2*Log[1 - x]*Log[x])/(x^2*(1 + x)) - 
 (13*Log[1 - x]*Log[x])/(1 - z) + (19*Log[1 - x]*Log[x])/
  ((1 - x)*(1 - z)) - (6*x*Log[1 - x]*Log[x])/(1 - z) - 
 (2*Log[1 - x]*Log[x])/z + (4*Log[1 - x]*Log[x])/((1 - x)*z) - 
 (Log[1 - x]*Log[x])/(x^2*z) + (Log[1 - x]*Log[x])/(x*z) - 
 (2*x*Log[1 - x]*Log[x])/z - (Log[1 - x]*Log[x])/((1 + x)*z) + 
 (Log[1 - x]*Log[x])/(x^2*(1 + x)*z) + (2*Log[1 - x]*Log[x])/
  ((1 - z)*z) - (4*Log[1 - x]*Log[x])/((1 - x)*(1 - z)*z) + 
 (2*x*Log[1 - x]*Log[x])/((1 - z)*z) + 18*z*Log[1 - x]*Log[x] - 
 (25*z*Log[1 - x]*Log[x])/(2*(1 - x)) + (2*z*Log[1 - x]*Log[x])/x + 
 x*z*Log[1 - x]*Log[x] - (2*z*Log[1 - x]*Log[x])/(1 + x) - 
 (2*z*Log[1 - x]*Log[x])/(x*(1 + x)) - (11*Log[x]^2)/2 + 
 (9*Log[x]^2)/(1 - x) + (3*Log[x]^2)/(2*x^2) - (3*Log[x]^2)/(2*x) - 
 (17*x*Log[x]^2)/2 + (5*Log[x]^2)/(2*(1 + x)) - 
 (3*Log[x]^2)/(2*x^2*(1 + x)) + (11*Log[x]^2)/(4*(1 - z)) - 
 (9*Log[x]^2)/(2*(1 - x)*(1 - z)) + (7*x*Log[x]^2)/(4*(1 - z)) - 
 (5*Log[x]^2)/z + (8*Log[x]^2)/((1 - x)*z) - (3*Log[x]^2)/(4*x^2*z) + 
 (3*Log[x]^2)/(4*x*z) - (5*x*Log[x]^2)/(2*z) - 
 (5*Log[x]^2)/(4*(1 + x)*z) + (3*Log[x]^2)/(4*x^2*(1 + x)*z) + 
 (11*Log[x]^2)/(2*(1 - z)*z) - (8*Log[x]^2)/((1 - x)*(1 - z)*z) + 
 (5*x*Log[x]^2)/(2*(1 - z)*z) - 12*z*Log[x]^2 + (9*z*Log[x]^2)/(1 - x) + 
 (3*z*Log[x]^2)/(2*x) - (x*z*Log[x]^2)/2 - (2*z*Log[x]^2)/(1 + x) - 
 (3*z*Log[x]^2)/(2*x*(1 + x)) + LMUR*DeltaDist[1 - z]*
  (-11/12 + (11*x)/12 + (11*Log[1 - x])/12 + (11*x*Log[1 - x])/12 - 
   (11*Log[x])/12 + (11*Log[x])/(6*(1 - x)) - (11*x*Log[x])/12) + 
 LMUF^2*DeltaDist[1 - z]*(41/24 + (17*x)/24 + Log[1 - x] + x*Log[1 - x] - 
   (3*Log[x])/4 + Log[x]/(1 - x) - (3*x*Log[x])/4) + 
 (LMUA*DeltaDist[1 - z]*(-3/8 - Pi^2/12 + (3*x)/8 - (Pi^2*x)/12 + 
    (3*Log[1 - x])/8 + (3*x*Log[1 - x])/8 - (3*Log[x])/8 + 
    (3*Log[x])/(4*(1 - x)) - (3*x*Log[x])/8))/NC^2 + 
 LMUA*NC^2*DeltaDist[1 - z]*(-3/8 - Pi^2/12 + (3*x)/8 - (Pi^2*x)/12 + 
   (3*Log[1 - x])/8 + (3*x*Log[1 - x])/8 - (3*Log[x])/8 + 
   (3*Log[x])/(4*(1 - x)) - (3*x*Log[x])/8) + 
 (LMUF^2*DeltaDist[1 - z]*(-5/8 + (5*x)/8 - Log[x]/4 - (x*Log[x])/4))/
  NC + LMUF*NC*NF*DeltaDist[1 - z]*(1/18 - (11*x)/18 - Log[x]/6 + 
   Log[x]/(3*(1 - x)) - (x*Log[x])/6) + LMUR*NC*NF*DeltaDist[1 - z]*
  (-1/6 + x/6 + Log[1 - x]/6 + (x*Log[1 - x])/6 - Log[x]/6 + 
   Log[x]/(3*(1 - x)) - (x*Log[x])/6) + 
 (LMUF*NF*DeltaDist[1 - z]*(-1/18 + (11*x)/18 + Log[x]/6 - 
    Log[x]/(3*(1 - x)) + (x*Log[x])/6))/NC + 
 (LMUR*NF*DeltaDist[1 - z]*(1/6 - x/6 - Log[1 - x]/6 - (x*Log[1 - x])/6 + 
    Log[x]/6 - Log[x]/(3*(1 - x)) + (x*Log[x])/6))/NC + 
 LMUF^2*NC*DeltaDist[1 - z]*(5/8 - (5*x)/8 + Log[x]/4 + (x*Log[x])/4) + 
 LMUF^2*NC^2*DeltaDist[1 - z]*(-13/12 - (7*x)/12 - Log[1 - x]/2 - 
   (x*Log[1 - x])/2 + (3*Log[x])/8 - Log[x]/(2*(1 - x)) + 
   (3*x*Log[x])/8) + (LMUF^2*DeltaDist[1 - z]*
   (-5/8 - x/8 - Log[1 - x]/2 - (x*Log[1 - x])/2 + (3*Log[x])/8 - 
    Log[x]/(2*(1 - x)) + (3*x*Log[x])/8))/NC^2 + 
 LMUA*DeltaDist[1 - z]*(3/4 + Pi^2/6 - (3*x)/4 + (Pi^2*x)/6 - 
   (3*Log[1 - x])/4 - (3*x*Log[1 - x])/4 + (3*Log[x])/4 - 
   (3*Log[x])/(2*(1 - x)) + (3*x*Log[x])/4) + 
 LMUR*NC^2*DeltaDist[1 - z]*(11/12 - (11*x)/12 - (11*Log[1 - x])/12 - 
   (11*x*Log[1 - x])/12 + (11*Log[x])/12 - (11*Log[x])/(6*(1 - x)) + 
   (11*x*Log[x])/12) + LMUF*NC*(5/2 - (5*x)/2 - 5/(4*z) + (5*x)/(4*z) + 
   Log[x] + x*Log[x] - Log[x]/(2*z) - (x*Log[x])/(2*z)) + 
 (LMUF*(-5/2 + (5*x)/2 + 5/(4*z) - (5*x)/(4*z) - Log[x] - x*Log[x] + 
    Log[x]/(2*z) + (x*Log[x])/(2*z)))/NC + 2*Log[x]*Log[1 + x] - 
 (2*Log[x]*Log[1 + x])/x^2 + (2*Log[x]*Log[1 + x])/x + 
 2*x*Log[x]*Log[1 + x] - (2*Log[x]*Log[1 + x])/(1 + x) + 
 (2*Log[x]*Log[1 + x])/(x^2*(1 + x)) - (Log[x]*Log[1 + x])/z + 
 (Log[x]*Log[1 + x])/(x^2*z) - (Log[x]*Log[1 + x])/(x*z) - 
 (x*Log[x]*Log[1 + x])/z + (Log[x]*Log[1 + x])/((1 + x)*z) - 
 (Log[x]*Log[1 + x])/(x^2*(1 + x)*z) - (2*z*Log[x]*Log[1 + x])/x + 
 (2*z*Log[x]*Log[1 + x])/(1 + x) + (2*z*Log[x]*Log[1 + x])/(x*(1 + x)) - 
 (2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
 (3*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
 (3*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2) - 
 (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) - 
 (2*x^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
 (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
 (x^2*Log[x]*Log[1 - sqrtxz2 + x])/(4*poly2*sqrtxz2) + 
 (3*x^4*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
 (3*x^4*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2) - 
 (3*x^6*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
 (Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
 (x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
 (x^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
 (Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) - 
 (x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) + 
 (x^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) + 
 (3*x*z*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) + 
 (2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
 (3*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
 (3*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2) + 
 (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) + 
 (2*x^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
 (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
 (x^2*Log[x]*Log[1 + sqrtxz2 + x])/(4*poly2*sqrtxz2) - 
 (3*x^4*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
 (3*x^4*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2) + 
 (3*x^6*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
 (Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
 (x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
 (x^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
 (Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) + 
 (x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) - 
 (x^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) - 
 (3*x*z*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) + Log[x]*Log[1 + x/z] + 
 (Log[x]*Log[1 + x/z])/x^2 - (Log[x]*Log[1 + x/z])/x - 
 x*Log[x]*Log[1 + x/z] - (Log[x]*Log[1 + x/z])/(1 + x) - 
 (Log[x]*Log[1 + x/z])/(x^2*(1 + x)) - (Log[x]*Log[1 + x/z])/(2*z) - 
 (Log[x]*Log[1 + x/z])/(2*x^2*z) + (Log[x]*Log[1 + x/z])/(2*x*z) + 
 (x*Log[x]*Log[1 + x/z])/(2*z) + (Log[x]*Log[1 + x/z])/(2*(1 + x)*z) + 
 (Log[x]*Log[1 + x/z])/(2*x^2*(1 + x)*z) - z*Log[x]*Log[1 + x/z] + 
 (z*Log[x]*Log[1 + x/z])/x - (z*Log[x]*Log[1 + x/z])/(x*(1 + x)) - 
 6*Log[1 - z] + (7*Log[1 - z])/(1 - x) - (31*x*Log[1 - z])/6 + 
 (15*Log[1 - z])/(1 - z) - (15*Log[1 - z])/((1 - x)*(1 - z)) - 
 Log[1 - z]/(1 - x - z) - (67*z*Log[1 - z])/6 + 
 (12*z*Log[1 - z])/(1 - x) - 2*x*z*Log[1 - z] + 
 (z*Log[1 - z])/(2*(1 - x - z)^2) - (z*Log[1 - z])/(1 - x - z) - 
 (z^2*Log[1 - z])/(2*(1 - x - z)^2) - 3*Log[1 - x]*Log[1 - z] + 
 (5*Log[1 - x]*Log[1 - z])/(1 - x) - 9*x*Log[1 - x]*Log[1 - z] + 
 (5*Log[1 - x]*Log[1 - z])/(1 - z) - (8*Log[1 - x]*Log[1 - z])/
  ((1 - x)*(1 - z)) + (3*x*Log[1 - x]*Log[1 - z])/(1 - z) - 
 11*z*Log[1 - x]*Log[1 - z] + (5*z*Log[1 - x]*Log[1 - z])/(1 - x) - 
 x*z*Log[1 - x]*Log[1 - z] + 4*Log[x]*Log[1 - z] - 
 (12*Log[x]*Log[1 - z])/(1 - x) + 14*x*Log[x]*Log[1 - z] - 
 (9*Log[x]*Log[1 - z])/(1 - z) + (15*Log[x]*Log[1 - z])/
  ((1 - x)*(1 - z)) - (6*x*Log[x]*Log[1 - z])/(1 - z) + 
 17*z*Log[x]*Log[1 - z] - (12*z*Log[x]*Log[1 - z])/(1 - x) + 
 x*z*Log[x]*Log[1 - z] - Log[1 - z]^2 + (13*Log[1 - z]^2)/(4*(1 - x)) - 
 (11*x*Log[1 - z]^2)/2 + (5*Log[1 - z]^2)/(2*(1 - z)) - 
 (9*Log[1 - z]^2)/(2*(1 - x)*(1 - z)) + (2*x*Log[1 - z]^2)/(1 - z) - 
 6*z*Log[1 - z]^2 + (13*z*Log[1 - z]^2)/(4*(1 - x)) - 
 (x*z*Log[1 - z]^2)/2 + 
 (NF*(-1/3 + (8*x)/9 + (5*z)/9 - (x*Log[1 - x])/3 - (z*Log[1 - x])/3 - 
    Log[x]/(2*(1 - x)) + (2*x*Log[x])/3 + (2*z*Log[x])/3 - 
    (z*Log[x])/(2*(1 - x)) - (x*Log[1 - z])/3 - (z*Log[1 - z])/3))/NC + 
 NC*NF*(1/3 - (8*x)/9 - (5*z)/9 + (x*Log[1 - x])/3 + (z*Log[1 - x])/3 + 
   Log[x]/(2*(1 - x)) - (2*x*Log[x])/3 - (2*z*Log[x])/3 + 
   (z*Log[x])/(2*(1 - x)) + (x*Log[1 - z])/3 + (z*Log[1 - z])/3) - 
 2*rln2*Log[1 + sqrtxz1 - z] - 3*sqrtxz1*Log[1 + sqrtxz1 - z] + 
 (4*rln2*Log[1 + sqrtxz1 - z])/(1 - x) + (3*sqrtxz1*Log[1 + sqrtxz1 - z])/
  (1 - x) - 2*rln2*x*Log[1 + sqrtxz1 - z] - 
 (rln2*Log[1 + sqrtxz1 - z])/z - (sqrtxz1*Log[1 + sqrtxz1 - z])/z + 
 (2*rln2*Log[1 + sqrtxz1 - z])/((1 - x)*z) + 
 (3*sqrtxz1*Log[1 + sqrtxz1 - z])/((1 - x)*z) - 
 (rln2*x*Log[1 + sqrtxz1 - z])/z - (2*sqrtxz1*x*Log[1 + sqrtxz1 - z])/z - 
 2*rln2*z*Log[1 + sqrtxz1 - z] + (2*rln2*z*Log[1 + sqrtxz1 - z])/
  (1 - x) - (43*Log[z])/4 - (3*Log[z])/(4*poly2^2) + Log[z]/(2*poly2) + 
 3*rln2*Log[z] + (3*sqrtxz1*Log[z])/2 + (10*Log[z])/(1 - x) - 
 (6*rln2*Log[z])/(1 - x) - (3*sqrtxz1*Log[z])/(2*(1 - x)) - 
 (31*x*Log[z])/4 - (3*x*Log[z])/(4*poly2^2) + 3*rln2*x*Log[z] - 
 (x^3*Log[z])/(2*poly2) + (3*x^4*Log[z])/(4*poly2^2) + 
 (3*x^5*Log[z])/(4*poly2^2) + (13*Log[z])/(2*(1 - z)) - 
 (3*Log[z])/(2*(1 - x)*(1 - z)) - (7*x*Log[z])/(2*(1 - z)) + 
 (3*Log[z])/(2*(x - z)) - (3*Log[z])/(2*(1 - x)*(x - z)) + 
 (3*x*Log[z])/(2*(x - z)) + (2*x^2*Log[z])/(x - z) - (8*Log[z])/z + 
 (3*rln2*Log[z])/(2*z) + (sqrtxz1*Log[z])/(2*z) + 
 (27*Log[z])/(2*(1 - x)*z) - (3*rln2*Log[z])/((1 - x)*z) - 
 (3*sqrtxz1*Log[z])/(2*(1 - x)*z) - (11*x*Log[z])/(2*z) + 
 (3*rln2*x*Log[z])/(2*z) + (sqrtxz1*x*Log[z])/z + 
 (8*Log[z])/((1 - z)*z) - (12*Log[z])/((1 - x)*(1 - z)*z) + 
 (4*x*Log[z])/((1 - z)*z) - (39*z*Log[z])/2 + 3*rln2*z*Log[z] + 
 (27*z*Log[z])/(2*(1 - x)) - (3*rln2*z*Log[z])/(1 - x) - 
 3*Log[1 - x]*Log[z] + (5*Log[1 - x]*Log[z])/(1 - x) - 
 4*x*Log[1 - x]*Log[z] + (11*Log[1 - x]*Log[z])/(2*(1 - z)) - 
 (8*Log[1 - x]*Log[z])/((1 - x)*(1 - z)) + (5*x*Log[1 - x]*Log[z])/
  (2*(1 - z)) - 7*z*Log[1 - x]*Log[z] + (5*z*Log[1 - x]*Log[z])/(1 - x) + 
 2*Log[x]*Log[z] - (15*Log[x]*Log[z])/(2*(1 - x)) - (Log[x]*Log[z])/x^2 + 
 (Log[x]*Log[z])/x + 7*x*Log[x]*Log[z] + (Log[x]*Log[z])/(1 + x) + 
 (Log[x]*Log[z])/(x^2*(1 + x)) - (4*Log[x]*Log[z])/(1 - z) + 
 (6*Log[x]*Log[z])/((1 - x)*(1 - z)) - (2*x*Log[x]*Log[z])/(1 - z) + 
 (6*Log[x]*Log[z])/z - (8*Log[x]*Log[z])/((1 - x)*z) + 
 (Log[x]*Log[z])/(2*x^2*z) - (Log[x]*Log[z])/(2*x*z) + 
 (3*x*Log[x]*Log[z])/z - (Log[x]*Log[z])/(2*(1 + x)*z) - 
 (Log[x]*Log[z])/(2*x^2*(1 + x)*z) - (5*Log[x]*Log[z])/((1 - z)*z) + 
 (8*Log[x]*Log[z])/((1 - x)*(1 - z)*z) - (3*x*Log[x]*Log[z])/
  ((1 - z)*z) + 12*z*Log[x]*Log[z] - (17*z*Log[x]*Log[z])/(2*(1 - x)) - 
 (z*Log[x]*Log[z])/x + (z*Log[x]*Log[z])/(x*(1 + x)) - 
 Log[1 + x/z]*Log[z] - (Log[1 + x/z]*Log[z])/x^2 + 
 (Log[1 + x/z]*Log[z])/x + x*Log[1 + x/z]*Log[z] + 
 (Log[1 + x/z]*Log[z])/(1 + x) + (Log[1 + x/z]*Log[z])/(x^2*(1 + x)) + 
 (Log[1 + x/z]*Log[z])/(2*z) + (Log[1 + x/z]*Log[z])/(2*x^2*z) - 
 (Log[1 + x/z]*Log[z])/(2*x*z) - (x*Log[1 + x/z]*Log[z])/(2*z) - 
 (Log[1 + x/z]*Log[z])/(2*(1 + x)*z) - (Log[1 + x/z]*Log[z])/
  (2*x^2*(1 + x)*z) + z*Log[1 + x/z]*Log[z] - (z*Log[1 + x/z]*Log[z])/x + 
 (z*Log[1 + x/z]*Log[z])/(x*(1 + x)) - 3*Log[1 - z]*Log[z] + 
 (7*Log[1 - z]*Log[z])/(1 - x) - 9*x*Log[1 - z]*Log[z] + 
 (13*Log[1 - z]*Log[z])/(2*(1 - z)) - (8*Log[1 - z]*Log[z])/
  ((1 - x)*(1 - z)) + (7*x*Log[1 - z]*Log[z])/(2*(1 - z)) - 
 12*z*Log[1 - z]*Log[z] + (7*z*Log[1 - z]*Log[z])/(1 - x) - 
 Log[1 + sqrtxz1 - z]*Log[z] + (2*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) - 
 x*Log[1 + sqrtxz1 - z]*Log[z] - (Log[1 + sqrtxz1 - z]*Log[z])/(2*z) + 
 (Log[1 + sqrtxz1 - z]*Log[z])/((1 - x)*z) - 
 (x*Log[1 + sqrtxz1 - z]*Log[z])/(2*z) - z*Log[1 + sqrtxz1 - z]*Log[z] + 
 (z*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) - Log[z]^2/2 + 
 (2*Log[z]^2)/(1 - x) - Log[z]^2/(2*x^2) + Log[z]^2/(2*x) + 
 (x*Log[z]^2)/2 + Log[z]^2/(2*(1 + x)) + Log[z]^2/(2*x^2*(1 + x)) + 
 Log[z]^2/(4*(1 - z)) - (5*Log[z]^2)/(2*(1 - x)*(1 - z)) - 
 (x*Log[z]^2)/(4*(1 - z)) - Log[z]^2/(4*z) + Log[z]^2/((1 - x)*z) + 
 Log[z]^2/(4*x^2*z) - Log[z]^2/(4*x*z) - (3*x*Log[z]^2)/(4*z) - 
 Log[z]^2/(4*(1 + x)*z) - Log[z]^2/(4*x^2*(1 + x)*z) + 
 Log[z]^2/(2*(1 - z)*z) - Log[z]^2/((1 - x)*(1 - z)*z) + 
 (x*Log[z]^2)/(2*(1 - z)*z) + (2*z*Log[z]^2)/(1 - x) - 
 (z*Log[z]^2)/(2*x) + (x*z*Log[z]^2)/2 + (z*Log[z]^2)/(2*x*(1 + x)) + 
 (LMUA*(-3/4 - x/4 - 1/(6*z) - x/(6*z) + z/4 + (3*x*z)/4 + (2*z^2)/3 - 
    (x*z^2)/3 - Log[z]/2 - (x*Log[z])/2 - z*Log[z]))/NC + 
 LMUR*NC^2*DeltaDist[1 - x]*(11/12 - (11*z)/12 - (11*Log[1 - z])/12 - 
   (11*z*Log[1 - z])/12 - (11*Log[z])/12 + (11*Log[z])/(6*(1 - z)) - 
   (11*z*Log[z])/12) + LMUA^2*DeltaDist[1 - x]*
  (41/24 + (17*z)/24 + Log[1 - z] + z*Log[1 - z] - (3*Log[z])/4 + 
   Log[z]/(1 - z) - (3*z*Log[z])/4) + LMUF*DeltaDist[1 - x]*
  (3/4 + Pi^2/6 - (3*z)/4 + (Pi^2*z)/6 - (3*Log[1 - z])/4 - 
   (3*z*Log[1 - z])/4 - (3*Log[z])/4 + (3*Log[z])/(2*(1 - z)) - 
   (3*z*Log[z])/4) + (LMUA^2*DeltaDist[1 - x]*(-1/8 - 1/(6*z) + z/8 + 
    z^2/6 - Log[z]/4 - (z*Log[z])/4))/NC + LMUA*NC*NF*DeltaDist[1 - x]*
  (1/18 - (11*z)/18 - Log[z]/6 + Log[z]/(3*(1 - z)) - (z*Log[z])/6) + 
 (LMUR*NF*DeltaDist[1 - x]*(1/6 - z/6 - Log[1 - z]/6 - (z*Log[1 - z])/6 - 
    Log[z]/6 + Log[z]/(3*(1 - z)) - (z*Log[z])/6))/NC + 
 (LMUA*NF*DeltaDist[1 - x]*(-1/18 + (11*z)/18 + Log[z]/6 - 
    Log[z]/(3*(1 - z)) + (z*Log[z])/6))/NC + 
 LMUR*NC*NF*DeltaDist[1 - x]*(-1/6 + z/6 + Log[1 - z]/6 + 
   (z*Log[1 - z])/6 + Log[z]/6 - Log[z]/(3*(1 - z)) + (z*Log[z])/6) + 
 LMUA^2*NC*DeltaDist[1 - x]*(1/8 + 1/(6*z) - z/8 - z^2/6 + Log[z]/4 + 
   (z*Log[z])/4) + (LMUF*DeltaDist[1 - x]*(-3/8 - Pi^2/12 + (3*z)/8 - 
    (Pi^2*z)/12 + (3*Log[1 - z])/8 + (3*z*Log[1 - z])/8 + (3*Log[z])/8 - 
    (3*Log[z])/(4*(1 - z)) + (3*z*Log[z])/8))/NC^2 + 
 LMUF*NC^2*DeltaDist[1 - x]*(-3/8 - Pi^2/12 + (3*z)/8 - (Pi^2*z)/12 + 
   (3*Log[1 - z])/8 + (3*z*Log[1 - z])/8 + (3*Log[z])/8 - 
   (3*Log[z])/(4*(1 - z)) + (3*z*Log[z])/8) + 
 LMUA^2*NC^2*DeltaDist[1 - x]*(-13/12 - (7*z)/12 - Log[1 - z]/2 - 
   (z*Log[1 - z])/2 + (3*Log[z])/8 - Log[z]/(2*(1 - z)) + 
   (3*z*Log[z])/8) + (LMUA^2*DeltaDist[1 - x]*
   (-5/8 - z/8 - Log[1 - z]/2 - (z*Log[1 - z])/2 + (3*Log[z])/8 - 
    Log[z]/(2*(1 - z)) + (3*z*Log[z])/8))/NC^2 + 
 LMUR*DeltaDist[1 - x]*(-11/12 + (11*z)/12 + (11*Log[1 - z])/12 + 
   (11*z*Log[1 - z])/12 + (11*Log[z])/12 - (11*Log[z])/(6*(1 - z)) + 
   (11*z*Log[z])/12) + LMUA*NC*(3/4 + x/4 + 1/(6*z) + x/(6*z) - z/4 - 
   (3*x*z)/4 - (2*z^2)/3 + (x*z^2)/3 + Log[z]/2 + (x*Log[z])/2 + 
   z*Log[z]) + LMUA*(1 + (3*x)/2 - z/2 + x*z + Log[1 - x]/2 + 
   (x*Log[1 - x])/2 + (z*Log[1 - x])/2 + (x*z*Log[1 - x])/2 - Log[x]/2 + 
   Log[x]/(1 - x) - (x*Log[x])/2 - (z*Log[x])/2 + (z*Log[x])/(1 - x) - 
   (x*z*Log[x])/2 + Log[1 - z]/2 + (5*x*Log[1 - z])/2 + 
   (5*z*Log[1 - z])/2 + (x*z*Log[1 - z])/2 - Log[z]/2 - (3*x*Log[z])/2 + 
   Log[z]/(1 - z) + (x*Log[z])/(1 - z) - (3*z*Log[z])/2 - 
   (x*z*Log[z])/2) + (LMUF*(-1/2 + x/4 - (3*z)/4 - (x*z)/2 - 
    Log[1 - x]/4 - (5*x*Log[1 - x])/4 - (5*z*Log[1 - x])/4 - 
    (x*z*Log[1 - x])/4 + Log[x]/4 - Log[x]/(2*(1 - x)) + (3*x*Log[x])/4 + 
    (3*z*Log[x])/4 - (z*Log[x])/(2*(1 - x)) + (x*z*Log[x])/4 - 
    Log[1 - z]/4 - (x*Log[1 - z])/4 - (z*Log[1 - z])/4 - 
    (x*z*Log[1 - z])/4 - Log[z]/4 - (x*Log[z])/4 + Log[z]/(2*(1 - z)) + 
    (x*Log[z])/(2*(1 - z)) - (z*Log[z])/4 - (x*z*Log[z])/4))/NC^2 + 
 LMUF*NC^2*(-1/2 + x/4 - (3*z)/4 - (x*z)/2 - Log[1 - x]/4 - 
   (5*x*Log[1 - x])/4 - (5*z*Log[1 - x])/4 - (x*z*Log[1 - x])/4 + 
   Log[x]/4 - Log[x]/(2*(1 - x)) + (3*x*Log[x])/4 + (3*z*Log[x])/4 - 
   (z*Log[x])/(2*(1 - x)) + (x*z*Log[x])/4 - Log[1 - z]/4 - 
   (x*Log[1 - z])/4 - (z*Log[1 - z])/4 - (x*z*Log[1 - z])/4 - Log[z]/4 - 
   (x*Log[z])/4 + Log[z]/(2*(1 - z)) + (x*Log[z])/(2*(1 - z)) - 
   (z*Log[z])/4 - (x*z*Log[z])/4) + 
 (LMUA*(-1/2 - (3*x)/4 + z/4 - (x*z)/2 - Log[1 - x]/4 - 
    (x*Log[1 - x])/4 - (z*Log[1 - x])/4 - (x*z*Log[1 - x])/4 + Log[x]/4 - 
    Log[x]/(2*(1 - x)) + (x*Log[x])/4 + (z*Log[x])/4 - 
    (z*Log[x])/(2*(1 - x)) + (x*z*Log[x])/4 - Log[1 - z]/4 - 
    (5*x*Log[1 - z])/4 - (5*z*Log[1 - z])/4 - (x*z*Log[1 - z])/4 + 
    Log[z]/4 + (3*x*Log[z])/4 - Log[z]/(2*(1 - z)) - 
    (x*Log[z])/(2*(1 - z)) + (3*z*Log[z])/4 + (x*z*Log[z])/4))/NC^2 + 
 LMUA*NC^2*(-1/2 - (3*x)/4 + z/4 - (x*z)/2 - Log[1 - x]/4 - 
   (x*Log[1 - x])/4 - (z*Log[1 - x])/4 - (x*z*Log[1 - x])/4 + Log[x]/4 - 
   Log[x]/(2*(1 - x)) + (x*Log[x])/4 + (z*Log[x])/4 - 
   (z*Log[x])/(2*(1 - x)) + (x*z*Log[x])/4 - Log[1 - z]/4 - 
   (5*x*Log[1 - z])/4 - (5*z*Log[1 - z])/4 - (x*z*Log[1 - z])/4 + 
   Log[z]/4 + (3*x*Log[z])/4 - Log[z]/(2*(1 - z)) - 
   (x*Log[z])/(2*(1 - z)) + (3*z*Log[z])/4 + (x*z*Log[z])/4) + 
 LMUF*(1 - x/2 + (3*z)/2 + x*z + Log[1 - x]/2 + (5*x*Log[1 - x])/2 + 
   (5*z*Log[1 - x])/2 + (x*z*Log[1 - x])/2 - Log[x]/2 + Log[x]/(1 - x) - 
   (3*x*Log[x])/2 - (3*z*Log[x])/2 + (z*Log[x])/(1 - x) - 
   (x*z*Log[x])/2 + Log[1 - z]/2 + (x*Log[1 - z])/2 + (z*Log[1 - z])/2 + 
   (x*z*Log[1 - z])/2 + Log[z]/2 + (x*Log[z])/2 - Log[z]/(1 - z) - 
   (x*Log[z])/(1 - z) + (z*Log[z])/2 + (x*z*Log[z])/2) + 
 (NF*DeltaDist[1 - x]*(19/108 - Pi^2/36 + (37*z)/108 - (Pi^2*z)/36 - 
    Log[1 - z]/9 - (4*z*Log[1 - z])/9 + Log[1 - z]^2/12 + 
    (z*Log[1 - z]^2)/12 + Log[z]/36 + (5*Log[z])/(18*(1 - z)) - 
    (11*z*Log[z])/36 - Log[z]^2/24 + Log[z]^2/(12*(1 - z)) - 
    (z*Log[z]^2)/24))/NC + NC*NF*DeltaDist[1 - x]*
  (-19/108 + Pi^2/36 - (37*z)/108 + (Pi^2*z)/36 + Log[1 - z]/9 + 
   (4*z*Log[1 - z])/9 - Log[1 - z]^2/12 - (z*Log[1 - z]^2)/12 - 
   Log[z]/36 - (5*Log[z])/(18*(1 - z)) + (11*z*Log[z])/36 + Log[z]^2/24 - 
   Log[z]^2/(12*(1 - z)) + (z*Log[z]^2)/24) - 
 (3*sqrtxz3*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/x - 
 3*sqrtxz3*x*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
 (sqrtxz3*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/z - 
 3*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] - 
 2*rln2*Log[1 + sqrtxz1 + z] + (4*rln2*Log[1 + sqrtxz1 + z])/(1 - x) - 
 2*rln2*x*Log[1 + sqrtxz1 + z] - (rln2*Log[1 + sqrtxz1 + z])/z + 
 (2*rln2*Log[1 + sqrtxz1 + z])/((1 - x)*z) - 
 (rln2*x*Log[1 + sqrtxz1 + z])/z - 2*rln2*z*Log[1 + sqrtxz1 + z] + 
 (2*rln2*z*Log[1 + sqrtxz1 + z])/(1 - x) - Log[x]*Log[1 + sqrtxz1 + z] + 
 (2*Log[x]*Log[1 + sqrtxz1 + z])/(1 - x) - 
 x*Log[x]*Log[1 + sqrtxz1 + z] - (Log[x]*Log[1 + sqrtxz1 + z])/(2*z) + 
 (Log[x]*Log[1 + sqrtxz1 + z])/((1 - x)*z) - 
 (x*Log[x]*Log[1 + sqrtxz1 + z])/(2*z) - z*Log[x]*Log[1 + sqrtxz1 + z] + 
 (z*Log[x]*Log[1 + sqrtxz1 + z])/(1 - x) + 
 2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
 (4*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) + 
 2*x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
 (Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/z - 
 (2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/((1 - x)*z) + 
 (x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/z + 
 2*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
 (2*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) - 
 2*Log[z]*Log[1 + sqrtxz1 + z] + (4*Log[z]*Log[1 + sqrtxz1 + z])/
  (1 - x) - 2*x*Log[z]*Log[1 + sqrtxz1 + z] - 
 (Log[z]*Log[1 + sqrtxz1 + z])/z + (2*Log[z]*Log[1 + sqrtxz1 + z])/
  ((1 - x)*z) - (x*Log[z]*Log[1 + sqrtxz1 + z])/z - 
 2*z*Log[z]*Log[1 + sqrtxz1 + z] + (2*z*Log[z]*Log[1 + sqrtxz1 + z])/
  (1 - x) - Log[x]*Log[x + z] + (2*Log[x]*Log[x + z])/(1 - x) - 
 x*Log[x]*Log[x + z] - (Log[x]*Log[x + z])/(2*z) + 
 (Log[x]*Log[x + z])/((1 - x)*z) - (x*Log[x]*Log[x + z])/(2*z) - 
 z*Log[x]*Log[x + z] + (z*Log[x]*Log[x + z])/(1 - x) + 
 Log[z]*Log[x + z] - (2*Log[z]*Log[x + z])/(1 - x) + 
 x*Log[z]*Log[x + z] + (Log[z]*Log[x + z])/(2*z) - 
 (Log[z]*Log[x + z])/((1 - x)*z) + (x*Log[z]*Log[x + z])/(2*z) + 
 z*Log[z]*Log[x + z] - (z*Log[z]*Log[x + z])/(1 - x) + 
 2*Log[x]*Log[1 + x*z] - (2*Log[x]*Log[1 + x*z])/(1 - x) + 
 (Log[x]*Log[1 + x*z])/x^2 - (Log[x]*Log[1 + x*z])/x - 
 (Log[x]*Log[1 + x*z])/(1 + x) - (Log[x]*Log[1 + x*z])/(x^2*(1 + x)) - 
 (Log[x]*Log[1 + x*z])/((1 - x)*z) - (Log[x]*Log[1 + x*z])/(2*x^2*z) + 
 (Log[x]*Log[1 + x*z])/(2*x*z) + (x*Log[x]*Log[1 + x*z])/z + 
 (Log[x]*Log[1 + x*z])/(2*(1 + x)*z) + (Log[x]*Log[1 + x*z])/
  (2*x^2*(1 + x)*z) - (z*Log[x]*Log[1 + x*z])/(1 - x) + 
 (z*Log[x]*Log[1 + x*z])/x - (z*Log[x]*Log[1 + x*z])/(x*(1 + x)) + 
 2*Log[z]*Log[1 + x*z] - (2*Log[z]*Log[1 + x*z])/(1 - x) + 
 (Log[z]*Log[1 + x*z])/x^2 - (Log[z]*Log[1 + x*z])/x - 
 (Log[z]*Log[1 + x*z])/(1 + x) - (Log[z]*Log[1 + x*z])/(x^2*(1 + x)) - 
 (Log[z]*Log[1 + x*z])/((1 - x)*z) - (Log[z]*Log[1 + x*z])/(2*x^2*z) + 
 (Log[z]*Log[1 + x*z])/(2*x*z) + (x*Log[z]*Log[1 + x*z])/z + 
 (Log[z]*Log[1 + x*z])/(2*(1 + x)*z) + (Log[z]*Log[1 + x*z])/
  (2*x^2*(1 + x)*z) - (z*Log[z]*Log[1 + x*z])/(1 - x) + 
 (z*Log[z]*Log[1 + x*z])/x - (z*Log[z]*Log[1 + x*z])/(x*(1 + x)) + 
 LMUR*NC^2*(-11/12 - (11*z)/12)*PlusDist[0, 1 - x] + 
 (LMUA*LMUF*(-1/2 - z/2)*PlusDist[0, 1 - x])/NC^2 + 
 LMUA*LMUF*NC^2*(-1/2 - z/2)*PlusDist[0, 1 - x] + 
 (LMUR*NF*(-1/6 - z/6)*PlusDist[0, 1 - x])/NC + 
 LMUR*NC*NF*(1/6 + z/6)*PlusDist[0, 1 - x] + 
 LMUR*(11/12 + (11*z)/12)*PlusDist[0, 1 - x] + 
 LMUA*LMUF*(1 + z)*PlusDist[0, 1 - x] - 
 (3*LMUA*LMUF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/2 - 
 (29*LMUF^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/12 + 
 (11*LMUF*LMUR*DeltaDist[1 - z]*PlusDist[0, 1 - x])/6 + 
 (3*LMUA*LMUF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(4*NC^2) + 
 (3*LMUF^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(4*NC^2) + 
 (3*LMUA*LMUF*NC^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/4 + 
 (5*LMUF^2*NC^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/3 - 
 (11*LMUF*LMUR*NC^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/6 - 
 (5*LMUF*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(9*NC) + 
 (LMUF^2*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(6*NC) - 
 (LMUF*LMUR*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(3*NC) + 
 (5*LMUF*NC*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/9 - 
 (LMUF^2*NC*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/6 + 
 (LMUF*LMUR*NC*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/3 - 
 (LMUA*Pi^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/3 + 
 (LMUA*Pi^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(6*NC^2) + 
 (LMUA*NC^2*Pi^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/6 + 
 LMUF*(-77/18 - Pi^2/2)*DeltaDist[1 - z]*PlusDist[0, 1 - x] + 
 NC*NF*(14/27 - Pi^2/18)*DeltaDist[1 - z]*PlusDist[0, 1 - x] + 
 (NF*(-14/27 + Pi^2/18)*DeltaDist[1 - z]*PlusDist[0, 1 - x])/NC + 
 (LMUF*(4 + Pi^2/6)*DeltaDist[1 - z]*PlusDist[0, 1 - x])/NC^2 + 
 LMUF*NC^2*(5/18 + Pi^2/3)*DeltaDist[1 - z]*PlusDist[0, 1 - x] + 
 NC*NF*(1/9 + (4*z)/9 - Log[1 - z]/6 - (z*Log[1 - z])/6)*
  PlusDist[0, 1 - x] + 
 (NF*(-1/9 - (4*z)/9 + Log[1 - z]/6 + (z*Log[1 - z])/6)*
   PlusDist[0, 1 - x])/NC + LMUF*(1/4 - (7*z)/4 - Log[1 - z] - 
   z*Log[1 - z] - Log[z] + (2*Log[z])/(1 - z) - z*Log[z])*
  PlusDist[0, 1 - x] + (LMUA*(7/8 - z/8 + Log[1 - z] + z*Log[1 - z] - 
    (3*Log[z])/4 + Log[z]/(1 - z) - (3*z*Log[z])/4)*PlusDist[0, 1 - x])/
  NC^2 + LMUA*NC^2*(7/8 - z/8 + Log[1 - z] + z*Log[1 - z] - 
   (3*Log[z])/4 + Log[z]/(1 - z) - (3*z*Log[z])/4)*PlusDist[0, 1 - x] + 
 LMUA*NC*(-1/4 - 1/(3*z) + z/4 + z^2/3 - Log[z]/2 - (z*Log[z])/2)*
  PlusDist[0, 1 - x] + (LMUA*(1/4 + 1/(3*z) - z/4 - z^2/3 + Log[z]/2 + 
    (z*Log[z])/2)*PlusDist[0, 1 - x])/NC + 
 (LMUF*(-1/8 + (7*z)/8 + Log[1 - z]/2 + (z*Log[1 - z])/2 + Log[z]/2 - 
    Log[z]/(1 - z) + (z*Log[z])/2)*PlusDist[0, 1 - x])/NC^2 + 
 LMUF*NC^2*(-1/8 + (7*z)/8 + Log[1 - z]/2 + (z*Log[1 - z])/2 + Log[z]/2 - 
   Log[z]/(1 - z) + (z*Log[z])/2)*PlusDist[0, 1 - x] + 
 LMUA*(-7/4 + z/4 - 2*Log[1 - z] - 2*z*Log[1 - z] + (3*Log[z])/2 - 
   (2*Log[z])/(1 - z) + (3*z*Log[z])/2)*PlusDist[0, 1 - x] + 
 LMUR*NC^2*(-11/12 - (11*x)/12)*PlusDist[0, 1 - z] + 
 (LMUA*LMUF*(-1/2 - x/2)*PlusDist[0, 1 - z])/NC^2 + 
 LMUA*LMUF*NC^2*(-1/2 - x/2)*PlusDist[0, 1 - z] + 
 (LMUR*NF*(-1/6 - x/6)*PlusDist[0, 1 - z])/NC + 
 LMUR*NC*NF*(1/6 + x/6)*PlusDist[0, 1 - z] + 
 LMUR*(11/12 + (11*x)/12)*PlusDist[0, 1 - z] + 
 LMUA*LMUF*(1 + x)*PlusDist[0, 1 - z] - 
 (29*LMUA^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/12 - 
 (3*LMUA*LMUF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/2 + 
 (11*LMUA*LMUR*DeltaDist[1 - x]*PlusDist[0, 1 - z])/6 + 
 (3*LMUA^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(4*NC^2) + 
 (3*LMUA*LMUF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(4*NC^2) + 
 (5*LMUA^2*NC^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/3 + 
 (3*LMUA*LMUF*NC^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/4 - 
 (11*LMUA*LMUR*NC^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/6 - 
 (5*LMUA*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(9*NC) + 
 (LMUA^2*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(6*NC) - 
 (LMUA*LMUR*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(3*NC) + 
 (5*LMUA*NC*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/9 - 
 (LMUA^2*NC*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/6 + 
 (LMUA*LMUR*NC*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/3 - 
 (LMUF*Pi^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/3 + 
 (LMUF*Pi^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(6*NC^2) + 
 (LMUF*NC^2*Pi^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/6 + 
 LMUA*(-77/18 - Pi^2/2)*DeltaDist[1 - x]*PlusDist[0, 1 - z] + 
 NC*NF*(14/27 - Pi^2/18)*DeltaDist[1 - x]*PlusDist[0, 1 - z] + 
 (NF*(-14/27 + Pi^2/18)*DeltaDist[1 - x]*PlusDist[0, 1 - z])/NC + 
 (LMUA*(4 + Pi^2/6)*DeltaDist[1 - x]*PlusDist[0, 1 - z])/NC^2 + 
 LMUA*NC^2*(5/18 + Pi^2/3)*DeltaDist[1 - x]*PlusDist[0, 1 - z] + 
 (LMUF*(7/8 - x/8 + Log[1 - x] + x*Log[1 - x] - (3*Log[x])/4 + 
    Log[x]/(1 - x) - (3*x*Log[x])/4)*PlusDist[0, 1 - z])/NC^2 + 
 LMUF*NC^2*(7/8 - x/8 + Log[1 - x] + x*Log[1 - x] - (3*Log[x])/4 + 
   Log[x]/(1 - x) - (3*x*Log[x])/4)*PlusDist[0, 1 - z] + 
 LMUF*NC*(-5/4 + (5*x)/4 - Log[x]/2 - (x*Log[x])/2)*PlusDist[0, 1 - z] + 
 (LMUA*(-1/8 + (7*x)/8 + Log[1 - x]/2 + (x*Log[1 - x])/2 - Log[x]/2 + 
    Log[x]/(1 - x) - (x*Log[x])/2)*PlusDist[0, 1 - z])/NC^2 + 
 LMUA*NC^2*(-1/8 + (7*x)/8 + Log[1 - x]/2 + (x*Log[1 - x])/2 - Log[x]/2 + 
   Log[x]/(1 - x) - (x*Log[x])/2)*PlusDist[0, 1 - z] + 
 (NF*(-1/9 - (4*x)/9 + Log[1 - x]/6 + (x*Log[1 - x])/6 - Log[x]/3 + 
    (2*Log[x])/(3*(1 - x)) - (x*Log[x])/3)*PlusDist[0, 1 - z])/NC + 
 NC*NF*(1/9 + (4*x)/9 - Log[1 - x]/6 - (x*Log[1 - x])/6 + Log[x]/3 - 
   (2*Log[x])/(3*(1 - x)) + (x*Log[x])/3)*PlusDist[0, 1 - z] + 
 (LMUF*(5/4 - (5*x)/4 + Log[x]/2 + (x*Log[x])/2)*PlusDist[0, 1 - z])/NC + 
 LMUA*(1/4 - (7*x)/4 - Log[1 - x] - x*Log[1 - x] + Log[x] - 
   (2*Log[x])/(1 - x) + x*Log[x])*PlusDist[0, 1 - z] + 
 LMUF*(-7/4 + x/4 - 2*Log[1 - x] - 2*x*Log[1 - x] + (3*Log[x])/2 - 
   (2*Log[x])/(1 - x) + (3*x*Log[x])/2)*PlusDist[0, 1 - z] + 
 (3*LMUA*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/2 + 
 (3*LMUF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/2 - 
 2*LMUA*LMUF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z] - 
 (11*LMUR*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/6 - 
 (3*LMUA*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/(4*NC^2) - 
 (3*LMUF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/(4*NC^2) + 
 (LMUA*LMUF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/NC^2 - 
 (3*LMUA*NC^2*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/4 - 
 (3*LMUF*NC^2*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/4 + 
 LMUA*LMUF*NC^2*PlusDist[0, 1 - x]*PlusDist[0, 1 - z] + 
 (11*LMUR*NC^2*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/6 + 
 (5*NF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/(9*NC) + 
 (LMUR*NF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/(3*NC) - 
 (5*NC*NF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/9 - 
 (LMUR*NC*NF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/3 + 
 NC^2*(-5/18 - Pi^2/2)*PlusDist[0, 1 - x]*PlusDist[0, 1 - z] + 
 ((-4 - Pi^2/3)*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/NC^2 + 
 (77/18 + (5*Pi^2)/6)*PlusDist[0, 1 - x]*PlusDist[0, 1 - z] + 
 LMUF*(-2 - 2*z)*PlusDist[1, 1 - x] + LMUA*(-1 - z)*PlusDist[1, 1 - x] + 
 NC*NF*(-1/6 - z/6)*PlusDist[1, 1 - x] + 
 (NF*(1/6 + z/6)*PlusDist[1, 1 - x])/NC + 
 (LMUA*(1/2 + z/2)*PlusDist[1, 1 - x])/NC^2 + 
 LMUA*NC^2*(1/2 + z/2)*PlusDist[1, 1 - x] + 
 (LMUF*(1 + z)*PlusDist[1, 1 - x])/NC^2 + 
 LMUF*NC^2*(1 + z)*PlusDist[1, 1 - x] + 
 (3*LMUA*DeltaDist[1 - z]*PlusDist[1, 1 - x])/2 + 
 (3*LMUF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/2 - 
 2*LMUF^2*DeltaDist[1 - z]*PlusDist[1, 1 - x] - 
 (11*LMUR*DeltaDist[1 - z]*PlusDist[1, 1 - x])/6 - 
 (3*LMUA*DeltaDist[1 - z]*PlusDist[1, 1 - x])/(4*NC^2) - 
 (3*LMUF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/(4*NC^2) + 
 (LMUF^2*DeltaDist[1 - z]*PlusDist[1, 1 - x])/NC^2 - 
 (3*LMUA*NC^2*DeltaDist[1 - z]*PlusDist[1, 1 - x])/4 - 
 (3*LMUF*NC^2*DeltaDist[1 - z]*PlusDist[1, 1 - x])/4 + 
 LMUF^2*NC^2*DeltaDist[1 - z]*PlusDist[1, 1 - x] + 
 (11*LMUR*NC^2*DeltaDist[1 - z]*PlusDist[1, 1 - x])/6 + 
 (5*NF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/(9*NC) + 
 (LMUR*NF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/(3*NC) - 
 (5*NC*NF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/9 - 
 (LMUR*NC*NF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/3 + 
 NC^2*(-5/18 - Pi^2/2)*DeltaDist[1 - z]*PlusDist[1, 1 - x] + 
 ((-4 - Pi^2/3)*DeltaDist[1 - z]*PlusDist[1, 1 - x])/NC^2 + 
 (77/18 + (5*Pi^2)/6)*DeltaDist[1 - z]*PlusDist[1, 1 - x] + 
 ((-1/4 - 1/(3*z) + z/4 + z^2/3 - Log[z]/2 - (z*Log[z])/2)*
   PlusDist[1, 1 - x])/NC + (-11/12 - (11*z)/12 + 3*Log[1 - z] + 
   3*z*Log[1 - z] - Log[z]/2 - (z*Log[z])/2)*PlusDist[1, 1 - x] + 
 (((-3*Log[1 - z])/2 - (3*z*Log[1 - z])/2 + Log[z]/4 + (z*Log[z])/4)*
   PlusDist[1, 1 - x])/NC^2 + 
 NC^2*(11/12 + (11*z)/12 - (3*Log[1 - z])/2 - (3*z*Log[1 - z])/2 + 
   Log[z]/4 + (z*Log[z])/4)*PlusDist[1, 1 - x] + 
 NC*(1/4 + 1/(3*z) - z/4 - z^2/3 + Log[z]/2 + (z*Log[z])/2)*
  PlusDist[1, 1 - x] + (11*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/6 + 
 2*LMUA*PlusDist[0, 1 - z]*PlusDist[1, 1 - x] + 
 4*LMUF*PlusDist[0, 1 - z]*PlusDist[1, 1 - x] - 
 (LMUA*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/NC^2 - 
 (2*LMUF*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/NC^2 - 
 (11*NC^2*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/6 - 
 LMUA*NC^2*PlusDist[0, 1 - z]*PlusDist[1, 1 - x] - 
 2*LMUF*NC^2*PlusDist[0, 1 - z]*PlusDist[1, 1 - x] - 
 (NF*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/(3*NC) + 
 (NC*NF*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/3 + 
 LMUA*(-2 - 2*x)*PlusDist[1, 1 - z] + LMUF*(-1 - x)*PlusDist[1, 1 - z] + 
 NC*NF*(-1/6 - x/6)*PlusDist[1, 1 - z] + 
 (NF*(1/6 + x/6)*PlusDist[1, 1 - z])/NC + 
 (LMUF*(1/2 + x/2)*PlusDist[1, 1 - z])/NC^2 + 
 LMUF*NC^2*(1/2 + x/2)*PlusDist[1, 1 - z] + 
 (LMUA*(1 + x)*PlusDist[1, 1 - z])/NC^2 + 
 LMUA*NC^2*(1 + x)*PlusDist[1, 1 - z] + 
 (3*LMUA*DeltaDist[1 - x]*PlusDist[1, 1 - z])/2 - 
 2*LMUA^2*DeltaDist[1 - x]*PlusDist[1, 1 - z] + 
 (3*LMUF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/2 - 
 (11*LMUR*DeltaDist[1 - x]*PlusDist[1, 1 - z])/6 - 
 (3*LMUA*DeltaDist[1 - x]*PlusDist[1, 1 - z])/(4*NC^2) + 
 (LMUA^2*DeltaDist[1 - x]*PlusDist[1, 1 - z])/NC^2 - 
 (3*LMUF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/(4*NC^2) - 
 (3*LMUA*NC^2*DeltaDist[1 - x]*PlusDist[1, 1 - z])/4 + 
 LMUA^2*NC^2*DeltaDist[1 - x]*PlusDist[1, 1 - z] - 
 (3*LMUF*NC^2*DeltaDist[1 - x]*PlusDist[1, 1 - z])/4 + 
 (11*LMUR*NC^2*DeltaDist[1 - x]*PlusDist[1, 1 - z])/6 + 
 (5*NF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/(9*NC) + 
 (LMUR*NF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/(3*NC) - 
 (5*NC*NF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/9 - 
 (LMUR*NC*NF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/3 + 
 NC^2*(-5/18 - Pi^2/2)*DeltaDist[1 - x]*PlusDist[1, 1 - z] + 
 ((-4 - Pi^2/3)*DeltaDist[1 - x]*PlusDist[1, 1 - z])/NC^2 + 
 (77/18 + (5*Pi^2)/6)*DeltaDist[1 - x]*PlusDist[1, 1 - z] + 
 (-11/12 - (11*x)/12 + 3*Log[1 - x] + 3*x*Log[1 - x] - (5*Log[x])/2 + 
   (4*Log[x])/(1 - x) - (5*x*Log[x])/2)*PlusDist[1, 1 - z] + 
 ((-5/4 + (5*x)/4 - Log[x]/2 - (x*Log[x])/2)*PlusDist[1, 1 - z])/NC + 
 NC*(5/4 - (5*x)/4 + Log[x]/2 + (x*Log[x])/2)*PlusDist[1, 1 - z] + 
 (((-3*Log[1 - x])/2 - (3*x*Log[1 - x])/2 + (5*Log[x])/4 - 
    (2*Log[x])/(1 - x) + (5*x*Log[x])/4)*PlusDist[1, 1 - z])/NC^2 + 
 NC^2*(11/12 + (11*x)/12 - (3*Log[1 - x])/2 - (3*x*Log[1 - x])/2 + 
   (5*Log[x])/4 - (2*Log[x])/(1 - x) + (5*x*Log[x])/4)*
  PlusDist[1, 1 - z] + (11*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/6 + 
 4*LMUA*PlusDist[0, 1 - x]*PlusDist[1, 1 - z] + 
 2*LMUF*PlusDist[0, 1 - x]*PlusDist[1, 1 - z] - 
 (2*LMUA*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/NC^2 - 
 (LMUF*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/NC^2 - 
 (11*NC^2*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/6 - 
 2*LMUA*NC^2*PlusDist[0, 1 - x]*PlusDist[1, 1 - z] - 
 LMUF*NC^2*PlusDist[0, 1 - x]*PlusDist[1, 1 - z] - 
 (NF*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/(3*NC) + 
 (NC*NF*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/3 - 
 6*PlusDist[1, 1 - x]*PlusDist[1, 1 - z] + 
 (3*PlusDist[1, 1 - x]*PlusDist[1, 1 - z])/NC^2 + 
 3*NC^2*PlusDist[1, 1 - x]*PlusDist[1, 1 - z] + 
 ((-3/4 - (3*z)/4)*PlusDist[2, 1 - x])/NC^2 + 
 NC^2*(-3/4 - (3*z)/4)*PlusDist[2, 1 - x] + 
 (3/2 + (3*z)/2)*PlusDist[2, 1 - x] + 
 (11*DeltaDist[1 - z]*PlusDist[2, 1 - x])/12 + 
 3*LMUF*DeltaDist[1 - z]*PlusDist[2, 1 - x] - 
 (3*LMUF*DeltaDist[1 - z]*PlusDist[2, 1 - x])/(2*NC^2) - 
 (11*NC^2*DeltaDist[1 - z]*PlusDist[2, 1 - x])/12 - 
 (3*LMUF*NC^2*DeltaDist[1 - z]*PlusDist[2, 1 - x])/2 - 
 (NF*DeltaDist[1 - z]*PlusDist[2, 1 - x])/(6*NC) + 
 (NC*NF*DeltaDist[1 - z]*PlusDist[2, 1 - x])/6 - 
 3*PlusDist[0, 1 - z]*PlusDist[2, 1 - x] + 
 (3*PlusDist[0, 1 - z]*PlusDist[2, 1 - x])/(2*NC^2) + 
 (3*NC^2*PlusDist[0, 1 - z]*PlusDist[2, 1 - x])/2 + 
 ((-3/4 - (3*x)/4)*PlusDist[2, 1 - z])/NC^2 + 
 NC^2*(-3/4 - (3*x)/4)*PlusDist[2, 1 - z] + 
 (3/2 + (3*x)/2)*PlusDist[2, 1 - z] + 
 (11*DeltaDist[1 - x]*PlusDist[2, 1 - z])/12 + 
 3*LMUA*DeltaDist[1 - x]*PlusDist[2, 1 - z] - 
 (3*LMUA*DeltaDist[1 - x]*PlusDist[2, 1 - z])/(2*NC^2) - 
 (11*NC^2*DeltaDist[1 - x]*PlusDist[2, 1 - z])/12 - 
 (3*LMUA*NC^2*DeltaDist[1 - x]*PlusDist[2, 1 - z])/2 - 
 (NF*DeltaDist[1 - x]*PlusDist[2, 1 - z])/(6*NC) + 
 (NC*NF*DeltaDist[1 - x]*PlusDist[2, 1 - z])/6 - 
 3*PlusDist[0, 1 - x]*PlusDist[2, 1 - z] + 
 (3*PlusDist[0, 1 - x]*PlusDist[2, 1 - z])/(2*NC^2) + 
 (3*NC^2*PlusDist[0, 1 - x]*PlusDist[2, 1 - z])/2 - 
 DeltaDist[1 - z]*PlusDist[3, 1 - x] + 
 (DeltaDist[1 - z]*PlusDist[3, 1 - x])/(2*NC^2) + 
 (NC^2*DeltaDist[1 - z]*PlusDist[3, 1 - x])/2 - 
 DeltaDist[1 - x]*PlusDist[3, 1 - z] + 
 (DeltaDist[1 - x]*PlusDist[3, 1 - z])/(2*NC^2) + 
 (NC^2*DeltaDist[1 - x]*PlusDist[3, 1 - z])/2 - 
 (2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
 (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) + 
 (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) - 
 (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) - 
 (2*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
 (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) + 
 (x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*poly2*sqrtxz2) + 
 (3*x^4*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) + 
 (3*x^4*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) - 
 (3*x^6*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) + 
 PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/(2*sqrtxz2*(1 - z)) + 
 (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(sqrtxz2*(1 - z)) + 
 (x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2*(1 - z)) + 
 PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/(2*sqrtxz2*z) - 
 (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(sqrtxz2*z) + 
 (x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2*z) + 
 (3*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2) + 
 (2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
 (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) - 
 (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) + 
 (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) + 
 (2*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
 (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) - 
 (x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*poly2*sqrtxz2) - 
 (3*x^4*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) - 
 (3*x^4*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) + 
 (3*x^6*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) - 
 PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/(2*sqrtxz2*(1 - z)) - 
 (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*(1 - z)) - 
 (x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2*(1 - z)) - 
 PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/(2*sqrtxz2*z) + 
 (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*z) - 
 (x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2*z) - 
 (3*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2) + 
 (2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
 (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
 (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) + 
 (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
 (2*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
 (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
 (x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2) - 
 (3*x^4*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
 (3*x^4*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) + 
 (3*x^6*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
 PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(2*sqrtxz2*(1 - z)) - 
 (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
 (x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) - 
 PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(2*sqrtxz2*z) + 
 (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
 (x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*z) - 
 (3*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
 (2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
 (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
 (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) - 
 (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
 (2*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
 (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
 (x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2) + 
 (3*x^4*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
 (3*x^4*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) - 
 (3*x^6*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
 PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(2*sqrtxz2*(1 - z)) + 
 (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
 (x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) + 
 PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(2*sqrtxz2*z) - 
 (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
 (x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*z) + 
 (3*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
 2*PolyLog[2, -x] - (2*PolyLog[2, -x])/x^2 + (2*PolyLog[2, -x])/x + 
 2*x*PolyLog[2, -x] - (2*PolyLog[2, -x])/(1 + x) + 
 (2*PolyLog[2, -x])/(x^2*(1 + x)) - PolyLog[2, -x]/z + 
 PolyLog[2, -x]/(x^2*z) - PolyLog[2, -x]/(x*z) - (x*PolyLog[2, -x])/z + 
 PolyLog[2, -x]/((1 + x)*z) - PolyLog[2, -x]/(x^2*(1 + x)*z) - 
 (2*z*PolyLog[2, -x])/x + (2*z*PolyLog[2, -x])/(1 + x) + 
 (2*z*PolyLog[2, -x])/(x*(1 + x)) + 2*PolyLog[2, x] - 
 (3*PolyLog[2, x])/(2*(1 - x)) + (2*PolyLog[2, x])/x^2 - 
 (2*PolyLog[2, x])/x - x*PolyLog[2, x] + (2*PolyLog[2, x])/(1 + x) - 
 (2*PolyLog[2, x])/(x^2*(1 + x)) - (4*PolyLog[2, x])/(1 - z) + 
 (6*PolyLog[2, x])/((1 - x)*(1 - z)) - (2*x*PolyLog[2, x])/(1 - z) - 
 (2*PolyLog[2, x])/z + (4*PolyLog[2, x])/((1 - x)*z) - 
 PolyLog[2, x]/(x^2*z) + PolyLog[2, x]/(x*z) - (2*x*PolyLog[2, x])/z - 
 PolyLog[2, x]/((1 + x)*z) + PolyLog[2, x]/(x^2*(1 + x)*z) + 
 (2*PolyLog[2, x])/((1 - z)*z) - (4*PolyLog[2, x])/((1 - x)*(1 - z)*z) + 
 (2*x*PolyLog[2, x])/((1 - z)*z) + z*PolyLog[2, x] - 
 (3*z*PolyLog[2, x])/(2*(1 - x)) + (2*z*PolyLog[2, x])/x - 
 (2*z*PolyLog[2, x])/(1 + x) - (2*z*PolyLog[2, x])/(x*(1 + x)) + 
 LMUF*DeltaDist[1 - z]*(29/9 + Pi^2/3 + (19*x)/18 + (Pi^2*x)/3 - 
   (3*Log[1 - x])/4 - (3*x*Log[1 - x])/4 - (3*Log[1 - x]^2)/2 - 
   (3*x*Log[1 - x]^2)/2 + Log[x]/3 - (7*Log[x])/(6*(1 - x)) - 
   (7*x*Log[x])/6 + 3*Log[1 - x]*Log[x] - (6*Log[1 - x]*Log[x])/(1 - x) + 
   3*x*Log[1 - x]*Log[x] - (5*Log[x]^2)/4 + (3*Log[x]^2)/(2*(1 - x)) - 
   (5*x*Log[x]^2)/4 - PolyLog[2, x]/2 - (x*PolyLog[2, x])/2) + 
 (LMUF*DeltaDist[1 - z]*(-3/2 + Pi^2/12 + (3*x)/2 + (Pi^2*x)/12 + 
    (5*Log[1 - x])/4 - (5*x*Log[1 - x])/4 - (3*Log[x])/2 + 
    (3*x*Log[x])/2 - Log[x]^2/2 - (x*Log[x]^2)/2 - PolyLog[2, x]/2 - 
    (x*PolyLog[2, x])/2))/NC + NC*PlusDist[0, 1 - z]*
  (-3/2 + Pi^2/12 + (3*x)/2 + (Pi^2*x)/12 + (5*Log[1 - x])/4 - 
   (5*x*Log[1 - x])/4 - (3*Log[x])/2 + (3*x*Log[x])/2 - Log[x]^2/2 - 
   (x*Log[x]^2)/2 - PolyLog[2, x]/2 - (x*PolyLog[2, x])/2) + 
 NC^2*PlusDist[0, 1 - z]*(19/18 + (7*Pi^2)/24 - (7*x)/9 + (7*Pi^2*x)/24 + 
   (11*Log[1 - x])/12 + (11*x*Log[1 - x])/12 - (3*Log[1 - x]^2)/4 - 
   (3*x*Log[1 - x]^2)/4 - (4*Log[x])/3 + (35*Log[x])/(12*(1 - x)) - 
   (25*x*Log[x])/12 + (3*Log[1 - x]*Log[x])/2 - 
   (3*Log[1 - x]*Log[x])/(1 - x) + (3*x*Log[1 - x]*Log[x])/2 - 
   (3*Log[x]^2)/4 + Log[x]^2/(1 - x) - (3*x*Log[x]^2)/4 - 
   PolyLog[2, x]/4 - (x*PolyLog[2, x])/4) + 
 (PlusDist[0, 1 - z]*(1/2 + (5*Pi^2)/24 + (7*x)/2 + (5*Pi^2*x)/24 - 
    (3*Log[1 - x]^2)/4 - (3*x*Log[1 - x]^2)/4 - (3*Log[x])/(4*(1 - x)) - 
    (3*x*Log[x])/4 + (3*Log[1 - x]*Log[x])/2 - (3*Log[1 - x]*Log[x])/
     (1 - x) + (3*x*Log[1 - x]*Log[x])/2 - Log[x]^2/2 + 
    Log[x]^2/(2*(1 - x)) - (x*Log[x]^2)/2 - PolyLog[2, x]/4 - 
    (x*PolyLog[2, x])/4))/NC^2 + NC*NF*DeltaDist[1 - z]*
  (-37/108 + Pi^2/18 - Pi^2/(18*(1 - x)) - (19*x)/108 + (Pi^2*x)/18 + 
   Log[1 - x]/9 + (4*x*Log[1 - x])/9 - Log[1 - x]^2/12 - 
   (x*Log[1 - x]^2)/12 - (5*Log[x])/12 + (5*Log[x])/(6*(1 - x)) - 
   (7*x*Log[x])/12 + (Log[1 - x]*Log[x])/6 - (Log[1 - x]*Log[x])/
    (3*(1 - x)) + (x*Log[1 - x]*Log[x])/6 - (5*Log[x]^2)/24 + 
   (5*Log[x]^2)/(12*(1 - x)) - (5*x*Log[x]^2)/24 - PolyLog[2, x]/6 + 
   PolyLog[2, x]/(3*(1 - x)) - (x*PolyLog[2, x])/6) + 
 (NF*DeltaDist[1 - z]*(37/108 - Pi^2/18 + Pi^2/(18*(1 - x)) + 
    (19*x)/108 - (Pi^2*x)/18 - Log[1 - x]/9 - (4*x*Log[1 - x])/9 + 
    Log[1 - x]^2/12 + (x*Log[1 - x]^2)/12 + (5*Log[x])/12 - 
    (5*Log[x])/(6*(1 - x)) + (7*x*Log[x])/12 - (Log[1 - x]*Log[x])/6 + 
    (Log[1 - x]*Log[x])/(3*(1 - x)) - (x*Log[1 - x]*Log[x])/6 + 
    (5*Log[x]^2)/24 - (5*Log[x]^2)/(12*(1 - x)) + (5*x*Log[x]^2)/24 + 
    PolyLog[2, x]/6 - PolyLog[2, x]/(3*(1 - x)) + (x*PolyLog[2, x])/6))/
  NC + (LMUF*DeltaDist[1 - z]*(-7/8 - Pi^2/8 - (25*x)/8 - (Pi^2*x)/8 + 
    (3*Log[1 - x])/8 + (3*x*Log[1 - x])/8 + (3*Log[1 - x]^2)/4 + 
    (3*x*Log[1 - x]^2)/4 - (3*Log[x])/8 + (3*Log[x])/(2*(1 - x)) + 
    (3*x*Log[x])/8 - (3*Log[1 - x]*Log[x])/2 + (3*Log[1 - x]*Log[x])/
     (1 - x) - (3*x*Log[1 - x]*Log[x])/2 + Log[x]^2/2 - 
    Log[x]^2/(2*(1 - x)) + (x*Log[x]^2)/2 + PolyLog[2, x]/4 + 
    (x*PolyLog[2, x])/4))/NC^2 + LMUF*NC^2*DeltaDist[1 - z]*
  (-169/72 - (5*Pi^2)/24 + (149*x)/72 - (5*Pi^2*x)/24 + 
   (3*Log[1 - x])/8 + (3*x*Log[1 - x])/8 + (3*Log[1 - x]^2)/4 + 
   (3*x*Log[1 - x]^2)/4 + Log[x]/24 - Log[x]/(3*(1 - x)) + 
   (19*x*Log[x])/24 - (3*Log[1 - x]*Log[x])/2 + 
   (3*Log[1 - x]*Log[x])/(1 - x) - (3*x*Log[1 - x]*Log[x])/2 + 
   (3*Log[x]^2)/4 - Log[x]^2/(1 - x) + (3*x*Log[x]^2)/4 + 
   PolyLog[2, x]/4 + (x*PolyLog[2, x])/4) + 
 LMUF*NC*DeltaDist[1 - z]*(3/2 - Pi^2/12 - (3*x)/2 - (Pi^2*x)/12 - 
   (5*Log[1 - x])/4 + (5*x*Log[1 - x])/4 + (3*Log[x])/2 - 
   (3*x*Log[x])/2 + Log[x]^2/2 + (x*Log[x]^2)/2 + PolyLog[2, x]/2 + 
   (x*PolyLog[2, x])/2) + 
 (PlusDist[0, 1 - z]*(3/2 - Pi^2/12 - (3*x)/2 - (Pi^2*x)/12 - 
    (5*Log[1 - x])/4 + (5*x*Log[1 - x])/4 + (3*Log[x])/2 - 
    (3*x*Log[x])/2 + Log[x]^2/2 + (x*Log[x]^2)/2 + PolyLog[2, x]/2 + 
    (x*PolyLog[2, x])/2))/NC + PlusDist[0, 1 - z]*
  (-14/9 - Pi^2/2 - (49*x)/18 - (Pi^2*x)/2 - (11*Log[1 - x])/12 - 
   (11*x*Log[1 - x])/12 + (3*Log[1 - x]^2)/2 + (3*x*Log[1 - x]^2)/2 + 
   (4*Log[x])/3 - (13*Log[x])/(6*(1 - x)) + (17*x*Log[x])/6 - 
   3*Log[1 - x]*Log[x] + (6*Log[1 - x]*Log[x])/(1 - x) - 
   3*x*Log[1 - x]*Log[x] + (5*Log[x]^2)/4 - (3*Log[x]^2)/(2*(1 - x)) + 
   (5*x*Log[x]^2)/4 + PolyLog[2, x]/2 + (x*PolyLog[2, x])/2) + 
 PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
 (2*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
 x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/(2*z) - 
 PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/((1 - x)*z) + 
 (x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(2*z) + 
 z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
 (z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
 PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (2*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
 x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
 PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/(2*z) + 
 PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/((1 - x)*z) - 
 (x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(2*z) - 
 z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
 2*PolyLog[2, 1 - x/z] - (5*PolyLog[2, 1 - x/z])/(2*(1 - x)) + 
 2*x*PolyLog[2, 1 - x/z] + PolyLog[2, 1 - x/z]/(1 - z) - 
 (2*PolyLog[2, 1 - x/z])/((1 - x)*(1 - z)) + 
 (x*PolyLog[2, 1 - x/z])/(1 - z) + (3*PolyLog[2, 1 - x/z])/z - 
 (4*PolyLog[2, 1 - x/z])/((1 - x)*z) + (x*PolyLog[2, 1 - x/z])/z - 
 (3*PolyLog[2, 1 - x/z])/((1 - z)*z) + (4*PolyLog[2, 1 - x/z])/
  ((1 - x)*(1 - z)*z) - (x*PolyLog[2, 1 - x/z])/((1 - z)*z) + 
 4*z*PolyLog[2, 1 - x/z] - (5*z*PolyLog[2, 1 - x/z])/(2*(1 - x)) - 
 PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) - 
 x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - PolyLog[2, 1/2 - sqrtxz1/2 - z/2]/
  (2*z) + PolyLog[2, 1/2 - sqrtxz1/2 - z/2]/((1 - x)*z) - 
 (x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(2*z) - 
 z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) + 
 PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
 (2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) + 
 x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + PolyLog[2, 1/2 - sqrtxz1/2 + z/2]/
  (2*z) - PolyLog[2, 1/2 - sqrtxz1/2 + z/2]/((1 - x)*z) + 
 (x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(2*z) + 
 z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
 (z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) + 
 (2*PolyLog[2, -(x/z)])/(1 - x) + PolyLog[2, -(x/z)]/x^2 - 
 PolyLog[2, -(x/z)]/x - 2*x*PolyLog[2, -(x/z)] - 
 PolyLog[2, -(x/z)]/(1 + x) - PolyLog[2, -(x/z)]/(x^2*(1 + x)) - 
 PolyLog[2, -(x/z)]/z + PolyLog[2, -(x/z)]/((1 - x)*z) - 
 PolyLog[2, -(x/z)]/(2*x^2*z) + PolyLog[2, -(x/z)]/(2*x*z) + 
 PolyLog[2, -(x/z)]/(2*(1 + x)*z) + PolyLog[2, -(x/z)]/
  (2*x^2*(1 + x)*z) - 2*z*PolyLog[2, -(x/z)] + 
 (z*PolyLog[2, -(x/z)])/(1 - x) + (z*PolyLog[2, -(x/z)])/x - 
 (z*PolyLog[2, -(x/z)])/(x*(1 + x)) - PolyLog[2, z] + 
 (5*PolyLog[2, z])/(2*(1 - x)) - 4*x*PolyLog[2, z] + 
 (3*PolyLog[2, z])/(2*(1 - z)) - (2*PolyLog[2, z])/((1 - x)*(1 - z)) + 
 (x*PolyLog[2, z])/(2*(1 - z)) - 5*z*PolyLog[2, z] + 
 (5*z*PolyLog[2, z])/(2*(1 - x)) + 
 (LMUA*DeltaDist[1 - x]*(-5/3 + Pi^2/12 - 7/(36*z) + (7*z)/6 + 
    (Pi^2*z)/12 + (25*z^2)/36 + Log[1 - z]/4 + Log[1 - z]/(3*z) - 
    (z*Log[1 - z])/4 - (z^2*Log[1 - z])/3 - Log[z]/4 + Log[z]/(3*z) - 
    z*Log[z] - (z^2*Log[z])/3 + Log[z]^2/2 + (z*Log[z]^2)/2 - 
    PolyLog[2, z]/2 - (z*PolyLog[2, z])/2))/NC + 
 NC*PlusDist[0, 1 - x]*(-5/3 + Pi^2/12 - 7/(36*z) + (7*z)/6 + 
   (Pi^2*z)/12 + (25*z^2)/36 + Log[1 - z]/4 + Log[1 - z]/(3*z) - 
   (z*Log[1 - z])/4 - (z^2*Log[1 - z])/3 - Log[z]/4 + Log[z]/(3*z) - 
   z*Log[z] - (z^2*Log[z])/3 + Log[z]^2/2 + (z*Log[z]^2)/2 - 
   PolyLog[2, z]/2 - (z*PolyLog[2, z])/2) + 
 LMUA*DeltaDist[1 - x]*(29/9 + Pi^2/3 + (19*z)/18 + (Pi^2*z)/3 - 
   (3*Log[1 - z])/4 - (3*z*Log[1 - z])/4 - (3*Log[1 - z]^2)/2 - 
   (3*z*Log[1 - z]^2)/2 - (14*Log[z])/3 + (29*Log[z])/(6*(1 - z)) - 
   (13*z*Log[z])/6 - Log[1 - z]*Log[z] + (2*Log[1 - z]*Log[z])/(1 - z) - 
   z*Log[1 - z]*Log[z] + (7*Log[z]^2)/4 - (5*Log[z]^2)/(2*(1 - z)) + 
   (7*z*Log[z]^2)/4 - PolyLog[2, z]/2 - (z*PolyLog[2, z])/2) + 
 NC^2*PlusDist[0, 1 - x]*(19/18 + (7*Pi^2)/24 - (7*z)/9 + (7*Pi^2*z)/24 + 
   (11*Log[1 - z])/12 + (11*z*Log[1 - z])/12 - (3*Log[1 - z]^2)/4 - 
   (3*z*Log[1 - z]^2)/4 - (5*Log[z])/4 + (3*Log[z])/(4*(1 - z)) - 
   (Log[1 - z]*Log[z])/2 + (Log[1 - z]*Log[z])/(1 - z) - 
   (z*Log[1 - z]*Log[z])/2 + (3*Log[z]^2)/4 - Log[z]^2/(1 - z) + 
   (3*z*Log[z]^2)/4 - PolyLog[2, z]/4 - (z*PolyLog[2, z])/4) + 
 (PlusDist[0, 1 - x]*(1/2 + (5*Pi^2)/24 + (7*z)/2 + (5*Pi^2*z)/24 - 
    (3*Log[1 - z]^2)/4 - (3*z*Log[1 - z]^2)/4 - (7*Log[z])/4 + 
    (3*Log[z])/(4*(1 - z)) - (z*Log[z])/2 - (Log[1 - z]*Log[z])/2 + 
    (Log[1 - z]*Log[z])/(1 - z) - (z*Log[1 - z]*Log[z])/2 + Log[z]^2 - 
    (3*Log[z]^2)/(2*(1 - z)) + z*Log[z]^2 - PolyLog[2, z]/4 - 
    (z*PolyLog[2, z])/4))/NC^2 + 
 (LMUA*DeltaDist[1 - x]*(-7/8 - Pi^2/8 - (25*z)/8 - (Pi^2*z)/8 + 
    (3*Log[1 - z])/8 + (3*z*Log[1 - z])/8 + (3*Log[1 - z]^2)/4 + 
    (3*z*Log[1 - z]^2)/4 + (17*Log[z])/8 - (3*Log[z])/(2*(1 - z)) + 
    (7*z*Log[z])/8 + (Log[1 - z]*Log[z])/2 - (Log[1 - z]*Log[z])/
     (1 - z) + (z*Log[1 - z]*Log[z])/2 - Log[z]^2 + 
    (3*Log[z]^2)/(2*(1 - z)) - z*Log[z]^2 + PolyLog[2, z]/4 + 
    (z*PolyLog[2, z])/4))/NC^2 + LMUA*NC^2*DeltaDist[1 - x]*
  (-169/72 - (5*Pi^2)/24 + (149*z)/72 - (5*Pi^2*z)/24 + 
   (3*Log[1 - z])/8 + (3*z*Log[1 - z])/8 + (3*Log[1 - z]^2)/4 + 
   (3*z*Log[1 - z]^2)/4 + (61*Log[z])/24 - (10*Log[z])/(3*(1 - z)) + 
   (31*z*Log[z])/24 + (Log[1 - z]*Log[z])/2 - 
   (Log[1 - z]*Log[z])/(1 - z) + (z*Log[1 - z]*Log[z])/2 - 
   (3*Log[z]^2)/4 + Log[z]^2/(1 - z) - (3*z*Log[z]^2)/4 + 
   PolyLog[2, z]/4 + (z*PolyLog[2, z])/4) + 
 PlusDist[0, 1 - x]*(-14/9 - Pi^2/2 - (49*z)/18 - (Pi^2*z)/2 - 
   (11*Log[1 - z])/12 - (11*z*Log[1 - z])/12 + (3*Log[1 - z]^2)/2 + 
   (3*z*Log[1 - z]^2)/2 + 3*Log[z] - (3*Log[z])/(2*(1 - z)) + 
   (z*Log[z])/2 + Log[1 - z]*Log[z] - (2*Log[1 - z]*Log[z])/(1 - z) + 
   z*Log[1 - z]*Log[z] - (7*Log[z]^2)/4 + (5*Log[z]^2)/(2*(1 - z)) - 
   (7*z*Log[z]^2)/4 + PolyLog[2, z]/2 + (z*PolyLog[2, z])/2) + 
 LMUA*NC*DeltaDist[1 - x]*(5/3 - Pi^2/12 + 7/(36*z) - (7*z)/6 - 
   (Pi^2*z)/12 - (25*z^2)/36 - Log[1 - z]/4 - Log[1 - z]/(3*z) + 
   (z*Log[1 - z])/4 + (z^2*Log[1 - z])/3 + Log[z]/4 - Log[z]/(3*z) + 
   z*Log[z] + (z^2*Log[z])/3 - Log[z]^2/2 - (z*Log[z]^2)/2 + 
   PolyLog[2, z]/2 + (z*PolyLog[2, z])/2) + 
 (PlusDist[0, 1 - x]*(5/3 - Pi^2/12 + 7/(36*z) - (7*z)/6 - (Pi^2*z)/12 - 
    (25*z^2)/36 - Log[1 - z]/4 - Log[1 - z]/(3*z) + (z*Log[1 - z])/4 + 
    (z^2*Log[1 - z])/3 + Log[z]/4 - Log[z]/(3*z) + z*Log[z] + 
    (z^2*Log[z])/3 - Log[z]^2/2 - (z*Log[z]^2)/2 + PolyLog[2, z]/2 + 
    (z*PolyLog[2, z])/2))/NC + NC^2*(5/3 - Pi^2/12 + 1/(2*(1 - x)) + 
   Pi^2/(4*(1 - x)) - (13*x)/9 - (13*Pi^2*x)/12 - 7/(2*(1 - z)) + 
   Pi^2/(4*(1 - z)) + 2/((1 - x)*(1 - z)) - Pi^2/(2*(1 - x)*(1 - z)) + 
   (3*x)/(2*(1 - z)) + (Pi^2*x)/(4*(1 - z)) + x/(4*(x - z)) - 
   x^2/(2*(x - z)) + (20*z)/9 - (13*Pi^2*z)/12 - (5*z)/(2*(1 - x)) + 
   (Pi^2*z)/(4*(1 - x)) - (x*z)/4 - (Pi^2*x*z)/12 + z/(4*(1 - x - z)) - 
   (3*Log[1 - x])/4 - (2*Log[1 - x])/(1 - x) + (47*x*Log[1 - x])/12 - 
   (6*Log[1 - x])/(1 - z) + (6*Log[1 - x])/((1 - x)*(1 - z)) + 
   (47*z*Log[1 - x])/12 - (4*z*Log[1 - x])/(1 - x) + (x*z*Log[1 - x])/4 + 
   Log[1 - x]^2/4 - Log[1 - x]^2/(1 - x) + (11*x*Log[1 - x]^2)/4 - 
   Log[1 - x]^2/(1 - z) + (2*Log[1 - x]^2)/((1 - x)*(1 - z)) - 
   (x*Log[1 - x]^2)/(1 - z) + (11*z*Log[1 - x]^2)/4 - 
   (z*Log[1 - x]^2)/(1 - x) + (x*z*Log[1 - x]^2)/4 - Log[x]/4 + 
   (7*Log[x])/(4*(1 - x)) - (79*x*Log[x])/12 + (1 + x)*Log[x] + 
   (9*Log[x])/(1 - z) - (9*Log[x])/((1 - x)*(1 - z)) - 
   (3*Log[x])/(4*(1 - x - z)) - (x^2*Log[x])/(4*(x - z)^2) + 
   (x^3*Log[x])/(2*(x - z)^2) + (3*Log[x])/(4*(x - z)) - 
   (3*Log[x])/(4*(1 - x)*(x - z)) + (3*x*Log[x])/(4*(x - z)) + 
   (x^2*Log[x])/(2*(x - z)) - (67*z*Log[x])/12 + 
   (17*z*Log[x])/(4*(1 - x)) + (3*x*z*Log[x])/4 - (1 + x)*z*Log[x] + 
   (z*Log[x])/(4*(1 - x - z)^2) - (z*Log[x])/(4*(1 - x - z)) - 
   (z^2*Log[x])/(4*(1 - x - z)^2) - (Log[1 - x]*Log[x])/2 + 
   (4*Log[1 - x]*Log[x])/(1 - x) - (13*x*Log[1 - x]*Log[x])/2 + 
   (5*Log[1 - x]*Log[x])/(2*(1 - z)) - (5*Log[1 - x]*Log[x])/
    ((1 - x)*(1 - z)) + (5*x*Log[1 - x]*Log[x])/(2*(1 - z)) - 
   (13*z*Log[1 - x]*Log[x])/2 + (4*z*Log[1 - x]*Log[x])/(1 - x) - 
   (x*z*Log[1 - x]*Log[x])/2 + Log[x]^2/4 - (5*Log[x]^2)/(2*(1 - x)) + 
   (17*x*Log[x]^2)/4 - (2*Log[x]^2)/(1 - z) + 
   (4*Log[x]^2)/((1 - x)*(1 - z)) - (2*x*Log[x]^2)/(1 - z) + 
   (17*z*Log[x]^2)/4 - (5*z*Log[x]^2)/(2*(1 - x)) + (x*z*Log[x]^2)/4 - 
   (2*Log[1 - z])/(1 - x) + (19*x*Log[1 - z])/6 - 
   (6*Log[1 - z])/(1 - z) + (6*Log[1 - z])/((1 - x)*(1 - z)) + 
   (3*Log[1 - z])/(4*(1 - x - z)) + (19*z*Log[1 - z])/6 - 
   (4*z*Log[1 - z])/(1 - x) + x*z*Log[1 - z] - 
   (z*Log[1 - z])/(4*(1 - x - z)^2) + (z*Log[1 - z])/(4*(1 - x - z)) + 
   (z^2*Log[1 - z])/(4*(1 - x - z)^2) + (Log[1 - x]*Log[1 - z])/2 - 
   (2*Log[1 - x]*Log[1 - z])/(1 - x) + (11*x*Log[1 - x]*Log[1 - z])/2 - 
   (2*Log[1 - x]*Log[1 - z])/(1 - z) + (4*Log[1 - x]*Log[1 - z])/
    ((1 - x)*(1 - z)) - (2*x*Log[1 - x]*Log[1 - z])/(1 - z) + 
   (11*z*Log[1 - x]*Log[1 - z])/2 - (2*z*Log[1 - x]*Log[1 - z])/(1 - x) + 
   (x*z*Log[1 - x]*Log[1 - z])/2 - (Log[x]*Log[1 - z])/2 + 
   (4*Log[x]*Log[1 - z])/(1 - x) - 7*x*Log[x]*Log[1 - z] + 
   (3*Log[x]*Log[1 - z])/(1 - z) - (6*Log[x]*Log[1 - z])/
    ((1 - x)*(1 - z)) + (3*x*Log[x]*Log[1 - z])/(1 - z) - 
   7*z*Log[x]*Log[1 - z] + (4*z*Log[x]*Log[1 - z])/(1 - x) - 
   (x*z*Log[x]*Log[1 - z])/2 + Log[1 - z]^2/4 - Log[1 - z]^2/(1 - x) + 
   (11*x*Log[1 - z]^2)/4 - Log[1 - z]^2/(1 - z) + 
   (2*Log[1 - z]^2)/((1 - x)*(1 - z)) - (x*Log[1 - z]^2)/(1 - z) + 
   (11*z*Log[1 - z]^2)/4 - (z*Log[1 - z]^2)/(1 - x) + 
   (x*z*Log[1 - z]^2)/4 + Log[z]/2 - Log[z]/(1 - x) + 4*x*Log[z] - 
   (5*Log[z])/(2*(1 - z)) + (9*Log[z])/(4*(1 - x)*(1 - z)) - 
   (x*Log[z])/(2*(1 - z)) + (x^2*Log[z])/(4*(x - z)^2) - 
   (x^3*Log[z])/(2*(x - z)^2) - (3*Log[z])/(4*(x - z)) + 
   (3*Log[z])/(4*(1 - x)*(x - z)) - (3*x*Log[z])/(4*(x - z)) - 
   (x^2*Log[z])/(2*(x - z)) + (9*z*Log[z])/2 - (2*z*Log[z])/(1 - x) - 
   (Log[1 - x]*Log[z])/(1 - x) + (3*x*Log[1 - x]*Log[z])/2 - 
   (Log[1 - x]*Log[z])/(1 - z) + (2*Log[1 - x]*Log[z])/
    ((1 - x)*(1 - z)) - (x*Log[1 - x]*Log[z])/(1 - z) + 
   (3*z*Log[1 - x]*Log[z])/2 - (z*Log[1 - x]*Log[z])/(1 - x) + 
   (7*Log[x]*Log[z])/(4*(1 - x)) - (5*x*Log[x]*Log[z])/2 + 
   (2*Log[x]*Log[z])/(1 - z) - (4*Log[x]*Log[z])/((1 - x)*(1 - z)) + 
   (2*x*Log[x]*Log[z])/(1 - z) - (5*z*Log[x]*Log[z])/2 + 
   (7*z*Log[x]*Log[z])/(4*(1 - x)) - (Log[1 - z]*Log[z])/(2*(1 - x)) + 
   3*x*Log[1 - z]*Log[z] - (Log[1 - z]*Log[z])/(1 - z) + 
   (Log[1 - z]*Log[z])/((1 - x)*(1 - z)) - (x*Log[1 - z]*Log[z])/
    (1 - z) + 3*z*Log[1 - z]*Log[z] - (z*Log[1 - z]*Log[z])/(2*(1 - x)) - 
   Log[z]^2/4 - Log[z]^2/(2*(1 - x)) - (x*Log[z]^2)/4 + 
   Log[z]^2/((1 - x)*(1 - z)) - (z*Log[z]^2)/4 - 
   (z*Log[z]^2)/(2*(1 - x)) - (x*z*Log[z]^2)/4 + (x*PolyLog[2, x])/2 + 
   (z*PolyLog[2, x])/2 - PolyLog[2, 1 - x/z]/(2*(1 - x)) - 
   PolyLog[2, 1 - x/z]/(2*(1 - z)) + PolyLog[2, 1 - x/z]/
    ((1 - x)*(1 - z)) - (x*PolyLog[2, 1 - x/z])/(2*(1 - z)) - 
   (z*PolyLog[2, 1 - x/z])/(2*(1 - x)) + (3*x*PolyLog[2, z])/2 + 
   (3*z*PolyLog[2, z])/2) + 2*PolyLog[2, -(x*z)] - 
 (2*PolyLog[2, -(x*z)])/(1 - x) + PolyLog[2, -(x*z)]/x^2 - 
 PolyLog[2, -(x*z)]/x - PolyLog[2, -(x*z)]/(1 + x) - 
 PolyLog[2, -(x*z)]/(x^2*(1 + x)) - PolyLog[2, -(x*z)]/((1 - x)*z) - 
 PolyLog[2, -(x*z)]/(2*x^2*z) + PolyLog[2, -(x*z)]/(2*x*z) + 
 (x*PolyLog[2, -(x*z)])/z + PolyLog[2, -(x*z)]/(2*(1 + x)*z) + 
 PolyLog[2, -(x*z)]/(2*x^2*(1 + x)*z) - (z*PolyLog[2, -(x*z)])/(1 - x) + 
 (z*PolyLog[2, -(x*z)])/x - (z*PolyLog[2, -(x*z)])/(x*(1 + x)) + 
 (9 - (11*Pi^2)/12 + 1/(2*poly2) - 2*rln2^2 - 3*rln2*sqrtxz1 + 
   2/(1 - x) + (2*Pi^2)/(3*(1 - x)) + (4*rln2^2)/(1 - x) + 
   (3*rln2*sqrtxz1)/(1 - x) + Pi^2/(3*x^2) - Pi^2/(3*x) - 15*x - 
   (3*Pi^2*x)/4 - x/(2*poly2) - 2*rln2^2*x + x^2/(2*poly2) - 
   x^3/(2*poly2) + (2*Pi^2)/(3*(1 + x)) - Pi^2/(3*x^2*(1 + x)) - 
   5/(1 - z) + Pi^2/(3*(1 - z)) - 2/((1 - x)*(1 - z)) - 
   Pi^2/(6*(1 - x)*(1 - z)) + (7*x)/(1 - z) - (Pi^2*x)/(6*(1 - z)) - 
   x/(4*(x - z)) + x^2/(2*(x - z)) + z^(-1) - Pi^2/(6*z) - rln2^2/z - 
   (rln2*sqrtxz1)/z - 6/((1 - x)*z) + (2*Pi^2)/(3*(1 - x)*z) + 
   (2*rln2^2)/((1 - x)*z) + (3*rln2*sqrtxz1)/((1 - x)*z) - 
   Pi^2/(6*x^2*z) + Pi^2/(6*x*z) + (19*x)/(4*z) - (Pi^2*x)/(3*z) - 
   (rln2^2*x)/z - (2*rln2*sqrtxz1*x)/z - Pi^2/(3*(1 + x)*z) + 
   Pi^2/(6*x^2*(1 + x)*z) - 4/((1 - z)*z) + Pi^2/(3*(1 - z)*z) + 
   6/((1 - x)*(1 - z)*z) - (2*Pi^2)/(3*(1 - x)*(1 - z)*z) - 
   (2*x)/((1 - z)*z) + (Pi^2*x)/(3*(1 - z)*z) + (7*z)/2 - 
   (13*Pi^2*z)/12 - 2*rln2^2*z - (6*z)/(1 - x) + (2*Pi^2*z)/(3*(1 - x)) + 
   (2*rln2^2*z)/(1 - x) + (Pi^2*z)/(3*x) - x*z - (Pi^2*x*z)/12 - 
   (Pi^2*z)/(2*(1 + x)) - (Pi^2*z)/(3*x*(1 + x)) + z/(4*(1 - x - z)) - 
   (3*sqrtxz3*InvTanInt[-sqrtxz3])/(2*x) - 
   (3*sqrtxz3*x*InvTanInt[-sqrtxz3])/2 + (sqrtxz3*InvTanInt[-sqrtxz3])/
    (2*z) - (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/2 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3])/(2*x) + 
   (3*sqrtxz3*x*InvTanInt[sqrtxz3])/2 - (sqrtxz3*InvTanInt[sqrtxz3])/
    (2*z) + (3*sqrtxz3*z*InvTanInt[sqrtxz3])/2 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/x - 
   3*sqrtxz3*x*InvTanInt[sqrtxz3*z] + (sqrtxz3*InvTanInt[sqrtxz3*z])/z - 
   3*sqrtxz3*z*InvTanInt[sqrtxz3*z] - 
   (3*sqrtxz3*ArcTan[sqrtxz3]*Log[sqrtxz3])/x - 
   3*sqrtxz3*x*ArcTan[sqrtxz3]*Log[sqrtxz3] + 
   (sqrtxz3*ArcTan[sqrtxz3]*Log[sqrtxz3])/z - 3*sqrtxz3*z*ArcTan[sqrtxz3]*
    Log[sqrtxz3] + (19*Log[1 - x])/4 - (4*Log[1 - x])/(1 - x) + 
   (9*x*Log[1 - x])/4 - (9*Log[1 - x])/(1 - z) + 
   (9*Log[1 - x])/((1 - x)*(1 - z)) + (35*z*Log[1 - x])/4 - 
   (7*z*Log[1 - x])/(1 - x) + (x*z*Log[1 - x])/4 + (9*Log[1 - x]^2)/4 - 
   (3*Log[1 - x]^2)/(2*(1 - x)) + (5*x*Log[1 - x]^2)/4 - 
   (9*Log[1 - x]^2)/(4*(1 - z)) + (5*Log[1 - x]^2)/(2*(1 - x)*(1 - z)) - 
   (x*Log[1 - x]^2)/(4*(1 - z)) + (13*z*Log[1 - x]^2)/4 - 
   (3*z*Log[1 - x]^2)/(2*(1 - x)) + (x*z*Log[1 - x]^2)/4 - 
   (15*Log[x])/2 + (3*Log[x])/(4*poly2^2) - Log[x]/(2*poly2) - 
   rln2*Log[x] - (3*sqrtxz1*Log[x])/2 + (10*Log[x])/(1 - x) + 
   (2*rln2*Log[x])/(1 - x) + (3*sqrtxz1*Log[x])/(2*(1 - x)) + 
   (4*Log[x])/x^2 - (4*Log[x])/x - (11*x*Log[x])/2 - 
   (3*x*Log[x])/(4*poly2^2) - rln2*x*Log[x] - (x^3*Log[x])/(2*poly2) - 
   (3*x^4*Log[x])/(4*poly2^2) + (3*x^5*Log[x])/(4*poly2^2) + 
   (4*Log[x])/(1 + x) - (4*Log[x])/(x^2*(1 + x)) + (1 + x)*Log[x] + 
   (2*Log[x])/(1 - z) + (6*Log[x])/((1 - x)*(1 - z)) - 
   (8*x*Log[x])/(1 - z) - Log[x]/(4*(1 - x - z)) + 
   (x^2*Log[x])/(4*(x - z)^2) - (x^3*Log[x])/(2*(x - z)^2) + 
   (3*Log[x])/(4*(x - z)) - (3*Log[x])/(4*(1 - x)*(x - z)) + 
   (3*x*Log[x])/(4*(x - z)) + (3*x^2*Log[x])/(2*(x - z)) - 
   (33*Log[x])/(2*z) - (rln2*Log[x])/(2*z) - (sqrtxz1*Log[x])/(2*z) + 
   (87*Log[x])/(4*(1 - x)*z) + (rln2*Log[x])/((1 - x)*z) + 
   (3*sqrtxz1*Log[x])/(2*(1 - x)*z) - (2*Log[x])/(x^2*z) + 
   (2*Log[x])/(x*z) - (8*x*Log[x])/z - (rln2*x*Log[x])/(2*z) - 
   (sqrtxz1*x*Log[x])/z - (2*Log[x])/((1 + x)*z) + 
   (2*Log[x])/(x^2*(1 + x)*z) + (16*Log[x])/((1 - z)*z) - 
   (24*Log[x])/((1 - x)*(1 - z)*z) + (8*x*Log[x])/((1 - z)*z) - 
   (79*z*Log[x])/4 - rln2*z*Log[x] + (73*z*Log[x])/(4*(1 - x)) + 
   (rln2*z*Log[x])/(1 - x) + (4*z*Log[x])/x + (3*x*z*Log[x])/4 - 
   (4*z*Log[x])/(1 + x) - (4*z*Log[x])/(x*(1 + x)) - (1 + x)*z*Log[x] + 
   (z*Log[x])/(4*(1 - x - z)^2) - (3*z*Log[x])/(4*(1 - x - z)) - 
   (z^2*Log[x])/(4*(1 - x - z)^2) - (15*Log[1 - x]*Log[x])/2 + 
   (17*Log[1 - x]*Log[x])/(2*(1 - x)) - (2*Log[1 - x]*Log[x])/x^2 + 
   (2*Log[1 - x]*Log[x])/x - (9*x*Log[1 - x]*Log[x])/2 - 
   (2*Log[1 - x]*Log[x])/(1 + x) + (2*Log[1 - x]*Log[x])/(x^2*(1 + x)) + 
   (21*Log[1 - x]*Log[x])/(2*(1 - z)) - (14*Log[1 - x]*Log[x])/
    ((1 - x)*(1 - z)) + (7*x*Log[1 - x]*Log[x])/(2*(1 - z)) + 
   (2*Log[1 - x]*Log[x])/z - (4*Log[1 - x]*Log[x])/((1 - x)*z) + 
   (Log[1 - x]*Log[x])/(x^2*z) - (Log[1 - x]*Log[x])/(x*z) + 
   (2*x*Log[1 - x]*Log[x])/z + (Log[1 - x]*Log[x])/((1 + x)*z) - 
   (Log[1 - x]*Log[x])/(x^2*(1 + x)*z) - (2*Log[1 - x]*Log[x])/
    ((1 - z)*z) + (4*Log[1 - x]*Log[x])/((1 - x)*(1 - z)*z) - 
   (2*x*Log[1 - x]*Log[x])/((1 - z)*z) - (23*z*Log[1 - x]*Log[x])/2 + 
   (17*z*Log[1 - x]*Log[x])/(2*(1 - x)) - (2*z*Log[1 - x]*Log[x])/x - 
   (x*z*Log[1 - x]*Log[x])/2 + (2*z*Log[1 - x]*Log[x])/(1 + x) + 
   (2*z*Log[1 - x]*Log[x])/(x*(1 + x)) + (21*Log[x]^2)/4 - 
   (13*Log[x]^2)/(2*(1 - x)) - (3*Log[x]^2)/(2*x^2) + 
   (3*Log[x]^2)/(2*x) + (17*x*Log[x]^2)/4 - (5*Log[x]^2)/(2*(1 + x)) + 
   (3*Log[x]^2)/(2*x^2*(1 + x)) - (3*Log[x]^2)/(4*(1 - z)) + 
   Log[x]^2/(2*(1 - x)*(1 - z)) + (x*Log[x]^2)/(4*(1 - z)) + 
   (5*Log[x]^2)/z - (8*Log[x]^2)/((1 - x)*z) + (3*Log[x]^2)/(4*x^2*z) - 
   (3*Log[x]^2)/(4*x*z) + (5*x*Log[x]^2)/(2*z) + 
   (5*Log[x]^2)/(4*(1 + x)*z) - (3*Log[x]^2)/(4*x^2*(1 + x)*z) - 
   (11*Log[x]^2)/(2*(1 - z)*z) + (8*Log[x]^2)/((1 - x)*(1 - z)*z) - 
   (5*x*Log[x]^2)/(2*(1 - z)*z) + (31*z*Log[x]^2)/4 - 
   (13*z*Log[x]^2)/(2*(1 - x)) - (3*z*Log[x]^2)/(2*x) + 
   (x*z*Log[x]^2)/4 + (2*z*Log[x]^2)/(1 + x) + 
   (3*z*Log[x]^2)/(2*x*(1 + x)) - 2*Log[x]*Log[1 + x] + 
   (2*Log[x]*Log[1 + x])/x^2 - (2*Log[x]*Log[1 + x])/x - 
   2*x*Log[x]*Log[1 + x] + (2*Log[x]*Log[1 + x])/(1 + x) - 
   (2*Log[x]*Log[1 + x])/(x^2*(1 + x)) + (Log[x]*Log[1 + x])/z - 
   (Log[x]*Log[1 + x])/(x^2*z) + (Log[x]*Log[1 + x])/(x*z) + 
   (x*Log[x]*Log[1 + x])/z - (Log[x]*Log[1 + x])/((1 + x)*z) + 
   (Log[x]*Log[1 + x])/(x^2*(1 + x)*z) + (2*z*Log[x]*Log[1 + x])/x - 
   (2*z*Log[x]*Log[1 + x])/(1 + x) - (2*z*Log[x]*Log[1 + x])/
    (x*(1 + x)) + (2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2) + 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) + 
   (2*x^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
   (x^2*Log[x]*Log[1 - sqrtxz2 + x])/(4*poly2*sqrtxz2) - 
   (3*x^4*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
   (3*x^4*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2) + 
   (3*x^6*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
   (Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
   (x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (x^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
   (Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) + 
   (x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
   (x^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) - 
   (3*x*z*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) - 
   (2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2) - 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) - 
   (2*x^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
   (x^2*Log[x]*Log[1 + sqrtxz2 + x])/(4*poly2*sqrtxz2) + 
   (3*x^4*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
   (3*x^4*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2) - 
   (3*x^6*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
   (Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
   (x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (x^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
   (Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) - 
   (x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
   (x^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) + 
   (3*x*z*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) - 
   Log[x]*Log[1 + x/z] - (Log[x]*Log[1 + x/z])/x^2 + 
   (Log[x]*Log[1 + x/z])/x + x*Log[x]*Log[1 + x/z] + 
   (Log[x]*Log[1 + x/z])/(1 + x) + (Log[x]*Log[1 + x/z])/(x^2*(1 + x)) + 
   (Log[x]*Log[1 + x/z])/(2*z) + (Log[x]*Log[1 + x/z])/(2*x^2*z) - 
   (Log[x]*Log[1 + x/z])/(2*x*z) - (x*Log[x]*Log[1 + x/z])/(2*z) - 
   (Log[x]*Log[1 + x/z])/(2*(1 + x)*z) - (Log[x]*Log[1 + x/z])/
    (2*x^2*(1 + x)*z) + z*Log[x]*Log[1 + x/z] - 
   (z*Log[x]*Log[1 + x/z])/x + (z*Log[x]*Log[1 + x/z])/(x*(1 + x)) + 
   6*Log[1 - z] - (5*Log[1 - z])/(1 - x) + 2*x*Log[1 - z] - 
   (9*Log[1 - z])/(1 - z) + (9*Log[1 - z])/((1 - x)*(1 - z)) + 
   Log[1 - z]/(4*(1 - x - z)) + 8*z*Log[1 - z] - 
   (8*z*Log[1 - z])/(1 - x) + x*z*Log[1 - z] - 
   (z*Log[1 - z])/(4*(1 - x - z)^2) + (3*z*Log[1 - z])/(4*(1 - x - z)) + 
   (z^2*Log[1 - z])/(4*(1 - x - z)^2) + (5*Log[1 - x]*Log[1 - z])/2 - 
   (3*Log[1 - x]*Log[1 - z])/(1 - x) + (7*x*Log[1 - x]*Log[1 - z])/2 - 
   (3*Log[1 - x]*Log[1 - z])/(1 - z) + (4*Log[1 - x]*Log[1 - z])/
    ((1 - x)*(1 - z)) - (x*Log[1 - x]*Log[1 - z])/(1 - z) + 
   (11*z*Log[1 - x]*Log[1 - z])/2 - (3*z*Log[1 - x]*Log[1 - z])/(1 - x) + 
   (x*z*Log[1 - x]*Log[1 - z])/2 - (7*Log[x]*Log[1 - z])/2 + 
   (8*Log[x]*Log[1 - z])/(1 - x) - 7*x*Log[x]*Log[1 - z] + 
   (6*Log[x]*Log[1 - z])/(1 - z) - (9*Log[x]*Log[1 - z])/
    ((1 - x)*(1 - z)) + (3*x*Log[x]*Log[1 - z])/(1 - z) - 
   10*z*Log[x]*Log[1 - z] + (8*z*Log[x]*Log[1 - z])/(1 - x) - 
   (x*z*Log[x]*Log[1 - z])/2 + (3*Log[1 - z]^2)/4 - 
   (9*Log[1 - z]^2)/(4*(1 - x)) + (11*x*Log[1 - z]^2)/4 - 
   (3*Log[1 - z]^2)/(2*(1 - z)) + (5*Log[1 - z]^2)/(2*(1 - x)*(1 - z)) - 
   (x*Log[1 - z]^2)/(1 - z) + (13*z*Log[1 - z]^2)/4 - 
   (9*z*Log[1 - z]^2)/(4*(1 - x)) + (x*z*Log[1 - z]^2)/4 + 
   2*rln2*Log[1 + sqrtxz1 - z] + 3*sqrtxz1*Log[1 + sqrtxz1 - z] - 
   (4*rln2*Log[1 + sqrtxz1 - z])/(1 - x) - 
   (3*sqrtxz1*Log[1 + sqrtxz1 - z])/(1 - x) + 
   2*rln2*x*Log[1 + sqrtxz1 - z] + (rln2*Log[1 + sqrtxz1 - z])/z + 
   (sqrtxz1*Log[1 + sqrtxz1 - z])/z - (2*rln2*Log[1 + sqrtxz1 - z])/
    ((1 - x)*z) - (3*sqrtxz1*Log[1 + sqrtxz1 - z])/((1 - x)*z) + 
   (rln2*x*Log[1 + sqrtxz1 - z])/z + (2*sqrtxz1*x*Log[1 + sqrtxz1 - z])/
    z + 2*rln2*z*Log[1 + sqrtxz1 - z] - (2*rln2*z*Log[1 + sqrtxz1 - z])/
    (1 - x) + (41*Log[z])/4 + (3*Log[z])/(4*poly2^2) - Log[z]/(2*poly2) - 
   3*rln2*Log[z] - (3*sqrtxz1*Log[z])/2 - (9*Log[z])/(1 - x) + 
   (6*rln2*Log[z])/(1 - x) + (3*sqrtxz1*Log[z])/(2*(1 - x)) + 
   (15*x*Log[z])/4 + (3*x*Log[z])/(4*poly2^2) - 3*rln2*x*Log[z] + 
   (x^3*Log[z])/(2*poly2) - (3*x^4*Log[z])/(4*poly2^2) - 
   (3*x^5*Log[z])/(4*poly2^2) - (4*Log[z])/(1 - z) - 
   (3*Log[z])/(4*(1 - x)*(1 - z)) + (4*x*Log[z])/(1 - z) - 
   (x^2*Log[z])/(4*(x - z)^2) + (x^3*Log[z])/(2*(x - z)^2) - 
   (3*Log[z])/(4*(x - z)) + (3*Log[z])/(4*(1 - x)*(x - z)) - 
   (3*x*Log[z])/(4*(x - z)) - (3*x^2*Log[z])/(2*(x - z)) + (8*Log[z])/z - 
   (3*rln2*Log[z])/(2*z) - (sqrtxz1*Log[z])/(2*z) - 
   (27*Log[z])/(2*(1 - x)*z) + (3*rln2*Log[z])/((1 - x)*z) + 
   (3*sqrtxz1*Log[z])/(2*(1 - x)*z) + (11*x*Log[z])/(2*z) - 
   (3*rln2*x*Log[z])/(2*z) - (sqrtxz1*x*Log[z])/z - 
   (8*Log[z])/((1 - z)*z) + (12*Log[z])/((1 - x)*(1 - z)*z) - 
   (4*x*Log[z])/((1 - z)*z) + 15*z*Log[z] - 3*rln2*z*Log[z] - 
   (23*z*Log[z])/(2*(1 - x)) + (3*rln2*z*Log[z])/(1 - x) + 
   3*Log[1 - x]*Log[z] - (4*Log[1 - x]*Log[z])/(1 - x) + 
   (5*x*Log[1 - x]*Log[z])/2 - (9*Log[1 - x]*Log[z])/(2*(1 - z)) + 
   (6*Log[1 - x]*Log[z])/((1 - x)*(1 - z)) - (3*x*Log[1 - x]*Log[z])/
    (2*(1 - z)) + (11*z*Log[1 - x]*Log[z])/2 - 
   (4*z*Log[1 - x]*Log[z])/(1 - x) - 2*Log[x]*Log[z] + 
   (23*Log[x]*Log[z])/(4*(1 - x)) + (Log[x]*Log[z])/x^2 - 
   (Log[x]*Log[z])/x - (9*x*Log[x]*Log[z])/2 - (Log[x]*Log[z])/(1 + x) - 
   (Log[x]*Log[z])/(x^2*(1 + x)) + (2*Log[x]*Log[z])/(1 - z) - 
   (2*Log[x]*Log[z])/((1 - x)*(1 - z)) - (6*Log[x]*Log[z])/z + 
   (8*Log[x]*Log[z])/((1 - x)*z) - (Log[x]*Log[z])/(2*x^2*z) + 
   (Log[x]*Log[z])/(2*x*z) - (3*x*Log[x]*Log[z])/z + 
   (Log[x]*Log[z])/(2*(1 + x)*z) + (Log[x]*Log[z])/(2*x^2*(1 + x)*z) + 
   (5*Log[x]*Log[z])/((1 - z)*z) - (8*Log[x]*Log[z])/
    ((1 - x)*(1 - z)*z) + (3*x*Log[x]*Log[z])/((1 - z)*z) - 
   (19*z*Log[x]*Log[z])/2 + (27*z*Log[x]*Log[z])/(4*(1 - x)) + 
   (z*Log[x]*Log[z])/x - (z*Log[x]*Log[z])/(x*(1 + x)) + 
   Log[1 + x/z]*Log[z] + (Log[1 + x/z]*Log[z])/x^2 - 
   (Log[1 + x/z]*Log[z])/x - x*Log[1 + x/z]*Log[z] - 
   (Log[1 + x/z]*Log[z])/(1 + x) - (Log[1 + x/z]*Log[z])/(x^2*(1 + x)) - 
   (Log[1 + x/z]*Log[z])/(2*z) - (Log[1 + x/z]*Log[z])/(2*x^2*z) + 
   (Log[1 + x/z]*Log[z])/(2*x*z) + (x*Log[1 + x/z]*Log[z])/(2*z) + 
   (Log[1 + x/z]*Log[z])/(2*(1 + x)*z) + (Log[1 + x/z]*Log[z])/
    (2*x^2*(1 + x)*z) - z*Log[1 + x/z]*Log[z] + 
   (z*Log[1 + x/z]*Log[z])/x - (z*Log[1 + x/z]*Log[z])/(x*(1 + x)) + 
   3*Log[1 - z]*Log[z] - (13*Log[1 - z]*Log[z])/(2*(1 - x)) + 
   6*x*Log[1 - z]*Log[z] - (11*Log[1 - z]*Log[z])/(2*(1 - z)) + 
   (7*Log[1 - z]*Log[z])/((1 - x)*(1 - z)) - (5*x*Log[1 - z]*Log[z])/
    (2*(1 - z)) + 9*z*Log[1 - z]*Log[z] - (13*z*Log[1 - z]*Log[z])/
    (2*(1 - x)) + Log[1 + sqrtxz1 - z]*Log[z] - 
   (2*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) + x*Log[1 + sqrtxz1 - z]*
    Log[z] + (Log[1 + sqrtxz1 - z]*Log[z])/(2*z) - 
   (Log[1 + sqrtxz1 - z]*Log[z])/((1 - x)*z) + 
   (x*Log[1 + sqrtxz1 - z]*Log[z])/(2*z) + z*Log[1 + sqrtxz1 - z]*
    Log[z] - (z*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) + (3*Log[z]^2)/4 - 
   (3*Log[z]^2)/(2*(1 - x)) + Log[z]^2/(2*x^2) - Log[z]^2/(2*x) - 
   (x*Log[z]^2)/4 - Log[z]^2/(2*(1 + x)) - Log[z]^2/(2*x^2*(1 + x)) - 
   Log[z]^2/(4*(1 - z)) + (3*Log[z]^2)/(2*(1 - x)*(1 - z)) + 
   (x*Log[z]^2)/(4*(1 - z)) + Log[z]^2/(4*z) - Log[z]^2/((1 - x)*z) - 
   Log[z]^2/(4*x^2*z) + Log[z]^2/(4*x*z) + (3*x*Log[z]^2)/(4*z) + 
   Log[z]^2/(4*(1 + x)*z) + Log[z]^2/(4*x^2*(1 + x)*z) - 
   Log[z]^2/(2*(1 - z)*z) + Log[z]^2/((1 - x)*(1 - z)*z) - 
   (x*Log[z]^2)/(2*(1 - z)*z) + (z*Log[z]^2)/4 - 
   (3*z*Log[z]^2)/(2*(1 - x)) + (z*Log[z]^2)/(2*x) - (x*z*Log[z]^2)/4 - 
   (z*Log[z]^2)/(2*x*(1 + x)) + (3*sqrtxz3*ArcTan[sqrtxz3*z]*
     Log[sqrtxz3*z])/x + 3*sqrtxz3*x*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] - 
   (sqrtxz3*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/z + 
   3*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   2*rln2*Log[1 + sqrtxz1 + z] - (4*rln2*Log[1 + sqrtxz1 + z])/(1 - x) + 
   2*rln2*x*Log[1 + sqrtxz1 + z] + (rln2*Log[1 + sqrtxz1 + z])/z - 
   (2*rln2*Log[1 + sqrtxz1 + z])/((1 - x)*z) + 
   (rln2*x*Log[1 + sqrtxz1 + z])/z + 2*rln2*z*Log[1 + sqrtxz1 + z] - 
   (2*rln2*z*Log[1 + sqrtxz1 + z])/(1 - x) + 
   Log[x]*Log[1 + sqrtxz1 + z] - (2*Log[x]*Log[1 + sqrtxz1 + z])/
    (1 - x) + x*Log[x]*Log[1 + sqrtxz1 + z] + 
   (Log[x]*Log[1 + sqrtxz1 + z])/(2*z) - (Log[x]*Log[1 + sqrtxz1 + z])/
    ((1 - x)*z) + (x*Log[x]*Log[1 + sqrtxz1 + z])/(2*z) + 
   z*Log[x]*Log[1 + sqrtxz1 + z] - (z*Log[x]*Log[1 + sqrtxz1 + z])/
    (1 - x) - 2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   (4*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   2*x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   (Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/z + 
   (2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/((1 - x)*z) - 
   (x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/z - 
   2*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   (2*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   2*Log[z]*Log[1 + sqrtxz1 + z] - (4*Log[z]*Log[1 + sqrtxz1 + z])/
    (1 - x) + 2*x*Log[z]*Log[1 + sqrtxz1 + z] + 
   (Log[z]*Log[1 + sqrtxz1 + z])/z - (2*Log[z]*Log[1 + sqrtxz1 + z])/
    ((1 - x)*z) + (x*Log[z]*Log[1 + sqrtxz1 + z])/z + 
   2*z*Log[z]*Log[1 + sqrtxz1 + z] - (2*z*Log[z]*Log[1 + sqrtxz1 + z])/
    (1 - x) + Log[x]*Log[x + z] - (2*Log[x]*Log[x + z])/(1 - x) + 
   x*Log[x]*Log[x + z] + (Log[x]*Log[x + z])/(2*z) - 
   (Log[x]*Log[x + z])/((1 - x)*z) + (x*Log[x]*Log[x + z])/(2*z) + 
   z*Log[x]*Log[x + z] - (z*Log[x]*Log[x + z])/(1 - x) - 
   Log[z]*Log[x + z] + (2*Log[z]*Log[x + z])/(1 - x) - 
   x*Log[z]*Log[x + z] - (Log[z]*Log[x + z])/(2*z) + 
   (Log[z]*Log[x + z])/((1 - x)*z) - (x*Log[z]*Log[x + z])/(2*z) - 
   z*Log[z]*Log[x + z] + (z*Log[z]*Log[x + z])/(1 - x) - 
   2*Log[x]*Log[1 + x*z] + (2*Log[x]*Log[1 + x*z])/(1 - x) - 
   (Log[x]*Log[1 + x*z])/x^2 + (Log[x]*Log[1 + x*z])/x + 
   (Log[x]*Log[1 + x*z])/(1 + x) + (Log[x]*Log[1 + x*z])/(x^2*(1 + x)) + 
   (Log[x]*Log[1 + x*z])/((1 - x)*z) + (Log[x]*Log[1 + x*z])/(2*x^2*z) - 
   (Log[x]*Log[1 + x*z])/(2*x*z) - (x*Log[x]*Log[1 + x*z])/z - 
   (Log[x]*Log[1 + x*z])/(2*(1 + x)*z) - (Log[x]*Log[1 + x*z])/
    (2*x^2*(1 + x)*z) + (z*Log[x]*Log[1 + x*z])/(1 - x) - 
   (z*Log[x]*Log[1 + x*z])/x + (z*Log[x]*Log[1 + x*z])/(x*(1 + x)) - 
   2*Log[z]*Log[1 + x*z] + (2*Log[z]*Log[1 + x*z])/(1 - x) - 
   (Log[z]*Log[1 + x*z])/x^2 + (Log[z]*Log[1 + x*z])/x + 
   (Log[z]*Log[1 + x*z])/(1 + x) + (Log[z]*Log[1 + x*z])/(x^2*(1 + x)) + 
   (Log[z]*Log[1 + x*z])/((1 - x)*z) + (Log[z]*Log[1 + x*z])/(2*x^2*z) - 
   (Log[z]*Log[1 + x*z])/(2*x*z) - (x*Log[z]*Log[1 + x*z])/z - 
   (Log[z]*Log[1 + x*z])/(2*(1 + x)*z) - (Log[z]*Log[1 + x*z])/
    (2*x^2*(1 + x)*z) + (z*Log[z]*Log[1 + x*z])/(1 - x) - 
   (z*Log[z]*Log[1 + x*z])/x + (z*Log[z]*Log[1 + x*z])/(x*(1 + x)) + 
   (2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) - 
   (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) + 
   (2*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) - (x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (4*poly2*sqrtxz2) - (3*x^4*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) - 
   (3*x^4*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) + 
   (3*x^6*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) - PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/
    (2*sqrtxz2*(1 - z)) - (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) - (x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2*(1 - z)) - PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/
    (2*sqrtxz2*z) + (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*z) - (x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2*z) - (3*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2) - (2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) + 
   (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   (2*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) + (x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (4*poly2*sqrtxz2) + (3*x^4*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) + 
   (3*x^4*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) - 
   (3*x^6*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) + PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/
    (2*sqrtxz2*(1 - z)) + (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) + (x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2*(1 - z)) + PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/
    (2*sqrtxz2*z) - (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*z) + (x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2*z) + (3*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2) - (2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (2*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
   (x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2) + 
   (3*x^4*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
   (3*x^4*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) - 
   (3*x^6*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(2*sqrtxz2*(1 - z)) + 
   (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   (x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) + 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(2*sqrtxz2*z) - 
   (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*z) + 
   (3*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
   (2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (2*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
   (x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2) - 
   (3*x^4*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
   (3*x^4*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) + 
   (3*x^6*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(2*sqrtxz2*(1 - z)) - 
   (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   (x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) - 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(2*sqrtxz2*z) + 
   (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*z) - 
   (3*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
   2*PolyLog[2, -x] + (2*PolyLog[2, -x])/x^2 - (2*PolyLog[2, -x])/x - 
   2*x*PolyLog[2, -x] + (2*PolyLog[2, -x])/(1 + x) - 
   (2*PolyLog[2, -x])/(x^2*(1 + x)) + PolyLog[2, -x]/z - 
   PolyLog[2, -x]/(x^2*z) + PolyLog[2, -x]/(x*z) + (x*PolyLog[2, -x])/z - 
   PolyLog[2, -x]/((1 + x)*z) + PolyLog[2, -x]/(x^2*(1 + x)*z) + 
   (2*z*PolyLog[2, -x])/x - (2*z*PolyLog[2, -x])/(1 + x) - 
   (2*z*PolyLog[2, -x])/(x*(1 + x)) - 2*PolyLog[2, x] + 
   (3*PolyLog[2, x])/(2*(1 - x)) - (2*PolyLog[2, x])/x^2 + 
   (2*PolyLog[2, x])/x + (x*PolyLog[2, x])/2 - 
   (2*PolyLog[2, x])/(1 + x) + (2*PolyLog[2, x])/(x^2*(1 + x)) + 
   (4*PolyLog[2, x])/(1 - z) - (6*PolyLog[2, x])/((1 - x)*(1 - z)) + 
   (2*x*PolyLog[2, x])/(1 - z) + (2*PolyLog[2, x])/z - 
   (4*PolyLog[2, x])/((1 - x)*z) + PolyLog[2, x]/(x^2*z) - 
   PolyLog[2, x]/(x*z) + (2*x*PolyLog[2, x])/z + 
   PolyLog[2, x]/((1 + x)*z) - PolyLog[2, x]/(x^2*(1 + x)*z) - 
   (2*PolyLog[2, x])/((1 - z)*z) + (4*PolyLog[2, x])/
    ((1 - x)*(1 - z)*z) - (2*x*PolyLog[2, x])/((1 - z)*z) - 
   (3*z*PolyLog[2, x])/2 + (3*z*PolyLog[2, x])/(2*(1 - x)) - 
   (2*z*PolyLog[2, x])/x + (2*z*PolyLog[2, x])/(1 + x) + 
   (2*z*PolyLog[2, x])/(x*(1 + x)) - 
   PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (2*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
   x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
   PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/(2*z) + 
   PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/((1 - x)*z) - 
   (x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(2*z) - 
   z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
   (2*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
   x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/(2*z) - 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/((1 - x)*z) + 
   (x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(2*z) + 
   z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
   (z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
   2*PolyLog[2, 1 - x/z] + (3*PolyLog[2, 1 - x/z])/(1 - x) - 
   2*x*PolyLog[2, 1 - x/z] - PolyLog[2, 1 - x/z]/(2*(1 - z)) + 
   PolyLog[2, 1 - x/z]/((1 - x)*(1 - z)) - (x*PolyLog[2, 1 - x/z])/
    (2*(1 - z)) - (3*PolyLog[2, 1 - x/z])/z + (4*PolyLog[2, 1 - x/z])/
    ((1 - x)*z) - (x*PolyLog[2, 1 - x/z])/z + (3*PolyLog[2, 1 - x/z])/
    ((1 - z)*z) - (4*PolyLog[2, 1 - x/z])/((1 - x)*(1 - z)*z) + 
   (x*PolyLog[2, 1 - x/z])/((1 - z)*z) - 4*z*PolyLog[2, 1 - x/z] + 
   (3*z*PolyLog[2, 1 - x/z])/(1 - x) + 
   PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   (2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) + 
   x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   PolyLog[2, 1/2 - sqrtxz1/2 - z/2]/(2*z) - 
   PolyLog[2, 1/2 - sqrtxz1/2 - z/2]/((1 - x)*z) + 
   (x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(2*z) + 
   z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) - 
   PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) - 
   x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
   PolyLog[2, 1/2 - sqrtxz1/2 + z/2]/(2*z) + 
   PolyLog[2, 1/2 - sqrtxz1/2 + z/2]/((1 - x)*z) - 
   (x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(2*z) - 
   z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) - 
   (2*PolyLog[2, -(x/z)])/(1 - x) - PolyLog[2, -(x/z)]/x^2 + 
   PolyLog[2, -(x/z)]/x + 2*x*PolyLog[2, -(x/z)] + 
   PolyLog[2, -(x/z)]/(1 + x) + PolyLog[2, -(x/z)]/(x^2*(1 + x)) + 
   PolyLog[2, -(x/z)]/z - PolyLog[2, -(x/z)]/((1 - x)*z) + 
   PolyLog[2, -(x/z)]/(2*x^2*z) - PolyLog[2, -(x/z)]/(2*x*z) - 
   PolyLog[2, -(x/z)]/(2*(1 + x)*z) - PolyLog[2, -(x/z)]/
    (2*x^2*(1 + x)*z) + 2*z*PolyLog[2, -(x/z)] - 
   (z*PolyLog[2, -(x/z)])/(1 - x) - (z*PolyLog[2, -(x/z)])/x + 
   (z*PolyLog[2, -(x/z)])/(x*(1 + x)) + PolyLog[2, z] - 
   (5*PolyLog[2, z])/(2*(1 - x)) + (5*x*PolyLog[2, z])/2 - 
   (3*PolyLog[2, z])/(2*(1 - z)) + (2*PolyLog[2, z])/((1 - x)*(1 - z)) - 
   (x*PolyLog[2, z])/(2*(1 - z)) + (7*z*PolyLog[2, z])/2 - 
   (5*z*PolyLog[2, z])/(2*(1 - x)) - 2*PolyLog[2, -(x*z)] + 
   (2*PolyLog[2, -(x*z)])/(1 - x) - PolyLog[2, -(x*z)]/x^2 + 
   PolyLog[2, -(x*z)]/x + PolyLog[2, -(x*z)]/(1 + x) + 
   PolyLog[2, -(x*z)]/(x^2*(1 + x)) + PolyLog[2, -(x*z)]/((1 - x)*z) + 
   PolyLog[2, -(x*z)]/(2*x^2*z) - PolyLog[2, -(x*z)]/(2*x*z) - 
   (x*PolyLog[2, -(x*z)])/z - PolyLog[2, -(x*z)]/(2*(1 + x)*z) - 
   PolyLog[2, -(x*z)]/(2*x^2*(1 + x)*z) + (z*PolyLog[2, -(x*z)])/
    (1 - x) - (z*PolyLog[2, -(x*z)])/x + (z*PolyLog[2, -(x*z)])/
    (x*(1 + x)))/NC^2 + NC*(47/6 - Pi^2/12 - 2*rln2^2 - 2*rln2*sqrtxz1 - 
   (5*Pi^2)/(12*(1 - x)) + (3*rln2^2)/(1 - x) + 
   (3*rln2*sqrtxz1)/(1 - x) + Pi^2/(6*x^2) - Pi^2/(6*x) - (25*x)/6 - 
   (5*Pi^2*x)/12 + Pi^2/(3*(1 + x)) - Pi^2/(6*x^2*(1 + x)) - 113/(72*z) + 
   Pi^2/(12*z) + (127*x)/(72*z) + (Pi^2*x)/(12*z) - (11*z)/24 - 
   (Pi^2*z)/2 + (5*Pi^2*z)/(6*(1 - x)) + (2*rln2^2*z)/(1 - x) - 
   (Pi^2*z)/(3*x^2) + (Pi^2*z)/(3*x) - (47*x*z)/24 + (Pi^2*x*z)/3 - 
   4*rln2^2*x*z - (2*Pi^2*z)/(3*(1 + x)) + (Pi^2*z)/(3*x^2*(1 + x)) - 
   (65*z^2)/36 + (2*Pi^2*z^2)/3 - 8*rln2^2*z^2 - (Pi^2*z^2)/(1 - x) + 
   (8*rln2^2*z^2)/(1 - x) - (2*Pi^2*z^2)/(3*x) + (31*x*z^2)/36 + 
   (Pi^2*z^2)/(1 + x) + (2*Pi^2*z^2)/(3*x*(1 + x)) + 
   2*sqrtxz3*z*InvTanInt[-sqrtxz3] - 2*sqrtxz3*z*InvTanInt[sqrtxz3] + 
   4*sqrtxz3*z*InvTanInt[sqrtxz3*z] + 4*sqrtxz3*z*ArcTan[sqrtxz3]*
    Log[sqrtxz3] - (13*Log[1 - x])/4 + (9*x*Log[1 - x])/4 + 
   (13*Log[1 - x])/(12*z) - (17*x*Log[1 - x])/(12*z) + (z*Log[1 - x])/4 + 
   (3*x*z*Log[1 - x])/4 + (2*z^2*Log[1 - x])/3 - (x*z^2*Log[1 - x])/3 + 
   (25*Log[x])/4 - 2*rln2*Log[x] - sqrtxz1*Log[x] - 
   (9*Log[x])/(4*(1 - x)) + (5*rln2*Log[x])/(2*(1 - x)) + 
   (3*sqrtxz1*Log[x])/(2*(1 - x)) + (2*Log[x])/x^2 - (2*Log[x])/x - 
   (9*x*Log[x])/4 + rln2*x*Log[x] + (2*Log[x])/(1 + x) - 
   (2*Log[x])/(x^2*(1 + x)) - (x*Log[x])/(2*(x - z)) + 
   (x^2*Log[x])/(x - z) - (7*Log[x])/(6*z) - (2*Log[x])/(3*(1 - x)*z) + 
   (11*x*Log[x])/(6*z) - (3*z*Log[x])/2 + 2*rln2*z*Log[x] + 
   (11*z*Log[x])/(4*(1 - x)) - (rln2*z*Log[x])/(1 - x) - 
   (4*z*Log[x])/x^2 + (4*z*Log[x])/x - (3*x*z*Log[x])/2 - 
   4*rln2*x*z*Log[x] - (4*z*Log[x])/(1 + x) + 
   (4*z*Log[x])/(x^2*(1 + x)) - (4*z^2*Log[x])/3 - 8*rln2*z^2*Log[x] + 
   (2*z^2*Log[x])/(3*(1 - x)) + (8*rln2*z^2*Log[x])/(1 - x) - 
   (8*z^2*Log[x])/x + (2*x*z^2*Log[x])/3 + (8*z^2*Log[x])/(1 + x) + 
   (8*z^2*Log[x])/(x*(1 + x)) - Log[1 - x]*Log[x] + 
   (3*Log[1 - x]*Log[x])/(2*(1 - x)) - (Log[1 - x]*Log[x])/x^2 + 
   (Log[1 - x]*Log[x])/x - (Log[1 - x]*Log[x])/(1 + x) + 
   (Log[1 - x]*Log[x])/(x^2*(1 + x)) + 2*z*Log[1 - x]*Log[x] - 
   (3*z*Log[1 - x]*Log[x])/(1 - x) + (2*z*Log[1 - x]*Log[x])/x^2 - 
   (2*z*Log[1 - x]*Log[x])/x + (2*z*Log[1 - x]*Log[x])/(1 + x) - 
   (2*z*Log[1 - x]*Log[x])/(x^2*(1 + x)) - 4*z^2*Log[1 - x]*Log[x] + 
   (4*z^2*Log[1 - x]*Log[x])/(1 - x) + (4*z^2*Log[1 - x]*Log[x])/x - 
   (4*z^2*Log[1 - x]*Log[x])/(1 + x) - (4*z^2*Log[1 - x]*Log[x])/
    (x*(1 + x)) + (5*Log[x]^2)/2 - Log[x]^2/(1 - x) - 
   (3*Log[x]^2)/(4*x^2) + (3*Log[x]^2)/(4*x) + 2*x*Log[x]^2 - 
   (5*Log[x]^2)/(4*(1 + x)) + (3*Log[x]^2)/(4*x^2*(1 + x)) - 
   Log[x]^2/(2*z) - (x*Log[x]^2)/(2*z) - 3*z*Log[x]^2 + 
   (2*z*Log[x]^2)/(1 - x) + (3*z*Log[x]^2)/(2*x^2) - 
   (3*z*Log[x]^2)/(2*x) - 2*x*z*Log[x]^2 + (5*z*Log[x]^2)/(2*(1 + x)) - 
   (3*z*Log[x]^2)/(2*x^2*(1 + x)) + 2*z^2*Log[x]^2 - 
   (z^2*Log[x]^2)/(1 - x) + (3*z^2*Log[x]^2)/x - 
   (4*z^2*Log[x]^2)/(1 + x) - (3*z^2*Log[x]^2)/(x*(1 + x)) - 
   2*Log[x]*Log[1 + x] + (Log[x]*Log[1 + x])/x^2 - 
   (Log[x]*Log[1 + x])/x - 2*x*Log[x]*Log[1 + x] + 
   (Log[x]*Log[1 + x])/(1 + x) - (Log[x]*Log[1 + x])/(x^2*(1 + x)) + 
   4*z*Log[x]*Log[1 + x] - (2*z*Log[x]*Log[1 + x])/x^2 + 
   (2*z*Log[x]*Log[1 + x])/x + 4*x*z*Log[x]*Log[1 + x] - 
   (2*z*Log[x]*Log[1 + x])/(1 + x) + (2*z*Log[x]*Log[1 + x])/
    (x^2*(1 + x)) - (4*z^2*Log[x]*Log[1 + x])/x + 
   (4*z^2*Log[x]*Log[1 + x])/(1 + x) + (4*z^2*Log[x]*Log[1 + x])/
    (x*(1 + x)) + (Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (x*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (x^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (2*x*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (x*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (x^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (2*x*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (Log[x]*Log[1 + x/z])/2 - (Log[x]*Log[1 + x/z])/(2*x^2) + 
   (Log[x]*Log[1 + x/z])/(2*x) + (x*Log[x]*Log[1 + x/z])/2 + 
   (Log[x]*Log[1 + x/z])/(2*(1 + x)) + (Log[x]*Log[1 + x/z])/
    (2*x^2*(1 + x)) + z*Log[x]*Log[1 + x/z] + (z*Log[x]*Log[1 + x/z])/
    x^2 - (z*Log[x]*Log[1 + x/z])/x - x*z*Log[x]*Log[1 + x/z] - 
   (z*Log[x]*Log[1 + x/z])/(1 + x) - (z*Log[x]*Log[1 + x/z])/
    (x^2*(1 + x)) - 2*z^2*Log[x]*Log[1 + x/z] + 
   (2*z^2*Log[x]*Log[1 + x/z])/x - (2*z^2*Log[x]*Log[1 + x/z])/
    (x*(1 + x)) - (13*Log[1 - z])/4 + (9*x*Log[1 - z])/4 + 
   (13*Log[1 - z])/(12*z) - (17*x*Log[1 - z])/(12*z) + (z*Log[1 - z])/4 + 
   (3*x*z*Log[1 - z])/4 + (2*z^2*Log[1 - z])/3 - (x*z^2*Log[1 - z])/3 - 
   Log[x]*Log[1 - z] - x*Log[x]*Log[1 - z] + (Log[x]*Log[1 - z])/(2*z) + 
   (x*Log[x]*Log[1 - z])/(2*z) + 3*rln2*Log[1 + sqrtxz1 - z] + 
   2*sqrtxz1*Log[1 + sqrtxz1 - z] - (4*rln2*Log[1 + sqrtxz1 - z])/
    (1 - x) - (3*sqrtxz1*Log[1 + sqrtxz1 - z])/(1 - x) - 
   rln2*x*Log[1 + sqrtxz1 - z] - 2*rln2*z*Log[1 + sqrtxz1 - z] + 
   6*rln2*x*z*Log[1 + sqrtxz1 - z] + 12*rln2*z^2*Log[1 + sqrtxz1 - z] - 
   (12*rln2*z^2*Log[1 + sqrtxz1 - z])/(1 - x) + 
   Log[x]*Log[1 + sqrtxz1 - z] - (Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) - 
   x*Log[x]*Log[1 + sqrtxz1 - z] - 2*z*Log[x]*Log[1 + sqrtxz1 - z] + 
   (2*z*Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) + 
   2*x*z*Log[x]*Log[1 + sqrtxz1 - z] + 
   4*z^2*Log[x]*Log[1 + sqrtxz1 - z] - 
   (4*z^2*Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) - Log[1 + sqrtxz1 - z]^2 + 
   Log[1 + sqrtxz1 - z]^2/(1 - x) + x*Log[1 + sqrtxz1 - z]^2 + 
   2*z*Log[1 + sqrtxz1 - z]^2 - (2*z*Log[1 + sqrtxz1 - z]^2)/(1 - x) - 
   2*x*z*Log[1 + sqrtxz1 - z]^2 - 4*z^2*Log[1 + sqrtxz1 - z]^2 + 
   (4*z^2*Log[1 + sqrtxz1 - z]^2)/(1 - x) - 2*rln2*Log[z] - 
   sqrtxz1*Log[z] - (3*Log[z])/(2*(1 - x)) + 
   (7*rln2*Log[z])/(2*(1 - x)) + (3*sqrtxz1*Log[z])/(2*(1 - x)) + 
   2*x*Log[z] - rln2*x*Log[z] + Log[z]/(2*(1 - z)) - 
   (x*Log[z])/(2*(1 - z)) + (x*Log[z])/(2*(x - z)) - 
   (x^2*Log[z])/(x - z) + (13*Log[z])/(12*z) - (17*x*Log[z])/(12*z) + 
   (7*z*Log[z])/4 - 2*rln2*z*Log[z] - (3*z*Log[z])/(2*(1 - x)) + 
   (5*rln2*z*Log[z])/(1 - x) + (3*x*z*Log[z])/4 - 4*rln2*x*z*Log[z] + 
   (2*z^2*Log[z])/3 - 8*rln2*z^2*Log[z] + (8*rln2*z^2*Log[z])/(1 - x) - 
   (x*z^2*Log[z])/3 - (Log[1 - x]*Log[z])/2 - (x*Log[1 - x]*Log[z])/2 - 
   z*Log[1 - x]*Log[z] + (Log[x]*Log[z])/(2*(1 - x)) + 
   (Log[x]*Log[z])/(2*x^2) - (Log[x]*Log[z])/(2*x) + x*Log[x]*Log[z] - 
   (Log[x]*Log[z])/(2*(1 + x)) - (Log[x]*Log[z])/(2*x^2*(1 + x)) + 
   (Log[x]*Log[z])/(2*z) + (x*Log[x]*Log[z])/(2*z) + 3*z*Log[x]*Log[z] - 
   (7*z*Log[x]*Log[z])/(2*(1 - x)) - (z*Log[x]*Log[z])/x^2 + 
   (z*Log[x]*Log[z])/x - x*z*Log[x]*Log[z] + (z*Log[x]*Log[z])/(1 + x) + 
   (z*Log[x]*Log[z])/(x^2*(1 + x)) - 2*z^2*Log[x]*Log[z] + 
   (4*z^2*Log[x]*Log[z])/(1 - x) - (2*z^2*Log[x]*Log[z])/x + 
   (2*z^2*Log[x]*Log[z])/(x*(1 + x)) + (Log[1 + x/z]*Log[z])/2 + 
   (Log[1 + x/z]*Log[z])/(2*x^2) - (Log[1 + x/z]*Log[z])/(2*x) - 
   (x*Log[1 + x/z]*Log[z])/2 - (Log[1 + x/z]*Log[z])/(2*(1 + x)) - 
   (Log[1 + x/z]*Log[z])/(2*x^2*(1 + x)) - z*Log[1 + x/z]*Log[z] - 
   (z*Log[1 + x/z]*Log[z])/x^2 + (z*Log[1 + x/z]*Log[z])/x + 
   x*z*Log[1 + x/z]*Log[z] + (z*Log[1 + x/z]*Log[z])/(1 + x) + 
   (z*Log[1 + x/z]*Log[z])/(x^2*(1 + x)) + 2*z^2*Log[1 + x/z]*Log[z] - 
   (2*z^2*Log[1 + x/z]*Log[z])/x + (2*z^2*Log[1 + x/z]*Log[z])/
    (x*(1 + x)) - Log[1 - z]*Log[z] + (Log[1 - z]*Log[z])/(2*(1 - x)) + 
   2*z*Log[1 - z]*Log[z] - (z*Log[1 - z]*Log[z])/(1 - x) + 
   Log[1 + sqrtxz1 - z]*Log[z] - (3*Log[1 + sqrtxz1 - z]*Log[z])/
    (2*(1 - x)) - (z*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) + 
   2*x*z*Log[1 + sqrtxz1 - z]*Log[z] + 4*z^2*Log[1 + sqrtxz1 - z]*
    Log[z] - (4*z^2*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) + Log[z]^2/2 - 
   Log[z]^2/(2*(1 - x)) + Log[z]^2/(4*x^2) - Log[z]^2/(4*x) - 
   x*Log[z]^2 - Log[z]^2/(4*(1 + x)) - Log[z]^2/(4*x^2*(1 + x)) - 
   3*z*Log[z]^2 + (z*Log[z]^2)/(1 - x) - (z*Log[z]^2)/(2*x^2) + 
   (z*Log[z]^2)/(2*x) + x*z*Log[z]^2 + (z*Log[z]^2)/(2*(1 + x)) + 
   (z*Log[z]^2)/(2*x^2*(1 + x)) + 2*z^2*Log[z]^2 - 
   (z^2*Log[z]^2)/(1 - x) - (z^2*Log[z]^2)/x + 
   (z^2*Log[z]^2)/(x*(1 + x)) - 4*sqrtxz3*z*ArcTan[sqrtxz3*z]*
    Log[sqrtxz3*z] + rln2*Log[1 + sqrtxz1 + z] - 
   (2*rln2*Log[1 + sqrtxz1 + z])/(1 - x) + rln2*x*Log[1 + sqrtxz1 + z] + 
   2*rln2*z*Log[1 + sqrtxz1 + z] - (4*rln2*z*Log[1 + sqrtxz1 + z])/
    (1 - x) + 2*rln2*x*z*Log[1 + sqrtxz1 + z] + 
   4*rln2*z^2*Log[1 + sqrtxz1 + z] - (4*rln2*z^2*Log[1 + sqrtxz1 + z])/
    (1 - x) + Log[x]*Log[1 + sqrtxz1 + z] - 
   (3*Log[x]*Log[1 + sqrtxz1 + z])/(2*(1 - x)) - 
   (z*Log[x]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   2*x*z*Log[x]*Log[1 + sqrtxz1 + z] + 
   4*z^2*Log[x]*Log[1 + sqrtxz1 + z] - 
   (4*z^2*Log[x]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   (2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   2*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   (4*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   2*x*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   4*z^2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   (4*z^2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   Log[z]*Log[1 + sqrtxz1 + z] - (2*Log[z]*Log[1 + sqrtxz1 + z])/
    (1 - x) + x*Log[z]*Log[1 + sqrtxz1 + z] + 
   2*z*Log[z]*Log[1 + sqrtxz1 + z] - (4*z*Log[z]*Log[1 + sqrtxz1 + z])/
    (1 - x) + 2*x*z*Log[z]*Log[1 + sqrtxz1 + z] + 
   4*z^2*Log[z]*Log[1 + sqrtxz1 + z] - 
   (4*z^2*Log[z]*Log[1 + sqrtxz1 + z])/(1 - x) + (Log[x]*Log[x + z])/2 - 
   (Log[x]*Log[x + z])/(1 - x) + (x*Log[x]*Log[x + z])/2 + 
   z*Log[x]*Log[x + z] - (2*z*Log[x]*Log[x + z])/(1 - x) + 
   x*z*Log[x]*Log[x + z] + 2*z^2*Log[x]*Log[x + z] - 
   (2*z^2*Log[x]*Log[x + z])/(1 - x) - (Log[z]*Log[x + z])/2 + 
   (Log[z]*Log[x + z])/(1 - x) - (x*Log[z]*Log[x + z])/2 - 
   z*Log[z]*Log[x + z] + (2*z*Log[z]*Log[x + z])/(1 - x) - 
   x*z*Log[z]*Log[x + z] - 2*z^2*Log[z]*Log[x + z] + 
   (2*z^2*Log[z]*Log[x + z])/(1 - x) - Log[x]*Log[1 + x*z] + 
   (Log[x]*Log[1 + x*z])/(1 - x) - (Log[x]*Log[1 + x*z])/(2*x^2) + 
   (Log[x]*Log[1 + x*z])/(2*x) + (Log[x]*Log[1 + x*z])/(2*(1 + x)) + 
   (Log[x]*Log[1 + x*z])/(2*x^2*(1 + x)) + (2*z*Log[x]*Log[1 + x*z])/
    (1 - x) + (z*Log[x]*Log[1 + x*z])/x^2 - (z*Log[x]*Log[1 + x*z])/x - 
   2*x*z*Log[x]*Log[1 + x*z] - (z*Log[x]*Log[1 + x*z])/(1 + x) - 
   (z*Log[x]*Log[1 + x*z])/(x^2*(1 + x)) - 4*z^2*Log[x]*Log[1 + x*z] + 
   (2*z^2*Log[x]*Log[1 + x*z])/(1 - x) + (2*z^2*Log[x]*Log[1 + x*z])/x - 
   (2*z^2*Log[x]*Log[1 + x*z])/(x*(1 + x)) - Log[z]*Log[1 + x*z] + 
   (Log[z]*Log[1 + x*z])/(1 - x) - (Log[z]*Log[1 + x*z])/(2*x^2) + 
   (Log[z]*Log[1 + x*z])/(2*x) + (Log[z]*Log[1 + x*z])/(2*(1 + x)) + 
   (Log[z]*Log[1 + x*z])/(2*x^2*(1 + x)) + (2*z*Log[z]*Log[1 + x*z])/
    (1 - x) + (z*Log[z]*Log[1 + x*z])/x^2 - (z*Log[z]*Log[1 + x*z])/x - 
   2*x*z*Log[z]*Log[1 + x*z] - (z*Log[z]*Log[1 + x*z])/(1 + x) - 
   (z*Log[z]*Log[1 + x*z])/(x^2*(1 + x)) - 4*z^2*Log[z]*Log[1 + x*z] + 
   (2*z^2*Log[z]*Log[1 + x*z])/(1 - x) + (2*z^2*Log[z]*Log[1 + x*z])/x - 
   (2*z^2*Log[z]*Log[1 + x*z])/(x*(1 + x)) + 
   PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/sqrtxz2 - 
   (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (2*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/sqrtxz2 + 
   (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (2*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/sqrtxz2 + 
   (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (2*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/sqrtxz2 - 
   (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (2*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 2*PolyLog[2, -x] + 
   PolyLog[2, -x]/x^2 - PolyLog[2, -x]/x - 2*x*PolyLog[2, -x] + 
   PolyLog[2, -x]/(1 + x) - PolyLog[2, -x]/(x^2*(1 + x)) + 
   4*z*PolyLog[2, -x] - (2*z*PolyLog[2, -x])/x^2 + 
   (2*z*PolyLog[2, -x])/x + 4*x*z*PolyLog[2, -x] - 
   (2*z*PolyLog[2, -x])/(1 + x) + (2*z*PolyLog[2, -x])/(x^2*(1 + x)) - 
   (4*z^2*PolyLog[2, -x])/x + (4*z^2*PolyLog[2, -x])/(1 + x) + 
   (4*z^2*PolyLog[2, -x])/(x*(1 + x)) + (3*PolyLog[2, x])/(2*(1 - x)) - 
   PolyLog[2, x]/x^2 + PolyLog[2, x]/x + x*PolyLog[2, x] - 
   PolyLog[2, x]/(1 + x) + PolyLog[2, x]/(x^2*(1 + x)) - 
   PolyLog[2, x]/(2*z) - (x*PolyLog[2, x])/(2*z) + 2*z*PolyLog[2, x] - 
   (3*z*PolyLog[2, x])/(1 - x) + (2*z*PolyLog[2, x])/x^2 - 
   (2*z*PolyLog[2, x])/x + (2*z*PolyLog[2, x])/(1 + x) - 
   (2*z*PolyLog[2, x])/(x^2*(1 + x)) - 4*z^2*PolyLog[2, x] + 
   (4*z^2*PolyLog[2, x])/(1 - x) + (4*z^2*PolyLog[2, x])/x - 
   (4*z^2*PolyLog[2, x])/(1 + x) - (4*z^2*PolyLog[2, x])/(x*(1 + x)) + 
   PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/(2*(1 - x)) - 
   x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
   2*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (3*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/(2*(1 - x)) + 
   x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   2*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
   (3*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
   PolyLog[2, 1 - x/z] - PolyLog[2, 1 - x/z]/(2*(1 - x)) - 
   2*z*PolyLog[2, 1 - x/z] + (z*PolyLog[2, 1 - x/z])/(1 - x) + 
   PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   (3*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(2*(1 - x)) - 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) + 
   2*x*z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   (4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) - 
   PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (3*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(2*(1 - x)) + 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) - 
   2*x*z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
   4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) - 
   PolyLog[2, -(x/z)]/(1 - x) - PolyLog[2, -(x/z)]/(2*x^2) + 
   PolyLog[2, -(x/z)]/(2*x) + x*PolyLog[2, -(x/z)] + 
   PolyLog[2, -(x/z)]/(2*(1 + x)) + PolyLog[2, -(x/z)]/(2*x^2*(1 + x)) + 
   2*z*PolyLog[2, -(x/z)] - (2*z*PolyLog[2, -(x/z)])/(1 - x) + 
   (z*PolyLog[2, -(x/z)])/x^2 - (z*PolyLog[2, -(x/z)])/x - 
   (z*PolyLog[2, -(x/z)])/(1 + x) - (z*PolyLog[2, -(x/z)])/
    (x^2*(1 + x)) - (2*z^2*PolyLog[2, -(x/z)])/(1 - x) + 
   (2*z^2*PolyLog[2, -(x/z)])/x - (2*z^2*PolyLog[2, -(x/z)])/
    (x*(1 + x)) - PolyLog[2, z]/2 + PolyLog[2, z]/(2*(1 - x)) + 
   (x*PolyLog[2, z])/2 + 3*z*PolyLog[2, z] - (z*PolyLog[2, z])/(1 - x) - 
   PolyLog[2, -(x*z)] + PolyLog[2, -(x*z)]/(1 - x) - 
   PolyLog[2, -(x*z)]/(2*x^2) + PolyLog[2, -(x*z)]/(2*x) + 
   PolyLog[2, -(x*z)]/(2*(1 + x)) + PolyLog[2, -(x*z)]/(2*x^2*(1 + x)) + 
   (2*z*PolyLog[2, -(x*z)])/(1 - x) + (z*PolyLog[2, -(x*z)])/x^2 - 
   (z*PolyLog[2, -(x*z)])/x - 2*x*z*PolyLog[2, -(x*z)] - 
   (z*PolyLog[2, -(x*z)])/(1 + x) - (z*PolyLog[2, -(x*z)])/
    (x^2*(1 + x)) - 4*z^2*PolyLog[2, -(x*z)] + 
   (2*z^2*PolyLog[2, -(x*z)])/(1 - x) + (2*z^2*PolyLog[2, -(x*z)])/x - 
   (2*z^2*PolyLog[2, -(x*z)])/(x*(1 + x))) + 
 (-47/6 + Pi^2/12 + 2*rln2^2 + 2*rln2*sqrtxz1 + (5*Pi^2)/(12*(1 - x)) - 
   (3*rln2^2)/(1 - x) - (3*rln2*sqrtxz1)/(1 - x) - Pi^2/(6*x^2) + 
   Pi^2/(6*x) + (25*x)/6 + (5*Pi^2*x)/12 - Pi^2/(3*(1 + x)) + 
   Pi^2/(6*x^2*(1 + x)) + 113/(72*z) - Pi^2/(12*z) - (127*x)/(72*z) - 
   (Pi^2*x)/(12*z) + (11*z)/24 + (Pi^2*z)/2 - (5*Pi^2*z)/(6*(1 - x)) - 
   (2*rln2^2*z)/(1 - x) + (Pi^2*z)/(3*x^2) - (Pi^2*z)/(3*x) + 
   (47*x*z)/24 - (Pi^2*x*z)/3 + 4*rln2^2*x*z + (2*Pi^2*z)/(3*(1 + x)) - 
   (Pi^2*z)/(3*x^2*(1 + x)) + (65*z^2)/36 - (2*Pi^2*z^2)/3 + 
   8*rln2^2*z^2 + (Pi^2*z^2)/(1 - x) - (8*rln2^2*z^2)/(1 - x) + 
   (2*Pi^2*z^2)/(3*x) - (31*x*z^2)/36 - (Pi^2*z^2)/(1 + x) - 
   (2*Pi^2*z^2)/(3*x*(1 + x)) - 2*sqrtxz3*z*InvTanInt[-sqrtxz3] + 
   2*sqrtxz3*z*InvTanInt[sqrtxz3] - 4*sqrtxz3*z*InvTanInt[sqrtxz3*z] - 
   4*sqrtxz3*z*ArcTan[sqrtxz3]*Log[sqrtxz3] + (13*Log[1 - x])/4 - 
   (9*x*Log[1 - x])/4 - (13*Log[1 - x])/(12*z) + 
   (17*x*Log[1 - x])/(12*z) - (z*Log[1 - x])/4 - (3*x*z*Log[1 - x])/4 - 
   (2*z^2*Log[1 - x])/3 + (x*z^2*Log[1 - x])/3 - (25*Log[x])/4 + 
   2*rln2*Log[x] + sqrtxz1*Log[x] + (9*Log[x])/(4*(1 - x)) - 
   (5*rln2*Log[x])/(2*(1 - x)) - (3*sqrtxz1*Log[x])/(2*(1 - x)) - 
   (2*Log[x])/x^2 + (2*Log[x])/x + (9*x*Log[x])/4 - rln2*x*Log[x] - 
   (2*Log[x])/(1 + x) + (2*Log[x])/(x^2*(1 + x)) + 
   (x*Log[x])/(2*(x - z)) - (x^2*Log[x])/(x - z) + (7*Log[x])/(6*z) + 
   (2*Log[x])/(3*(1 - x)*z) - (11*x*Log[x])/(6*z) + (3*z*Log[x])/2 - 
   2*rln2*z*Log[x] - (11*z*Log[x])/(4*(1 - x)) + 
   (rln2*z*Log[x])/(1 - x) + (4*z*Log[x])/x^2 - (4*z*Log[x])/x + 
   (3*x*z*Log[x])/2 + 4*rln2*x*z*Log[x] + (4*z*Log[x])/(1 + x) - 
   (4*z*Log[x])/(x^2*(1 + x)) + (4*z^2*Log[x])/3 + 8*rln2*z^2*Log[x] - 
   (2*z^2*Log[x])/(3*(1 - x)) - (8*rln2*z^2*Log[x])/(1 - x) + 
   (8*z^2*Log[x])/x - (2*x*z^2*Log[x])/3 - (8*z^2*Log[x])/(1 + x) - 
   (8*z^2*Log[x])/(x*(1 + x)) + Log[1 - x]*Log[x] - 
   (3*Log[1 - x]*Log[x])/(2*(1 - x)) + (Log[1 - x]*Log[x])/x^2 - 
   (Log[1 - x]*Log[x])/x + (Log[1 - x]*Log[x])/(1 + x) - 
   (Log[1 - x]*Log[x])/(x^2*(1 + x)) - 2*z*Log[1 - x]*Log[x] + 
   (3*z*Log[1 - x]*Log[x])/(1 - x) - (2*z*Log[1 - x]*Log[x])/x^2 + 
   (2*z*Log[1 - x]*Log[x])/x - (2*z*Log[1 - x]*Log[x])/(1 + x) + 
   (2*z*Log[1 - x]*Log[x])/(x^2*(1 + x)) + 4*z^2*Log[1 - x]*Log[x] - 
   (4*z^2*Log[1 - x]*Log[x])/(1 - x) - (4*z^2*Log[1 - x]*Log[x])/x + 
   (4*z^2*Log[1 - x]*Log[x])/(1 + x) + (4*z^2*Log[1 - x]*Log[x])/
    (x*(1 + x)) - (5*Log[x]^2)/2 + Log[x]^2/(1 - x) + 
   (3*Log[x]^2)/(4*x^2) - (3*Log[x]^2)/(4*x) - 2*x*Log[x]^2 + 
   (5*Log[x]^2)/(4*(1 + x)) - (3*Log[x]^2)/(4*x^2*(1 + x)) + 
   Log[x]^2/(2*z) + (x*Log[x]^2)/(2*z) + 3*z*Log[x]^2 - 
   (2*z*Log[x]^2)/(1 - x) - (3*z*Log[x]^2)/(2*x^2) + 
   (3*z*Log[x]^2)/(2*x) + 2*x*z*Log[x]^2 - (5*z*Log[x]^2)/(2*(1 + x)) + 
   (3*z*Log[x]^2)/(2*x^2*(1 + x)) - 2*z^2*Log[x]^2 + 
   (z^2*Log[x]^2)/(1 - x) - (3*z^2*Log[x]^2)/x + 
   (4*z^2*Log[x]^2)/(1 + x) + (3*z^2*Log[x]^2)/(x*(1 + x)) + 
   2*Log[x]*Log[1 + x] - (Log[x]*Log[1 + x])/x^2 + 
   (Log[x]*Log[1 + x])/x + 2*x*Log[x]*Log[1 + x] - 
   (Log[x]*Log[1 + x])/(1 + x) + (Log[x]*Log[1 + x])/(x^2*(1 + x)) - 
   4*z*Log[x]*Log[1 + x] + (2*z*Log[x]*Log[1 + x])/x^2 - 
   (2*z*Log[x]*Log[1 + x])/x - 4*x*z*Log[x]*Log[1 + x] + 
   (2*z*Log[x]*Log[1 + x])/(1 + x) - (2*z*Log[x]*Log[1 + x])/
    (x^2*(1 + x)) + (4*z^2*Log[x]*Log[1 + x])/x - 
   (4*z^2*Log[x]*Log[1 + x])/(1 + x) - (4*z^2*Log[x]*Log[1 + x])/
    (x*(1 + x)) - (Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (x*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (x^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (2*x*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (x*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (x^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (2*x*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (Log[x]*Log[1 + x/z])/2 + (Log[x]*Log[1 + x/z])/(2*x^2) - 
   (Log[x]*Log[1 + x/z])/(2*x) - (x*Log[x]*Log[1 + x/z])/2 - 
   (Log[x]*Log[1 + x/z])/(2*(1 + x)) - (Log[x]*Log[1 + x/z])/
    (2*x^2*(1 + x)) - z*Log[x]*Log[1 + x/z] - (z*Log[x]*Log[1 + x/z])/
    x^2 + (z*Log[x]*Log[1 + x/z])/x + x*z*Log[x]*Log[1 + x/z] + 
   (z*Log[x]*Log[1 + x/z])/(1 + x) + (z*Log[x]*Log[1 + x/z])/
    (x^2*(1 + x)) + 2*z^2*Log[x]*Log[1 + x/z] - 
   (2*z^2*Log[x]*Log[1 + x/z])/x + (2*z^2*Log[x]*Log[1 + x/z])/
    (x*(1 + x)) + (13*Log[1 - z])/4 - (9*x*Log[1 - z])/4 - 
   (13*Log[1 - z])/(12*z) + (17*x*Log[1 - z])/(12*z) - (z*Log[1 - z])/4 - 
   (3*x*z*Log[1 - z])/4 - (2*z^2*Log[1 - z])/3 + (x*z^2*Log[1 - z])/3 + 
   Log[x]*Log[1 - z] + x*Log[x]*Log[1 - z] - (Log[x]*Log[1 - z])/(2*z) - 
   (x*Log[x]*Log[1 - z])/(2*z) - 3*rln2*Log[1 + sqrtxz1 - z] - 
   2*sqrtxz1*Log[1 + sqrtxz1 - z] + (4*rln2*Log[1 + sqrtxz1 - z])/
    (1 - x) + (3*sqrtxz1*Log[1 + sqrtxz1 - z])/(1 - x) + 
   rln2*x*Log[1 + sqrtxz1 - z] + 2*rln2*z*Log[1 + sqrtxz1 - z] - 
   6*rln2*x*z*Log[1 + sqrtxz1 - z] - 12*rln2*z^2*Log[1 + sqrtxz1 - z] + 
   (12*rln2*z^2*Log[1 + sqrtxz1 - z])/(1 - x) - 
   Log[x]*Log[1 + sqrtxz1 - z] + (Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) + 
   x*Log[x]*Log[1 + sqrtxz1 - z] + 2*z*Log[x]*Log[1 + sqrtxz1 - z] - 
   (2*z*Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) - 
   2*x*z*Log[x]*Log[1 + sqrtxz1 - z] - 
   4*z^2*Log[x]*Log[1 + sqrtxz1 - z] + 
   (4*z^2*Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) + Log[1 + sqrtxz1 - z]^2 - 
   Log[1 + sqrtxz1 - z]^2/(1 - x) - x*Log[1 + sqrtxz1 - z]^2 - 
   2*z*Log[1 + sqrtxz1 - z]^2 + (2*z*Log[1 + sqrtxz1 - z]^2)/(1 - x) + 
   2*x*z*Log[1 + sqrtxz1 - z]^2 + 4*z^2*Log[1 + sqrtxz1 - z]^2 - 
   (4*z^2*Log[1 + sqrtxz1 - z]^2)/(1 - x) + 2*rln2*Log[z] + 
   sqrtxz1*Log[z] + (3*Log[z])/(2*(1 - x)) - 
   (7*rln2*Log[z])/(2*(1 - x)) - (3*sqrtxz1*Log[z])/(2*(1 - x)) - 
   2*x*Log[z] + rln2*x*Log[z] - Log[z]/(2*(1 - z)) + 
   (x*Log[z])/(2*(1 - z)) - (x*Log[z])/(2*(x - z)) + 
   (x^2*Log[z])/(x - z) - (13*Log[z])/(12*z) + (17*x*Log[z])/(12*z) - 
   (7*z*Log[z])/4 + 2*rln2*z*Log[z] + (3*z*Log[z])/(2*(1 - x)) - 
   (5*rln2*z*Log[z])/(1 - x) - (3*x*z*Log[z])/4 + 4*rln2*x*z*Log[z] - 
   (2*z^2*Log[z])/3 + 8*rln2*z^2*Log[z] - (8*rln2*z^2*Log[z])/(1 - x) + 
   (x*z^2*Log[z])/3 + (Log[1 - x]*Log[z])/2 + (x*Log[1 - x]*Log[z])/2 + 
   z*Log[1 - x]*Log[z] - (Log[x]*Log[z])/(2*(1 - x)) - 
   (Log[x]*Log[z])/(2*x^2) + (Log[x]*Log[z])/(2*x) - x*Log[x]*Log[z] + 
   (Log[x]*Log[z])/(2*(1 + x)) + (Log[x]*Log[z])/(2*x^2*(1 + x)) - 
   (Log[x]*Log[z])/(2*z) - (x*Log[x]*Log[z])/(2*z) - 3*z*Log[x]*Log[z] + 
   (7*z*Log[x]*Log[z])/(2*(1 - x)) + (z*Log[x]*Log[z])/x^2 - 
   (z*Log[x]*Log[z])/x + x*z*Log[x]*Log[z] - (z*Log[x]*Log[z])/(1 + x) - 
   (z*Log[x]*Log[z])/(x^2*(1 + x)) + 2*z^2*Log[x]*Log[z] - 
   (4*z^2*Log[x]*Log[z])/(1 - x) + (2*z^2*Log[x]*Log[z])/x - 
   (2*z^2*Log[x]*Log[z])/(x*(1 + x)) - (Log[1 + x/z]*Log[z])/2 - 
   (Log[1 + x/z]*Log[z])/(2*x^2) + (Log[1 + x/z]*Log[z])/(2*x) + 
   (x*Log[1 + x/z]*Log[z])/2 + (Log[1 + x/z]*Log[z])/(2*(1 + x)) + 
   (Log[1 + x/z]*Log[z])/(2*x^2*(1 + x)) + z*Log[1 + x/z]*Log[z] + 
   (z*Log[1 + x/z]*Log[z])/x^2 - (z*Log[1 + x/z]*Log[z])/x - 
   x*z*Log[1 + x/z]*Log[z] - (z*Log[1 + x/z]*Log[z])/(1 + x) - 
   (z*Log[1 + x/z]*Log[z])/(x^2*(1 + x)) - 2*z^2*Log[1 + x/z]*Log[z] + 
   (2*z^2*Log[1 + x/z]*Log[z])/x - (2*z^2*Log[1 + x/z]*Log[z])/
    (x*(1 + x)) + Log[1 - z]*Log[z] - (Log[1 - z]*Log[z])/(2*(1 - x)) - 
   2*z*Log[1 - z]*Log[z] + (z*Log[1 - z]*Log[z])/(1 - x) - 
   Log[1 + sqrtxz1 - z]*Log[z] + (3*Log[1 + sqrtxz1 - z]*Log[z])/
    (2*(1 - x)) + (z*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) - 
   2*x*z*Log[1 + sqrtxz1 - z]*Log[z] - 4*z^2*Log[1 + sqrtxz1 - z]*
    Log[z] + (4*z^2*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) - Log[z]^2/2 + 
   Log[z]^2/(2*(1 - x)) - Log[z]^2/(4*x^2) + Log[z]^2/(4*x) + 
   x*Log[z]^2 + Log[z]^2/(4*(1 + x)) + Log[z]^2/(4*x^2*(1 + x)) + 
   3*z*Log[z]^2 - (z*Log[z]^2)/(1 - x) + (z*Log[z]^2)/(2*x^2) - 
   (z*Log[z]^2)/(2*x) - x*z*Log[z]^2 - (z*Log[z]^2)/(2*(1 + x)) - 
   (z*Log[z]^2)/(2*x^2*(1 + x)) - 2*z^2*Log[z]^2 + 
   (z^2*Log[z]^2)/(1 - x) + (z^2*Log[z]^2)/x - 
   (z^2*Log[z]^2)/(x*(1 + x)) + 4*sqrtxz3*z*ArcTan[sqrtxz3*z]*
    Log[sqrtxz3*z] - rln2*Log[1 + sqrtxz1 + z] + 
   (2*rln2*Log[1 + sqrtxz1 + z])/(1 - x) - rln2*x*Log[1 + sqrtxz1 + z] - 
   2*rln2*z*Log[1 + sqrtxz1 + z] + (4*rln2*z*Log[1 + sqrtxz1 + z])/
    (1 - x) - 2*rln2*x*z*Log[1 + sqrtxz1 + z] - 
   4*rln2*z^2*Log[1 + sqrtxz1 + z] + (4*rln2*z^2*Log[1 + sqrtxz1 + z])/
    (1 - x) - Log[x]*Log[1 + sqrtxz1 + z] + 
   (3*Log[x]*Log[1 + sqrtxz1 + z])/(2*(1 - x)) + 
   (z*Log[x]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   2*x*z*Log[x]*Log[1 + sqrtxz1 + z] - 
   4*z^2*Log[x]*Log[1 + sqrtxz1 + z] + 
   (4*z^2*Log[x]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   (2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   2*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   (4*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   2*x*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   4*z^2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   (4*z^2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   Log[z]*Log[1 + sqrtxz1 + z] + (2*Log[z]*Log[1 + sqrtxz1 + z])/
    (1 - x) - x*Log[z]*Log[1 + sqrtxz1 + z] - 
   2*z*Log[z]*Log[1 + sqrtxz1 + z] + (4*z*Log[z]*Log[1 + sqrtxz1 + z])/
    (1 - x) - 2*x*z*Log[z]*Log[1 + sqrtxz1 + z] - 
   4*z^2*Log[z]*Log[1 + sqrtxz1 + z] + 
   (4*z^2*Log[z]*Log[1 + sqrtxz1 + z])/(1 - x) - (Log[x]*Log[x + z])/2 + 
   (Log[x]*Log[x + z])/(1 - x) - (x*Log[x]*Log[x + z])/2 - 
   z*Log[x]*Log[x + z] + (2*z*Log[x]*Log[x + z])/(1 - x) - 
   x*z*Log[x]*Log[x + z] - 2*z^2*Log[x]*Log[x + z] + 
   (2*z^2*Log[x]*Log[x + z])/(1 - x) + (Log[z]*Log[x + z])/2 - 
   (Log[z]*Log[x + z])/(1 - x) + (x*Log[z]*Log[x + z])/2 + 
   z*Log[z]*Log[x + z] - (2*z*Log[z]*Log[x + z])/(1 - x) + 
   x*z*Log[z]*Log[x + z] + 2*z^2*Log[z]*Log[x + z] - 
   (2*z^2*Log[z]*Log[x + z])/(1 - x) + Log[x]*Log[1 + x*z] - 
   (Log[x]*Log[1 + x*z])/(1 - x) + (Log[x]*Log[1 + x*z])/(2*x^2) - 
   (Log[x]*Log[1 + x*z])/(2*x) - (Log[x]*Log[1 + x*z])/(2*(1 + x)) - 
   (Log[x]*Log[1 + x*z])/(2*x^2*(1 + x)) - (2*z*Log[x]*Log[1 + x*z])/
    (1 - x) - (z*Log[x]*Log[1 + x*z])/x^2 + (z*Log[x]*Log[1 + x*z])/x + 
   2*x*z*Log[x]*Log[1 + x*z] + (z*Log[x]*Log[1 + x*z])/(1 + x) + 
   (z*Log[x]*Log[1 + x*z])/(x^2*(1 + x)) + 4*z^2*Log[x]*Log[1 + x*z] - 
   (2*z^2*Log[x]*Log[1 + x*z])/(1 - x) - (2*z^2*Log[x]*Log[1 + x*z])/x + 
   (2*z^2*Log[x]*Log[1 + x*z])/(x*(1 + x)) + Log[z]*Log[1 + x*z] - 
   (Log[z]*Log[1 + x*z])/(1 - x) + (Log[z]*Log[1 + x*z])/(2*x^2) - 
   (Log[z]*Log[1 + x*z])/(2*x) - (Log[z]*Log[1 + x*z])/(2*(1 + x)) - 
   (Log[z]*Log[1 + x*z])/(2*x^2*(1 + x)) - (2*z*Log[z]*Log[1 + x*z])/
    (1 - x) - (z*Log[z]*Log[1 + x*z])/x^2 + (z*Log[z]*Log[1 + x*z])/x + 
   2*x*z*Log[z]*Log[1 + x*z] + (z*Log[z]*Log[1 + x*z])/(1 + x) + 
   (z*Log[z]*Log[1 + x*z])/(x^2*(1 + x)) + 4*z^2*Log[z]*Log[1 + x*z] - 
   (2*z^2*Log[z]*Log[1 + x*z])/(1 - x) - (2*z^2*Log[z]*Log[1 + x*z])/x + 
   (2*z^2*Log[z]*Log[1 + x*z])/(x*(1 + x)) - 
   PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/sqrtxz2 + 
   (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (2*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/sqrtxz2 - 
   (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (2*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/sqrtxz2 - 
   (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (2*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/sqrtxz2 + 
   (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (2*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 2*PolyLog[2, -x] - 
   PolyLog[2, -x]/x^2 + PolyLog[2, -x]/x + 2*x*PolyLog[2, -x] - 
   PolyLog[2, -x]/(1 + x) + PolyLog[2, -x]/(x^2*(1 + x)) - 
   4*z*PolyLog[2, -x] + (2*z*PolyLog[2, -x])/x^2 - 
   (2*z*PolyLog[2, -x])/x - 4*x*z*PolyLog[2, -x] + 
   (2*z*PolyLog[2, -x])/(1 + x) - (2*z*PolyLog[2, -x])/(x^2*(1 + x)) + 
   (4*z^2*PolyLog[2, -x])/x - (4*z^2*PolyLog[2, -x])/(1 + x) - 
   (4*z^2*PolyLog[2, -x])/(x*(1 + x)) - (3*PolyLog[2, x])/(2*(1 - x)) + 
   PolyLog[2, x]/x^2 - PolyLog[2, x]/x - x*PolyLog[2, x] + 
   PolyLog[2, x]/(1 + x) - PolyLog[2, x]/(x^2*(1 + x)) + 
   PolyLog[2, x]/(2*z) + (x*PolyLog[2, x])/(2*z) - 2*z*PolyLog[2, x] + 
   (3*z*PolyLog[2, x])/(1 - x) - (2*z*PolyLog[2, x])/x^2 + 
   (2*z*PolyLog[2, x])/x - (2*z*PolyLog[2, x])/(1 + x) + 
   (2*z*PolyLog[2, x])/(x^2*(1 + x)) + 4*z^2*PolyLog[2, x] - 
   (4*z^2*PolyLog[2, x])/(1 - x) - (4*z^2*PolyLog[2, x])/x + 
   (4*z^2*PolyLog[2, x])/(1 + x) + (4*z^2*PolyLog[2, x])/(x*(1 + x)) - 
   PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/(2*(1 - x)) + 
   x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   2*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
   (3*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/(2*(1 - x)) - 
   x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
   2*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (3*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
   PolyLog[2, 1 - x/z] + PolyLog[2, 1 - x/z]/(2*(1 - x)) + 
   2*z*PolyLog[2, 1 - x/z] - (z*PolyLog[2, 1 - x/z])/(1 - x) - 
   PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (3*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(2*(1 - x)) + 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) - 
   2*x*z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) + 
   PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
   (3*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(2*(1 - x)) - 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) + 
   2*x*z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
   (4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) + 
   PolyLog[2, -(x/z)]/(1 - x) + PolyLog[2, -(x/z)]/(2*x^2) - 
   PolyLog[2, -(x/z)]/(2*x) - x*PolyLog[2, -(x/z)] - 
   PolyLog[2, -(x/z)]/(2*(1 + x)) - PolyLog[2, -(x/z)]/(2*x^2*(1 + x)) - 
   2*z*PolyLog[2, -(x/z)] + (2*z*PolyLog[2, -(x/z)])/(1 - x) - 
   (z*PolyLog[2, -(x/z)])/x^2 + (z*PolyLog[2, -(x/z)])/x + 
   (z*PolyLog[2, -(x/z)])/(1 + x) + (z*PolyLog[2, -(x/z)])/
    (x^2*(1 + x)) + (2*z^2*PolyLog[2, -(x/z)])/(1 - x) - 
   (2*z^2*PolyLog[2, -(x/z)])/x + (2*z^2*PolyLog[2, -(x/z)])/
    (x*(1 + x)) + PolyLog[2, z]/2 - PolyLog[2, z]/(2*(1 - x)) - 
   (x*PolyLog[2, z])/2 - 3*z*PolyLog[2, z] + (z*PolyLog[2, z])/(1 - x) + 
   PolyLog[2, -(x*z)] - PolyLog[2, -(x*z)]/(1 - x) + 
   PolyLog[2, -(x*z)]/(2*x^2) - PolyLog[2, -(x*z)]/(2*x) - 
   PolyLog[2, -(x*z)]/(2*(1 + x)) - PolyLog[2, -(x*z)]/(2*x^2*(1 + x)) - 
   (2*z*PolyLog[2, -(x*z)])/(1 - x) - (z*PolyLog[2, -(x*z)])/x^2 + 
   (z*PolyLog[2, -(x*z)])/x + 2*x*z*PolyLog[2, -(x*z)] + 
   (z*PolyLog[2, -(x*z)])/(1 + x) + (z*PolyLog[2, -(x*z)])/
    (x^2*(1 + x)) + 4*z^2*PolyLog[2, -(x*z)] - 
   (2*z^2*PolyLog[2, -(x*z)])/(1 - x) - (2*z^2*PolyLog[2, -(x*z)])/x + 
   (2*z^2*PolyLog[2, -(x*z)])/(x*(1 + x)))/NC + 
 NC*DeltaDist[1 - z]*(9/2 - Pi^2/4 - (9*x)/2 + (Pi^2*x)/4 - 
   (3*Log[1 - x])/2 + (Pi^2*Log[1 - x])/6 + (3*x*Log[1 - x])/2 + 
   (Pi^2*x*Log[1 - x])/6 + (5*Log[1 - x]^2)/8 - (5*x*Log[1 - x]^2)/8 + 
   (25*Log[x])/8 - (Pi^2*Log[x])/6 - (3*x*Log[x])/8 - (Pi^2*x*Log[x])/6 - 
   (5*Log[1 - x]*Log[x])/4 + (5*x*Log[1 - x]*Log[x])/4 - 
   (3*Log[1 - x]^2*Log[x])/4 - (3*x*Log[1 - x]^2*Log[x])/4 + 
   (17*Log[x]^2)/16 - (15*x*Log[x]^2)/16 + (5*Log[x]^3)/24 + 
   (5*x*Log[x]^3)/24 - (Log[1 - x]*PolyLog[2, 1 - x])/2 - 
   (x*Log[1 - x]*PolyLog[2, 1 - x])/2 + PolyLog[2, x]/4 - 
   (x*PolyLog[2, x])/4 - Log[1 - x]*PolyLog[2, x] - 
   x*Log[1 - x]*PolyLog[2, x] + (Log[x]*PolyLog[2, x])/2 + 
   (x*Log[x]*PolyLog[2, x])/2 - PolyLog[3, 1 - x]/2 - 
   (x*PolyLog[3, 1 - x])/2) + 
 (DeltaDist[1 - z]*(-9/2 + Pi^2/4 + (9*x)/2 - (Pi^2*x)/4 + 
    (3*Log[1 - x])/2 - (Pi^2*Log[1 - x])/6 - (3*x*Log[1 - x])/2 - 
    (Pi^2*x*Log[1 - x])/6 - (5*Log[1 - x]^2)/8 + (5*x*Log[1 - x]^2)/8 - 
    (25*Log[x])/8 + (Pi^2*Log[x])/6 + (3*x*Log[x])/8 + 
    (Pi^2*x*Log[x])/6 + (5*Log[1 - x]*Log[x])/4 - 
    (5*x*Log[1 - x]*Log[x])/4 + (3*Log[1 - x]^2*Log[x])/4 + 
    (3*x*Log[1 - x]^2*Log[x])/4 - (17*Log[x]^2)/16 + (15*x*Log[x]^2)/16 - 
    (5*Log[x]^3)/24 - (5*x*Log[x]^3)/24 + (Log[1 - x]*PolyLog[2, 1 - x])/
     2 + (x*Log[1 - x]*PolyLog[2, 1 - x])/2 - PolyLog[2, x]/4 + 
    (x*PolyLog[2, x])/4 + Log[1 - x]*PolyLog[2, x] + 
    x*Log[1 - x]*PolyLog[2, x] - (Log[x]*PolyLog[2, x])/2 - 
    (x*Log[x]*PolyLog[2, x])/2 + PolyLog[3, 1 - x]/2 + 
    (x*PolyLog[3, 1 - x])/2))/NC + DeltaDist[1 - z]*PlusDist[0, 1 - x]*
  (101/27 - (11*Pi^2)/36 - (15*Zeta[3])/2) + 
 DeltaDist[1 - x]*PlusDist[0, 1 - z]*(101/27 - (11*Pi^2)/36 - 
   (15*Zeta[3])/2) + (DeltaDist[1 - x]*DeltaDist[1 - z]*
   (511/64 + (29*Pi^2)/48 - (7*Pi^4)/360 - (15*Zeta[3])/4))/NC^2 + 
 (LMUA*DeltaDist[1 - x]*DeltaDist[1 - z]*(93/32 + Pi^2/8 - 
    (5*Zeta[3])/2))/NC^2 + (LMUF*DeltaDist[1 - x]*DeltaDist[1 - z]*
   (93/32 + Pi^2/8 - (5*Zeta[3])/2))/NC^2 + 
 LMUA*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z]*(245/96 - (13*Pi^2)/72 - 
   Zeta[3]) + LMUF*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z]*
  (245/96 - (13*Pi^2)/72 - Zeta[3]) + 
 (NF*DeltaDist[1 - x]*DeltaDist[1 - z]*(-127/48 - (19*Pi^2)/108 - 
    Zeta[3]/3))/NC + NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z]*
  (127/48 + (19*Pi^2)/108 + Zeta[3]/3) + 
 DeltaDist[1 - x]*DeltaDist[1 - z]*(1/48 + Pi^2/27 - Pi^4/120 + 
   Zeta[3]/3) + (2*DeltaDist[1 - z]*PlusDist[0, 1 - x]*Zeta[3])/NC^2 + 
 (2*DeltaDist[1 - x]*PlusDist[0, 1 - z]*Zeta[3])/NC^2 + 
 NC^2*DeltaDist[1 - x]*DeltaDist[1 - z]*(-1537/192 - (277*Pi^2)/432 + 
   Pi^4/36 + (41*Zeta[3])/12) + LMUA*DeltaDist[1 - x]*DeltaDist[1 - z]*
  (-131/24 + Pi^2/18 + (7*Zeta[3])/2) + LMUF*DeltaDist[1 - x]*
  DeltaDist[1 - z]*(-131/24 + Pi^2/18 + (7*Zeta[3])/2) + 
 NC^2*DeltaDist[1 - z]*PlusDist[0, 1 - x]*(-101/27 + (11*Pi^2)/36 + 
   (11*Zeta[3])/2) + NC^2*DeltaDist[1 - x]*PlusDist[0, 1 - z]*
  (-101/27 + (11*Pi^2)/36 + (11*Zeta[3])/2) + 
 NC^2*DeltaDist[1 - z]*(-91/216 - (13*Pi^2)/72 + (13*Pi^2)/(72*(1 - x)) + 
   (845*x)/216 - (7*Pi^2*x)/18 + (19*Log[1 - x])/18 + 
   (7*Pi^2*Log[1 - x])/24 + (Pi^2*Log[1 - x])/(12*(1 - x)) - 
   (47*x*Log[1 - x])/72 + (7*Pi^2*x*Log[1 - x])/24 + 
   (11*Log[1 - x]^2)/24 + (11*x*Log[1 - x]^2)/24 - Log[1 - x]^3/4 - 
   (x*Log[1 - x]^3)/4 + (97*Log[x])/24 - (Pi^2*Log[x])/2 - 
   (5*Log[x])/(6*(1 - x)) + (5*Pi^2*Log[x])/(6*(1 - x)) + 
   (61*x*Log[x])/12 - (Pi^2*x*Log[x])/2 - 4*(1 + x)*Log[x] - 
   (7*Log[1 - x]*Log[x])/6 + (11*Log[1 - x]*Log[x])/(6*(1 - x)) - 
   (2*x*Log[1 - x]*Log[x])/3 + (3*Log[1 - x]^2*Log[x])/4 - 
   (9*Log[1 - x]^2*Log[x])/(4*(1 - x)) + (3*x*Log[1 - x]^2*Log[x])/4 + 
   (49*Log[x]^2)/48 - (83*Log[x]^2)/(48*(1 - x)) + (55*x*Log[x]^2)/48 - 
   (5*Log[1 - x]*Log[x]^2)/8 + (5*Log[1 - x]*Log[x]^2)/(4*(1 - x)) - 
   (5*x*Log[1 - x]*Log[x]^2)/8 + (11*Log[x]^3)/48 - 
   Log[x]^3/(4*(1 - x)) + (11*x*Log[x]^3)/48 + 2*Log[x]*Log[1 + x] + 
   2*x*Log[x]*Log[1 + x] - 2*(1 + x)*Log[x]*Log[1 + x] - 
   (Log[1 - x]*PolyLog[2, 1 - x])/4 - (x*Log[1 - x]*PolyLog[2, 1 - x])/
    4 + 2*PolyLog[2, -x] + 2*x*PolyLog[2, -x] - 
   2*(1 + x)*PolyLog[2, -x] + (5*PolyLog[2, x])/12 - 
   (13*PolyLog[2, x])/(12*(1 - x)) + (7*x*PolyLog[2, x])/6 - 
   (Log[1 - x]*PolyLog[2, x])/4 - (Log[1 - x]*PolyLog[2, x])/
    (2*(1 - x)) - (x*Log[1 - x]*PolyLog[2, x])/4 + 
   (Log[x]*PolyLog[2, x])/(2*(1 - x)) + PolyLog[3, 1 - x] - 
   (5*PolyLog[3, 1 - x])/(2*(1 - x)) + x*PolyLog[3, 1 - x] + 
   (5*PolyLog[3, x])/4 - (5*PolyLog[3, x])/(2*(1 - x)) + 
   (5*x*PolyLog[3, x])/4 - 4*Zeta[3] + (5*Zeta[3])/(2*(1 - x)) - 
   4*x*Zeta[3]) + (DeltaDist[1 - z]*(-57/8 + Pi^2/4 - Pi^2/(8*(1 - x)) + 
    (59*x)/8 - (Pi^2*x)/24 + Log[1 - x]/2 + (7*Pi^2*Log[1 - x])/24 - 
    (Pi^2*Log[1 - x])/(12*(1 - x)) + (27*x*Log[1 - x])/8 + 
    (7*Pi^2*x*Log[1 - x])/24 - Log[1 - x]^3/4 - (x*Log[1 - x]^3)/4 - 
    Log[x]/8 - (Pi^2*Log[x])/3 + (5*Log[x])/(1 - x) + 
    (Pi^2*Log[x])/(2*(1 - x)) - 3*x*Log[x] - (Pi^2*x*Log[x])/3 - 
    4*(1 + x)*Log[x] - (Log[1 - x]*Log[x])/4 + (x*Log[1 - x]*Log[x])/4 + 
    (Log[1 - x]^2*Log[x])/4 - (5*Log[1 - x]^2*Log[x])/(4*(1 - x)) + 
    (x*Log[1 - x]^2*Log[x])/4 - (5*Log[x]^2)/8 + 
    (9*Log[x]^2)/(16*(1 - x)) + (x*Log[x]^2)/4 - 
    (9*Log[1 - x]*Log[x]^2)/8 + (9*Log[1 - x]*Log[x]^2)/(4*(1 - x)) - 
    (9*x*Log[1 - x]*Log[x]^2)/8 + (5*Log[x]^3)/48 + (5*x*Log[x]^3)/48 + 
    2*Log[x]*Log[1 + x] + 2*x*Log[x]*Log[1 + x] - 
    (Log[1 - x]*PolyLog[2, 1 - x])/4 - (x*Log[1 - x]*PolyLog[2, 1 - x])/
     4 + 2*PolyLog[2, -x] + 2*x*PolyLog[2, -x] + 
    (3*PolyLog[2, x])/(4*(1 - x)) + (3*x*PolyLog[2, x])/4 - 
    (3*Log[1 - x]*PolyLog[2, x])/4 + (Log[1 - x]*PolyLog[2, x])/
     (2*(1 - x)) - (3*x*Log[1 - x]*PolyLog[2, x])/4 - 
    Log[x]*PolyLog[2, x] + (5*Log[x]*PolyLog[2, x])/(2*(1 - x)) - 
    x*Log[x]*PolyLog[2, x] - PolyLog[3, 1 - x] + 
    (3*PolyLog[3, 1 - x])/(2*(1 - x)) - x*PolyLog[3, 1 - x] + 
    (7*PolyLog[3, x])/4 - (7*PolyLog[3, x])/(2*(1 - x)) + 
    (7*x*PolyLog[3, x])/4 - (11*Zeta[3])/4 + (7*Zeta[3])/(2*(1 - x)) - 
    (11*x*Zeta[3])/4))/NC^2 + DeltaDist[1 - z]*
  (815/108 - (5*Pi^2)/72 - Pi^2/(18*(1 - x)) - (1219*x)/108 + 
   (31*Pi^2*x)/72 - (14*Log[1 - x])/9 - (7*Pi^2*Log[1 - x])/12 - 
   (49*x*Log[1 - x])/18 - (7*Pi^2*x*Log[1 - x])/12 - 
   (11*Log[1 - x]^2)/24 - (11*x*Log[1 - x]^2)/24 + Log[1 - x]^3/2 + 
   (x*Log[1 - x]^3)/2 - (47*Log[x])/12 + (5*Pi^2*Log[x])/6 - 
   (25*Log[x])/(6*(1 - x)) - (4*Pi^2*Log[x])/(3*(1 - x)) - 
   (25*x*Log[x])/12 + (5*Pi^2*x*Log[x])/6 + 8*(1 + x)*Log[x] + 
   (17*Log[1 - x]*Log[x])/12 - (11*Log[1 - x]*Log[x])/(6*(1 - x)) + 
   (5*x*Log[1 - x]*Log[x])/12 - Log[1 - x]^2*Log[x] + 
   (7*Log[1 - x]^2*Log[x])/(2*(1 - x)) - x*Log[1 - x]^2*Log[x] - 
   (19*Log[x]^2)/48 + (7*Log[x]^2)/(6*(1 - x)) - (67*x*Log[x]^2)/48 + 
   (7*Log[1 - x]*Log[x]^2)/4 - (7*Log[1 - x]*Log[x]^2)/(2*(1 - x)) + 
   (7*x*Log[1 - x]*Log[x]^2)/4 - Log[x]^3/3 + Log[x]^3/(4*(1 - x)) - 
   (x*Log[x]^3)/3 - 4*Log[x]*Log[1 + x] - 4*x*Log[x]*Log[1 + x] + 
   2*(1 + x)*Log[x]*Log[1 + x] + (Log[1 - x]*PolyLog[2, 1 - x])/2 + 
   (x*Log[1 - x]*PolyLog[2, 1 - x])/2 - 4*PolyLog[2, -x] - 
   4*x*PolyLog[2, -x] + 2*(1 + x)*PolyLog[2, -x] - (5*PolyLog[2, x])/12 + 
   PolyLog[2, x]/(3*(1 - x)) - (23*x*PolyLog[2, x])/12 + 
   Log[1 - x]*PolyLog[2, x] + x*Log[1 - x]*PolyLog[2, x] + 
   Log[x]*PolyLog[2, x] - (3*Log[x]*PolyLog[2, x])/(1 - x) + 
   x*Log[x]*PolyLog[2, x] + PolyLog[3, 1 - x]/(1 - x) - 3*PolyLog[3, x] + 
   (6*PolyLog[3, x])/(1 - x) - 3*x*PolyLog[3, x] + (27*Zeta[3])/4 - 
   (6*Zeta[3])/(1 - x) + (27*x*Zeta[3])/4) + 
 DeltaDist[1 - x]*(-28/27 + (25*Pi^2)/36 - Pi^2/(4*(1 - z)) - (73*z)/27 + 
   (7*Pi^2*z)/36 - (14*Log[1 - z])/9 - (7*Pi^2*Log[1 - z])/12 - 
   (49*z*Log[1 - z])/18 - (7*Pi^2*z*Log[1 - z])/12 - 
   (11*Log[1 - z]^2)/24 - (11*z*Log[1 - z]^2)/24 + Log[1 - z]^3/2 + 
   (z*Log[1 - z]^3)/2 - (46*Log[z])/9 - (5*Pi^2*Log[z])/12 + 
   (71*Log[z])/(9*(1 - z)) + (2*Pi^2*Log[z])/(3*(1 - z)) - 
   (181*z*Log[z])/36 - (5*Pi^2*z*Log[z])/12 - (3*Log[1 - z]*Log[z])/2 + 
   (3*z*Log[1 - z]*Log[z])/2 + (3*Log[1 - z]^2*Log[z])/2 - 
   (3*Log[1 - z]^2*Log[z])/(2*(1 - z)) + (3*z*Log[1 - z]^2*Log[z])/2 + 
   (113*Log[z]^2)/48 - (19*Log[z]^2)/(12*(1 - z)) + (41*z*Log[z]^2)/48 - 
   (Log[1 - z]*Log[z]^2)/4 + (Log[1 - z]*Log[z]^2)/(2*(1 - z)) - 
   (z*Log[1 - z]*Log[z]^2)/4 - (5*Log[z]^3)/6 + 
   (5*Log[z]^3)/(4*(1 - z)) - (5*z*Log[z]^3)/6 + 
   (Log[1 - z]*PolyLog[2, 1 - z])/2 + (z*Log[1 - z]*PolyLog[2, 1 - z])/
    2 - 4*PolyLog[2, z] + (3*PolyLog[2, z])/(2*(1 - z)) + 
   (z*PolyLog[2, z])/2 + Log[1 - z]*PolyLog[2, z] + 
   z*Log[1 - z]*PolyLog[2, z] - (5*Log[z]*PolyLog[2, z])/2 + 
   (5*Log[z]*PolyLog[2, z])/(1 - z) - (5*z*Log[z]*PolyLog[2, z])/2 + 
   PolyLog[3, 1 - z]/2 + (z*PolyLog[3, 1 - z])/2 + 7*PolyLog[3, z] - 
   (12*PolyLog[3, z])/(1 - z) + 7*z*PolyLog[3, z] - (13*Zeta[3])/4 + 
   (12*Zeta[3])/(1 - z) - (13*z*Zeta[3])/4) + 
 (DeltaDist[1 - x]*(11/18 + Pi^2/12 + 107/(216*z) + (2*z)/9 + 
    (Pi^2*z)/8 - (287*z^2)/216 + (5*Log[1 - z])/3 - (Pi^2*Log[1 - z])/6 + 
    (7*Log[1 - z])/(36*z) - (7*z*Log[1 - z])/6 - (Pi^2*z*Log[1 - z])/6 - 
    (25*z^2*Log[1 - z])/36 - Log[1 - z]^2/8 - Log[1 - z]^2/(6*z) + 
    (z*Log[1 - z]^2)/8 + (z^2*Log[1 - z]^2)/6 + (5*Log[z])/2 - 
    (Pi^2*Log[z])/12 + (7*Log[z])/(36*z) + (9*z*Log[z])/4 - 
    (Pi^2*z*Log[z])/12 + (31*z^2*Log[z])/36 + (3*Log[1 - z]^2*Log[z])/4 + 
    (3*z*Log[1 - z]^2*Log[z])/4 + Log[z]^2/16 - Log[z]^2/(6*z) + 
    (5*z*Log[z]^2)/16 - (5*Log[z]^3)/24 - (5*z*Log[z]^3)/24 + 
    (Log[1 - z]*PolyLog[2, 1 - z])/2 + (z*Log[1 - z]*PolyLog[2, 1 - z])/
     2 - PolyLog[2, z]/4 + PolyLog[2, z]/(3*z) - z*PolyLog[2, z] - 
    (z^2*PolyLog[2, z])/3 + Log[1 - z]*PolyLog[2, z] + 
    z*Log[1 - z]*PolyLog[2, z] + PolyLog[3, 1 - z]/2 + 
    (z*PolyLog[3, 1 - z])/2 + PolyLog[3, z] + z*PolyLog[3, z] - Zeta[3] - 
    z*Zeta[3]))/NC + NC*DeltaDist[1 - x]*(-11/18 - Pi^2/12 - 
   107/(216*z) - (2*z)/9 - (Pi^2*z)/8 + (287*z^2)/216 - 
   (5*Log[1 - z])/3 + (Pi^2*Log[1 - z])/6 - (7*Log[1 - z])/(36*z) + 
   (7*z*Log[1 - z])/6 + (Pi^2*z*Log[1 - z])/6 + (25*z^2*Log[1 - z])/36 + 
   Log[1 - z]^2/8 + Log[1 - z]^2/(6*z) - (z*Log[1 - z]^2)/8 - 
   (z^2*Log[1 - z]^2)/6 - (5*Log[z])/2 + (Pi^2*Log[z])/12 - 
   (7*Log[z])/(36*z) - (9*z*Log[z])/4 + (Pi^2*z*Log[z])/12 - 
   (31*z^2*Log[z])/36 - (3*Log[1 - z]^2*Log[z])/4 - 
   (3*z*Log[1 - z]^2*Log[z])/4 - Log[z]^2/16 + Log[z]^2/(6*z) - 
   (5*z*Log[z]^2)/16 + (5*Log[z]^3)/24 + (5*z*Log[z]^3)/24 - 
   (Log[1 - z]*PolyLog[2, 1 - z])/2 - (z*Log[1 - z]*PolyLog[2, 1 - z])/
    2 + PolyLog[2, z]/4 - PolyLog[2, z]/(3*z) + z*PolyLog[2, z] + 
   (z^2*PolyLog[2, z])/3 - Log[1 - z]*PolyLog[2, z] - 
   z*Log[1 - z]*PolyLog[2, z] - PolyLog[3, 1 - z]/2 - 
   (z*PolyLog[3, 1 - z])/2 - PolyLog[3, z] - z*PolyLog[3, z] + Zeta[3] + 
   z*Zeta[3]) + NC^2*DeltaDist[1 - x]*(197/216 - (29*Pi^2)/72 + 
   Pi^2/(8*(1 - z)) + (611*z)/216 - (Pi^2*z)/9 + (67*Log[1 - z])/72 + 
   (3*Pi^2*Log[1 - z])/8 - (Pi^2*Log[1 - z])/(12*(1 - z)) - 
   (7*z*Log[1 - z])/9 + (3*Pi^2*z*Log[1 - z])/8 + (11*Log[1 - z]^2)/24 + 
   (11*z*Log[1 - z]^2)/24 - Log[1 - z]^3/4 - (z*Log[1 - z]^3)/4 + 
   (233*Log[z])/72 + (Pi^2*Log[z])/4 - (113*Log[z])/(36*(1 - z)) - 
   (5*Pi^2*Log[z])/(12*(1 - z)) + (101*z*Log[z])/72 + (Pi^2*z*Log[z])/4 + 
   (3*Log[1 - z]*Log[z])/4 - (3*z*Log[1 - z]*Log[z])/4 - 
   Log[1 - z]^2*Log[z] + (5*Log[1 - z]^2*Log[z])/(4*(1 - z)) - 
   z*Log[1 - z]^2*Log[z] - (25*Log[z]^2)/24 + 
   (49*Log[z]^2)/(48*(1 - z)) - (5*z*Log[z]^2)/12 + 
   (Log[1 - z]*Log[z]^2)/8 - (Log[1 - z]*Log[z]^2)/(4*(1 - z)) + 
   (z*Log[1 - z]*Log[z]^2)/8 + (5*Log[z]^3)/16 - 
   (5*Log[z]^3)/(12*(1 - z)) + (5*z*Log[z]^3)/16 - 
   (Log[1 - z]*PolyLog[2, 1 - z])/4 - (z*Log[1 - z]*PolyLog[2, 1 - z])/
    4 + (7*PolyLog[2, z])/4 - (3*PolyLog[2, z])/(4*(1 - z)) - 
   (z*PolyLog[2, z])/2 - (3*Log[1 - z]*PolyLog[2, z])/4 + 
   (Log[1 - z]*PolyLog[2, z])/(2*(1 - z)) - 
   (3*z*Log[1 - z]*PolyLog[2, z])/4 + (3*Log[z]*PolyLog[2, z])/2 - 
   (3*Log[z]*PolyLog[2, z])/(1 - z) + (3*z*Log[z]*PolyLog[2, z])/2 - 
   PolyLog[3, 1 - z] + (3*PolyLog[3, 1 - z])/(2*(1 - z)) - 
   z*PolyLog[3, 1 - z] - 4*PolyLog[3, z] + (7*PolyLog[3, z])/(1 - z) - 
   4*z*PolyLog[3, z] + (5*Zeta[3])/4 - (7*Zeta[3])/(1 - z) + 
   (5*z*Zeta[3])/4) + (DeltaDist[1 - x]*(1/8 - (7*Pi^2)/24 + 
    Pi^2/(8*(1 - z)) - z/8 - (Pi^2*z)/12 + (5*Log[1 - z])/8 + 
    (5*Pi^2*Log[1 - z])/24 + (Pi^2*Log[1 - z])/(12*(1 - z)) + 
    (7*z*Log[1 - z])/2 + (5*Pi^2*z*Log[1 - z])/24 - Log[1 - z]^3/4 - 
    (z*Log[1 - z]^3)/4 + (15*Log[z])/8 + (Pi^2*Log[z])/6 - 
    (19*Log[z])/(4*(1 - z)) - (Pi^2*Log[z])/(4*(1 - z)) + 
    (29*z*Log[z])/8 + (Pi^2*z*Log[z])/6 + (3*Log[1 - z]*Log[z])/4 - 
    (3*z*Log[1 - z]*Log[z])/4 - (Log[1 - z]^2*Log[z])/2 + 
    (Log[1 - z]^2*Log[z])/(4*(1 - z)) - (z*Log[1 - z]^2*Log[z])/2 - 
    (21*Log[z]^2)/16 + (9*Log[z]^2)/(16*(1 - z)) - (7*z*Log[z]^2)/16 + 
    (Log[1 - z]*Log[z]^2)/8 - (Log[1 - z]*Log[z]^2)/(4*(1 - z)) + 
    (z*Log[1 - z]*Log[z]^2)/8 + (25*Log[z]^3)/48 - 
    (5*Log[z]^3)/(6*(1 - z)) + (25*z*Log[z]^3)/48 - 
    (Log[1 - z]*PolyLog[2, 1 - z])/4 - (z*Log[1 - z]*PolyLog[2, 1 - z])/
     4 + (9*PolyLog[2, z])/4 - (3*PolyLog[2, z])/(4*(1 - z)) - 
    (Log[1 - z]*PolyLog[2, z])/4 - (Log[1 - z]*PolyLog[2, z])/
     (2*(1 - z)) - (z*Log[1 - z]*PolyLog[2, z])/4 + 
    Log[z]*PolyLog[2, z] - (2*Log[z]*PolyLog[2, z])/(1 - z) + 
    z*Log[z]*PolyLog[2, z] + PolyLog[3, 1 - z]/2 - 
    (3*PolyLog[3, 1 - z])/(2*(1 - z)) + (z*PolyLog[3, 1 - z])/2 - 
    3*PolyLog[3, z] + (5*PolyLog[3, z])/(1 - z) - 3*z*PolyLog[3, z] + 
    2*Zeta[3] - (5*Zeta[3])/(1 - z) + 2*z*Zeta[3]))/NC^2;

DC2Q2QNSThetaExplicit = 11/2 + 5/(2*(1 - x)) - 8*x - 25/(2*(1 - z)) + 6/((1 - x)*(1 - z)) + 
 (13*x)/(2*(1 - z)) + 9*z - (17*z)/(2*(1 - x)) + 
 Pi^2*(-1/2 + 3/(4*(1 - x)) - (5*x)/6 + 11/(12*(1 - z)) - 
   4/(3*(1 - x)*(1 - z)) + (5*x)/(12*(1 - z)) - (4*z)/3 + 
   (3*z)/(4*(1 - x))) + (2 - 5/(2*(1 - x)) + (5*x)/2 - 13/(4*(1 - z)) + 
   9/(2*(1 - x)*(1 - z)) - (5*x)/(4*(1 - z)) + (9*z)/2 - 
   (5*z)/(2*(1 - x)))*Log[1 - x]^2 + 
 (7/2 - 7/(1 - x) + 7*x - 7/(1 - z) + 21/(2*(1 - x)*(1 - z)) - 
   (7*x)/(2*(1 - z)) + (21*z)/2 - (7*z)/(1 - x))*Log[x]^2 + 
 (1/2 - 13/(4*(1 - x)) + 4*x - 5/(2*(1 - z)) + 9/(2*(1 - x)*(1 - z)) - 
   (2*x)/(1 - z) + (9*z)/2 - (13*z)/(4*(1 - x)))*Log[1 - z]^2 + 
 (2 - 13/(4*(1 - x)) + (5*x)/2 - 13/(4*(1 - z)) + 9/(2*(1 - x)*(1 - z)) - 
   (5*x)/(4*(1 - z)) + (9*z)/2 - (13*z)/(4*(1 - x)))*Log[z]^2 + 
 Log[1 - x]*(3 - 6/(1 - x) + 9*x - 15/(1 - z) + 15/((1 - x)*(1 - z)) + 
   15*z - (11*z)/(1 - x) + (-11/2 + 17/(2*(1 - x)) - (17*x)/2 + 
     39/(4*(1 - z)) - 14/((1 - x)*(1 - z)) + (17*x)/(4*(1 - z)) - 14*z + 
     (17*z)/(2*(1 - x)))*Log[x] + (2 - 5/(1 - x) + 6*x - 5/(1 - z) + 
     8/((1 - x)*(1 - z)) - (3*x)/(1 - z) + 8*z - (5*z)/(1 - x))*
    Log[1 - z] + (4 - 5/(1 - x) + 4*x - 6/(1 - z) + 8/((1 - x)*(1 - z)) - 
     (2*x)/(1 - z) + 8*z - (5*z)/(1 - x))*Log[z]) + 
 Log[z]*(11/2 - 7/(1 - x) + 7*x - 15/(1 - z) + 15/((1 - x)*(1 - z)) + 
   15*z - (12*z)/(1 - x) + (-1/2 + 3/(4*(1 - x)) - x/2 + 3/(4*(1 - z)) - 
     1/((1 - x)*(1 - z)) + x/(4*(1 - z)) - z + (3*z)/(4*(1 - x)))*
    Log[RealAbs[x - z]]) + Log[x]*(-15/2 + 12/(1 - x) - 15*x + 
   27/(1 - z) - 27/((1 - x)*(1 - z)) - 27*z + (21*z)/(1 - x) + 
   (-3 + 39/(4*(1 - x)) - 11*x + 17/(2*(1 - z)) - 14/((1 - x)*(1 - z)) + 
     (11*x)/(2*(1 - z)) - 14*z + (39*z)/(4*(1 - x)))*Log[1 - z] + 
   (-11/2 + 39/(4*(1 - x)) - (17*x)/2 + 39/(4*(1 - z)) - 
     14/((1 - x)*(1 - z)) + (17*x)/(4*(1 - z)) - 14*z + 
     (39*z)/(4*(1 - x)))*Log[z] + (1/2 - 3/(4*(1 - x)) + x/2 - 
     3/(4*(1 - z)) + 1/((1 - x)*(1 - z)) - x/(4*(1 - z)) + z - 
     (3*z)/(4*(1 - x)))*Log[RealAbs[x - z]] + 
   (-3/(4*(1 - x)) + x - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) + z - (3*z)/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
 Log[1 - z]*(4 - 7/(1 - x) + 9*x - 15/(1 - z) + 15/((1 - x)*(1 - z)) + 
   15*z - (12*z)/(1 - x) + (3/2 - 6/(1 - x) + (13*x)/2 - 19/(4*(1 - z)) + 
     8/((1 - x)*(1 - z)) - (13*x)/(4*(1 - z)) + 8*z - (6*z)/(1 - x))*
    Log[z] + (3/(4*(1 - x)) - x + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
     x/(2*(1 - z)) - z + (3*z)/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
 (-1 + x + 1/(2*(1 - z)) - x/(2*(1 - z)))*PolyLog[2, z] + 
 (1 + 1/(2*(1 - x)) - x - 1/(2*(1 - z)) + x/(2*(1 - z)) + z/(2*(1 - x)))*
  SVP[2, (-1 + x)/(-1 + z)] + (1/(2*(1 - x)) + z/(2*(1 - x)))*
  SVP[2, -((-1 + x)/z)] + (-(1 - x)^(-1) + x - 1/(2*(1 - z)) + 
   1/((1 - x)*(1 - z)) - x/(2*(1 - z)) + z - z/(1 - x))*
  SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
 (1/(2*(1 - x)) - x + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
   x/(2*(1 - z)) - z + z/(2*(1 - x)))*SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 NC^2*(-5/2 - 1/(2*(1 - x)) + 3*x + 7/(2*(1 - z)) - 2/((1 - x)*(1 - z)) - 
   (3*x)/(2*(1 - z)) - 2*z + (5*z)/(2*(1 - x)) + 
   Pi^2*(-1/3*1/(1 - x) + (2*x)/3 - 1/(3*(1 - z)) + 
     2/(3*(1 - x)*(1 - z)) - x/(3*(1 - z)) + (2*z)/3 - z/(3*(1 - x))) + 
   ((1 - x)^(-1) - 2*x + (1 - z)^(-1) - 2/((1 - x)*(1 - z)) + x/(1 - z) - 
     2*z + z/(1 - x))*Log[1 - x]^2 + 
   (7/(4*(1 - x)) - (7*x)/2 + 7/(4*(1 - z)) - 7/(2*(1 - x)*(1 - z)) + 
     (7*x)/(4*(1 - z)) - (7*z)/2 + (7*z)/(4*(1 - x)))*Log[x]^2 + 
   ((1 - x)^(-1) - 2*x + (1 - z)^(-1) - 2/((1 - x)*(1 - z)) + x/(1 - z) - 
     2*z + z/(1 - x))*Log[1 - z]^2 + 
   (1/2 + (1 - x)^(-1) - 3*x + 3/(1 - z) - 3/((1 - x)*(1 - z)) - 3*z + 
     (2*z)/(1 - x))*Log[z] + (1/(4*(1 - x)) - x/2 + 1/(4*(1 - z)) - 
     1/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) - z/2 + z/(4*(1 - x)))*
    Log[z]^2 + Log[1 - x]*(1 + 2/(1 - x) - 6*x + 6/(1 - z) - 
     6/((1 - x)*(1 - z)) - 6*z + (4*z)/(1 - x) + 
     (-11/(4*(1 - x)) + (11*x)/2 - 11/(4*(1 - z)) + 
       11/(2*(1 - x)*(1 - z)) - (11*x)/(4*(1 - z)) + (11*z)/2 - 
       (11*z)/(4*(1 - x)))*Log[x] + (2/(1 - x) - 4*x + 2/(1 - z) - 
       4/((1 - x)*(1 - z)) + (2*x)/(1 - z) - 4*z + (2*z)/(1 - x))*
      Log[1 - z] + ((1 - x)^(-1) - 2*x + (1 - z)^(-1) - 
       2/((1 - x)*(1 - z)) + x/(1 - z) - 2*z + z/(1 - x))*Log[z]) + 
   Log[1 - z]*(1 + 2/(1 - x) - 6*x + 6/(1 - z) - 6/((1 - x)*(1 - z)) - 
     6*z + (4*z)/(1 - x) + (5/(4*(1 - x)) - (5*x)/2 + 5/(4*(1 - z)) - 
       5/(2*(1 - x)*(1 - z)) + (5*x)/(4*(1 - z)) - (5*z)/2 + 
       (5*z)/(4*(1 - x)))*Log[z] + (-1/4*1/(1 - x) + x/2 - 
       1/(4*(1 - z)) + 1/(2*(1 - x)*(1 - z)) - x/(4*(1 - z)) + z/2 - 
       z/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
   Log[x]*(-3/2 - 3/(1 - x) + 9*x - 9/(1 - z) + 9/((1 - x)*(1 - z)) + 
     9*z - (6*z)/(1 - x) + (-11/(4*(1 - x)) + (11*x)/2 - 11/(4*(1 - z)) + 
       11/(2*(1 - x)*(1 - z)) - (11*x)/(4*(1 - z)) + (11*z)/2 - 
       (11*z)/(4*(1 - x)))*Log[1 - z] + 
     (-3/(2*(1 - x)) + 3*x - 3/(2*(1 - z)) + 3/((1 - x)*(1 - z)) - 
       (3*x)/(2*(1 - z)) + 3*z - (3*z)/(2*(1 - x)))*Log[z] + 
     (1/(4*(1 - x)) - x/2 + 1/(4*(1 - z)) - 1/(2*(1 - x)*(1 - z)) + 
       x/(4*(1 - z)) - z/2 + z/(4*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
   (1/(2*(1 - x)) - x + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
     x/(2*(1 - z)) - z + z/(2*(1 - x)))*PolyLog[2, z] + 
   (1/(2*(1 - x)) - x + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
     x/(2*(1 - z)) - z + z/(2*(1 - x)))*SVP[2, -((-1 + x)/z)] + 
   (-1/2*1/(1 - x) + x - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) + z - z/(2*(1 - x)))*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)]) + 
 (-1 + 1/(2*(1 - x)) + (1 - z)^(-1) - 1/((1 - x)*(1 - z)) - z + 
   z/(2*(1 - x)))*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 (-3 - 2/(1 - x) + 5*x + 9/(1 - z) - 4/((1 - x)*(1 - z)) - 
   (5*x)/(1 - z) - 7*z + (6*z)/(1 - x) + 
   Pi^2*(1/2 - 5/(12*(1 - x)) + x/6 - 7/(12*(1 - z)) + 
     2/(3*(1 - x)*(1 - z)) - x/(12*(1 - z)) + (2*z)/3 - 
     (5*z)/(12*(1 - x))) + (-2 + 3/(2*(1 - x)) - x/2 + 9/(4*(1 - z)) - 
     5/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) - (5*z)/2 + (3*z)/(2*(1 - x)))*
    Log[1 - x]^2 + (-7/2 + 21/(4*(1 - x)) - (7*x)/2 + 21/(4*(1 - z)) - 
     7/((1 - x)*(1 - z)) + (7*x)/(4*(1 - z)) - 7*z + (21*z)/(4*(1 - x)))*
    Log[x]^2 + (-1/2 + 9/(4*(1 - x)) - 2*x + 3/(2*(1 - z)) - 
     5/(2*(1 - x)*(1 - z)) + x/(1 - z) - (5*z)/2 + (9*z)/(4*(1 - x)))*
    Log[1 - z]^2 + (-2 + 3/(1 - x) - 2*x + 3/(1 - z) - 
     4/((1 - x)*(1 - z)) + x/(1 - z) - 4*z + (3*z)/(1 - x))*Log[z]^2 + 
   Log[1 - x]*(-4 + 4/(1 - x) - 3*x + 9/(1 - z) - 9/((1 - x)*(1 - z)) - 
     9*z + (7*z)/(1 - x) + (11/2 - 23/(4*(1 - x)) + 3*x - 7/(1 - z) + 
       17/(2*(1 - x)*(1 - z)) - (3*x)/(2*(1 - z)) + (17*z)/2 - 
       (23*z)/(4*(1 - x)))*Log[x] + (-2 + 3/(1 - x) - 2*x + 3/(1 - z) - 
       4/((1 - x)*(1 - z)) + x/(1 - z) - 4*z + (3*z)/(1 - x))*
      Log[1 - z] + (-4 + 4/(1 - x) - 2*x + 5/(1 - z) - 
       6/((1 - x)*(1 - z)) + x/(1 - z) - 6*z + (4*z)/(1 - x))*Log[z]) + 
   Log[z]*(-6 + 6/(1 - x) - 4*x + 12/(1 - z) - 12/((1 - x)*(1 - z)) - 
     12*z + (10*z)/(1 - x) + (1/2 - 3/(4*(1 - x)) + x/2 - 3/(4*(1 - z)) + 
       1/((1 - x)*(1 - z)) - x/(4*(1 - z)) + z - (3*z)/(4*(1 - x)))*
      Log[RealAbs[x - z]]) + Log[1 - z]*(-5 + 5/(1 - x) - 3*x + 
     9/(1 - z) - 9/((1 - x)*(1 - z)) - 9*z + (8*z)/(1 - x) + 
     (-3/2 + 19/(4*(1 - x)) - 4*x + 7/(2*(1 - z)) - 
       11/(2*(1 - x)*(1 - z)) + (2*x)/(1 - z) - (11*z)/2 + 
       (19*z)/(4*(1 - x)))*Log[z] + (-1/2*1/(1 - x) + x/2 - 
       1/(4*(1 - z)) + 1/(2*(1 - x)*(1 - z)) - x/(4*(1 - z)) + z/2 - 
       z/(2*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
   Log[x]*(9 - 9/(1 - x) + 6*x - 18/(1 - z) + 18/((1 - x)*(1 - z)) + 
     18*z - (15*z)/(1 - x) + (3 - 7/(1 - x) + (11*x)/2 - 23/(4*(1 - z)) + 
       17/(2*(1 - x)*(1 - z)) - (11*x)/(4*(1 - z)) + (17*z)/2 - 
       (7*z)/(1 - x))*Log[1 - z] + (11/2 - 33/(4*(1 - x)) + (11*x)/2 - 
       33/(4*(1 - z)) + 11/((1 - x)*(1 - z)) - (11*x)/(4*(1 - z)) + 
       11*z - (33*z)/(4*(1 - x)))*Log[z] + 
     (-1/2 + 3/(4*(1 - x)) - x/2 + 3/(4*(1 - z)) - 1/((1 - x)*(1 - z)) + 
       x/(4*(1 - z)) - z + (3*z)/(4*(1 - x)))*Log[RealAbs[x - z]] + 
     (1/(2*(1 - x)) - x/2 + 1/(4*(1 - z)) - 1/(2*(1 - x)*(1 - z)) + 
       x/(4*(1 - z)) - z/2 + z/(2*(1 - x)))*Log[RealAbs[-1 + x + z]]) + 
   (1 - 1/(2*(1 - x)) - (1 - z)^(-1) + 1/((1 - x)*(1 - z)) + z - 
     z/(2*(1 - x)))*PolyLog[2, z] + 
   (-1 - 1/(2*(1 - x)) + x + 1/(2*(1 - z)) - x/(2*(1 - z)) - 
     z/(2*(1 - x)))*SVP[2, (-1 + x)/(-1 + z)] + 
   (-(1 - x)^(-1) + x - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) + z - z/(1 - x))*SVP[2, -((-1 + x)/z)] + 
   ((1 - x)^(-1) - x + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
     x/(2*(1 - z)) - z + z/(1 - x))*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (1 - 1/(2*(1 - x)) - (1 - z)^(-1) + 1/((1 - x)*(1 - z)) + z - 
     z/(2*(1 - x)))*SVP[2, ((-1 + x)*z)/(x*(-1 + z))])/NC^2;

DC2Q2QPSExplicit = (-4 + 4*x + 4/z - (4*x)/z + (sqrtxz3*InvTanInt[-sqrtxz3])/x + 
   sqrtxz3*x*InvTanInt[-sqrtxz3] + (sqrtxz3*InvTanInt[-sqrtxz3])/z + 
   sqrtxz3*z*InvTanInt[-sqrtxz3] - (sqrtxz3*InvTanInt[sqrtxz3])/x - 
   sqrtxz3*x*InvTanInt[sqrtxz3] - (sqrtxz3*InvTanInt[sqrtxz3])/z - 
   sqrtxz3*z*InvTanInt[sqrtxz3] + (2*sqrtxz3*InvTanInt[sqrtxz3*z])/x + 
   2*sqrtxz3*x*InvTanInt[sqrtxz3*z] + (2*sqrtxz3*InvTanInt[sqrtxz3*z])/
    z + 2*sqrtxz3*z*InvTanInt[sqrtxz3*z] + 
   ((2*sqrtxz3*ArcTan[sqrtxz3])/x + 2*sqrtxz3*x*ArcTan[sqrtxz3] + 
     (2*sqrtxz3*ArcTan[sqrtxz3])/z + 2*sqrtxz3*z*ArcTan[sqrtxz3])*
    Log[sqrtxz3] + DeltaDist[1 - z]*(1 - x + (3/2 - x/2)*Log[x] + 
     (1/2 + x/4)*Log[x]^2) + (3/2 - (3*x)/2 + 3/(2*z) - (3*x)/(2*z))*
    Log[z] + Log[x]*(-3/2 - (3*x)/2 + 3/(2*z) + (3*x)/(2*z) + 
     (1 + x + z^(-1) + x/z)*Log[z]) + 
   ((-2*sqrtxz3*ArcTan[sqrtxz3*z])/x - 2*sqrtxz3*x*ArcTan[sqrtxz3*z] - 
     (2*sqrtxz3*ArcTan[sqrtxz3*z])/z - 2*sqrtxz3*z*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z])/NC + NC*(4 - 4*x - 4/z + (4*x)/z - 
   (sqrtxz3*InvTanInt[-sqrtxz3])/x - sqrtxz3*x*InvTanInt[-sqrtxz3] - 
   (sqrtxz3*InvTanInt[-sqrtxz3])/z - sqrtxz3*z*InvTanInt[-sqrtxz3] + 
   (sqrtxz3*InvTanInt[sqrtxz3])/x + sqrtxz3*x*InvTanInt[sqrtxz3] + 
   (sqrtxz3*InvTanInt[sqrtxz3])/z + sqrtxz3*z*InvTanInt[sqrtxz3] - 
   (2*sqrtxz3*InvTanInt[sqrtxz3*z])/x - 
   2*sqrtxz3*x*InvTanInt[sqrtxz3*z] - (2*sqrtxz3*InvTanInt[sqrtxz3*z])/
    z - 2*sqrtxz3*z*InvTanInt[sqrtxz3*z] + 
   ((-2*sqrtxz3*ArcTan[sqrtxz3])/x - 2*sqrtxz3*x*ArcTan[sqrtxz3] - 
     (2*sqrtxz3*ArcTan[sqrtxz3])/z - 2*sqrtxz3*z*ArcTan[sqrtxz3])*
    Log[sqrtxz3] + DeltaDist[1 - z]*(-1 + x + (-3/2 + x/2)*Log[x] + 
     (-1/2 - x/4)*Log[x]^2) + (-3/2 + (3*x)/2 - 3/(2*z) + (3*x)/(2*z))*
    Log[z] + Log[x]*(3/2 + (3*x)/2 - 3/(2*z) - (3*x)/(2*z) + 
     (-1 - x - z^(-1) - x/z)*Log[z]) + 
   ((2*sqrtxz3*ArcTan[sqrtxz3*z])/x + 2*sqrtxz3*x*ArcTan[sqrtxz3*z] + 
     (2*sqrtxz3*ArcTan[sqrtxz3*z])/z + 2*sqrtxz3*z*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z]);

DC2Q2QBExplicit = -6 - 4*rln2^2 - (16*rln2)/sqrtxz1 - (12*rln2^2)/sqrtxz1 + 
 (3*rln2^2)/(1 - x) + (16*rln2)/(sqrtxz1*(1 - x)) + 
 (12*rln2^2)/(sqrtxz1*(1 - x)) - (rln2*sqrtxz1)/(1 - x) + (11*x)/2 - 
 (32*rln2*x)/sqrtxz1 - (24*rln2^2*x)/sqrtxz1 + 2/z + (4*rln2^2)/z + 
 (8*rln2*sqrtxz1)/z + (6*rln2^2*sqrtxz1)/z - (4*rln2^2)/((1 - x)*z) - 
 (8*rln2*sqrtxz1)/((1 - x)*z) - (6*rln2^2*sqrtxz1)/((1 - x)*z) - 
 (7*x)/(4*z) + z + 4*rln2^2*z - (8*rln2*z)/sqrtxz1 - 
 (6*rln2^2*z)/sqrtxz1 - (3*rln2^2*z)/(1 - x) + 
 (8*rln2*z)/(sqrtxz1*(1 - x)) + (6*rln2^2*z)/(sqrtxz1*(1 - x)) - 
 (3*x*z)/4 + (8*rln2)/(sqrtxz1*(1 + z)) + (6*rln2^2)/(sqrtxz1*(1 + z)) - 
 (8*rln2)/(sqrtxz1*(1 - x)*(1 + z)) - 
 (6*rln2^2)/(sqrtxz1*(1 - x)*(1 + z)) + (32*rln2*x)/(sqrtxz1*(1 + z)) + 
 (24*rln2^2*x)/(sqrtxz1*(1 + z)) - (4*rln2^2)/(z*(1 + z)) - 
 (8*rln2*sqrtxz1)/(z*(1 + z)) - (6*rln2^2*sqrtxz1)/(z*(1 + z)) + 
 (4*rln2^2)/((1 - x)*z*(1 + z)) + (8*rln2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
 (6*rln2^2*sqrtxz1)/((1 - x)*z*(1 + z)) + (8*rln2*z)/(sqrtxz1*(1 + z)) + 
 (6*rln2^2*z)/(sqrtxz1*(1 + z)) - (8*rln2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
 (6*rln2^2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
 Pi^2*(1/6 - 2/(3*sqrtxz1) - 1/(4*(1 - x)) + 2/(3*sqrtxz1*(1 - x)) - 
   1/(3*x) + x/3 - (4*x)/(3*sqrtxz1) + 1/(2*(1 + x)) + 1/(3*x*(1 + x)) + 
   1/(3*(1 - z)) - 1/(3*(1 + x)*(1 - z)) + 1/(4*z) + sqrtxz1/(3*z) + 
   1/(6*(1 - x)*z) - sqrtxz1/(3*(1 - x)*z) - 1/(3*x*z) - x/(12*z) + 
   1/(3*x*(1 + x)*z) - 1/(3*(1 - z)*z) + 1/(3*x*(1 - z)*z) - 
   1/(3*x*(1 + x)*(1 - z)*z) - z/3 - z/(3*sqrtxz1) + z/(12*(1 - x)) + 
   z/(3*sqrtxz1*(1 - x)) - z/(3*x) + z/(2*(1 + x)) + z/(3*x*(1 + x)) + 
   1/(3*sqrtxz1*(1 + z)) - 1/(6*(1 - x)*(1 + z)) - 
   1/(3*sqrtxz1*(1 - x)*(1 + z)) + (4*x)/(3*sqrtxz1*(1 + z)) - 
   sqrtxz1/(3*z*(1 + z)) + sqrtxz1/(3*(1 - x)*z*(1 + z)) + 
   z/(3*sqrtxz1*(1 + z)) - z/(3*sqrtxz1*(1 - x)*(1 + z))) + 
 (-1 + 2/(1 - x) + 2/x - x - 2/(1 + x) - 2/(x*(1 + x)) - 2/(1 - z) + 
   2/((1 + x)*(1 - z)) - 3/(2*z) - 1/((1 - x)*z) + 2/(x*z) + x/(2*z) - 
   2/(x*(1 + x)*z) + 2/((1 - z)*z) - 2/(x*(1 - z)*z) + 
   2/(x*(1 + x)*(1 - z)*z) + z - z/(1 - x) + (2*z)/x - (2*z)/(1 + x) - 
   (2*z)/(x*(1 + x)))*Log[1 - x]*Log[x] + 
 (1/2 + 3/sqrtxz1 - (1 - x)^(-1) - 3/(sqrtxz1*(1 - x)) + 3/(2*x) + 
   (6*x)/sqrtxz1 - 2/(1 + x) - 3/(2*x*(1 + x)) - 3/(2*(1 - z)) + 
   3/(2*(1 + x)*(1 - z)) - 7/(4*z) - (3*sqrtxz1)/(2*z) + 
   1/(2*(1 - x)*z) + (3*sqrtxz1)/(2*(1 - x)*z) + 3/(2*x*z) - x/(4*z) - 
   3/(2*x*(1 + x)*z) + 3/(2*(1 - z)*z) - 3/(2*x*(1 - z)*z) + 
   3/(2*x*(1 + x)*(1 - z)*z) + (3*z)/(2*sqrtxz1) + z/(2*(1 - x)) - 
   (3*z)/(2*sqrtxz1*(1 - x)) + (3*z)/(2*x) - (2*z)/(1 + x) - 
   (3*z)/(2*x*(1 + x)) - 3/(2*sqrtxz1*(1 + z)) + 
   3/(2*sqrtxz1*(1 - x)*(1 + z)) - (6*x)/(sqrtxz1*(1 + z)) + 
   (3*sqrtxz1)/(2*z*(1 + z)) - (3*sqrtxz1)/(2*(1 - x)*z*(1 + z)) - 
   (3*z)/(2*sqrtxz1*(1 + z)) + (3*z)/(2*sqrtxz1*(1 - x)*(1 + z)))*
  Log[x]^2 + (-4/sqrtxz1 + 4/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 + 
   (2*sqrtxz1)/z - (2*sqrtxz1)/((1 - x)*z) - (2*z)/sqrtxz1 + 
   (2*z)/(sqrtxz1*(1 - x)) + 2/(sqrtxz1*(1 + z)) - 
   2/(sqrtxz1*(1 - x)*(1 + z)) + (8*x)/(sqrtxz1*(1 + z)) - 
   (2*sqrtxz1)/(z*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
   (2*z)/(sqrtxz1*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
  Log[1 - z]^2 + (-4/sqrtxz1 + 4/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 + 
   (2*sqrtxz1)/z - (2*sqrtxz1)/((1 - x)*z) - (2*z)/sqrtxz1 + 
   (2*z)/(sqrtxz1*(1 - x)) + 2/(sqrtxz1*(1 + z)) - 
   2/(sqrtxz1*(1 - x)*(1 + z)) + (8*x)/(sqrtxz1*(1 + z)) - 
   (2*sqrtxz1)/(z*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
   (2*z)/(sqrtxz1*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
  Log[1 + sqrtxz1 - z]^2 + (1 - x^(-1) + 1/(x*(1 + x)) + z^(-1) - 
   1/(x*z) + 1/(x*(1 + x)*z) - 1/((1 - z)*z) + 1/(x*(1 - z)*z) - 
   1/(x*(1 + x)*(1 - z)*z) + z - z/x + z/(x*(1 + x)))*Log[1 + x/z]*
  Log[z] + (-1/2 - 5/sqrtxz1 + 1/(4*(1 - x)) + 5/(sqrtxz1*(1 - x)) - 
   1/(2*x) - (10*x)/sqrtxz1 + 1/(2*x*(1 + x)) + 3/(2*z) + 
   (5*sqrtxz1)/(2*z) - 1/((1 - x)*z) - (5*sqrtxz1)/(2*(1 - x)*z) - 
   1/(2*x*z) + 1/(2*x*(1 + x)*z) - 1/(2*(1 - z)*z) + 1/(2*x*(1 - z)*z) - 
   1/(2*x*(1 + x)*(1 - z)*z) + (3*z)/2 - (5*z)/(2*sqrtxz1) - 
   z/(4*(1 - x)) + (5*z)/(2*sqrtxz1*(1 - x)) - z/(2*x) + 
   z/(2*x*(1 + x)) + 5/(2*sqrtxz1*(1 + z)) + 1/(2*(1 - x)*(1 + z)) - 
   5/(2*sqrtxz1*(1 - x)*(1 + z)) + (10*x)/(sqrtxz1*(1 + z)) - 
   1/(z*(1 + z)) - (5*sqrtxz1)/(2*z*(1 + z)) + 1/((1 - x)*z*(1 + z)) + 
   (5*sqrtxz1)/(2*(1 - x)*z*(1 + z)) + (5*z)/(2*sqrtxz1*(1 + z)) - 
   (5*z)/(2*sqrtxz1*(1 - x)*(1 + z)))*Log[z]^2 + 
 (4*rln2 + (8*rln2)/sqrtxz1 - (3*rln2)/(1 - x) - 
   (8*rln2)/(sqrtxz1*(1 - x)) + (16*rln2*x)/sqrtxz1 - (4*rln2)/z - 
   (4*rln2*sqrtxz1)/z + (4*rln2)/((1 - x)*z) + 
   (4*rln2*sqrtxz1)/((1 - x)*z) - 4*rln2*z + (4*rln2*z)/sqrtxz1 + 
   (3*rln2*z)/(1 - x) - (4*rln2*z)/(sqrtxz1*(1 - x)) - 
   (4*rln2)/(sqrtxz1*(1 + z)) + (4*rln2)/(sqrtxz1*(1 - x)*(1 + z)) - 
   (16*rln2*x)/(sqrtxz1*(1 + z)) + (4*rln2)/(z*(1 + z)) + 
   (4*rln2*sqrtxz1)/(z*(1 + z)) - (4*rln2)/((1 - x)*z*(1 + z)) - 
   (4*rln2*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*rln2*z)/(sqrtxz1*(1 + z)) + 
   (4*rln2*z)/(sqrtxz1*(1 - x)*(1 + z)))*Log[1 + sqrtxz1 + z] + 
 Log[1 + sqrtxz1 - z]*(4*rln2 + 16/sqrtxz1 + (16*rln2)/sqrtxz1 - 
   (3*rln2)/(1 - x) - 16/(sqrtxz1*(1 - x)) - 
   (16*rln2)/(sqrtxz1*(1 - x)) + sqrtxz1/(1 - x) + (32*x)/sqrtxz1 + 
   (32*rln2*x)/sqrtxz1 - (4*rln2)/z - (8*sqrtxz1)/z - 
   (8*rln2*sqrtxz1)/z + (4*rln2)/((1 - x)*z) + (8*sqrtxz1)/((1 - x)*z) + 
   (8*rln2*sqrtxz1)/((1 - x)*z) - 4*rln2*z + (8*z)/sqrtxz1 + 
   (8*rln2*z)/sqrtxz1 + (3*rln2*z)/(1 - x) - (8*z)/(sqrtxz1*(1 - x)) - 
   (8*rln2*z)/(sqrtxz1*(1 - x)) - 8/(sqrtxz1*(1 + z)) - 
   (8*rln2)/(sqrtxz1*(1 + z)) + 8/(sqrtxz1*(1 - x)*(1 + z)) + 
   (8*rln2)/(sqrtxz1*(1 - x)*(1 + z)) - (32*x)/(sqrtxz1*(1 + z)) - 
   (32*rln2*x)/(sqrtxz1*(1 + z)) + (4*rln2)/(z*(1 + z)) + 
   (8*sqrtxz1)/(z*(1 + z)) + (8*rln2*sqrtxz1)/(z*(1 + z)) - 
   (4*rln2)/((1 - x)*z*(1 + z)) - (8*sqrtxz1)/((1 - x)*z*(1 + z)) - 
   (8*rln2*sqrtxz1)/((1 - x)*z*(1 + z)) - (8*z)/(sqrtxz1*(1 + z)) - 
   (8*rln2*z)/(sqrtxz1*(1 + z)) + (8*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
   (8*rln2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
   (2 + 8/sqrtxz1 - 3/(2*(1 - x)) - 8/(sqrtxz1*(1 - x)) + 
     (16*x)/sqrtxz1 - 2/z - (4*sqrtxz1)/z + 2/((1 - x)*z) + 
     (4*sqrtxz1)/((1 - x)*z) - 2*z + (4*z)/sqrtxz1 + (3*z)/(2*(1 - x)) - 
     (4*z)/(sqrtxz1*(1 - x)) - 4/(sqrtxz1*(1 + z)) + 
     4/(sqrtxz1*(1 - x)*(1 + z)) - (16*x)/(sqrtxz1*(1 + z)) + 
     2/(z*(1 + z)) + (4*sqrtxz1)/(z*(1 + z)) - 2/((1 - x)*z*(1 + z)) - 
     (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
     (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*Log[z] + 
   (-4 - 8/sqrtxz1 + 3/(1 - x) + 8/(sqrtxz1*(1 - x)) - (16*x)/sqrtxz1 + 
     4/z + (4*sqrtxz1)/z - 4/((1 - x)*z) - (4*sqrtxz1)/((1 - x)*z) + 
     4*z - (4*z)/sqrtxz1 - (3*z)/(1 - x) + (4*z)/(sqrtxz1*(1 - x)) + 
     4/(sqrtxz1*(1 + z)) - 4/(sqrtxz1*(1 - x)*(1 + z)) + 
     (16*x)/(sqrtxz1*(1 + z)) - 4/(z*(1 + z)) - (4*sqrtxz1)/(z*(1 + z)) + 
     4/((1 - x)*z*(1 + z)) + (4*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (4*z)/(sqrtxz1*(1 + z)) - (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*
    Log[1 + sqrtxz1 + z]) + Log[x]*(-2 - 2*rln2 - 8/sqrtxz1 - 
   (1 - x)^(-1) + (3*rln2)/(2*(1 - x)) + 8/(sqrtxz1*(1 - x)) - 
   sqrtxz1/(2*(1 - x)) - 4/x - 2*x - (16*x)/sqrtxz1 + 4/(1 + x) + 
   4/(x*(1 + x)) + 4/(1 - z) - 4/((1 + x)*(1 - z)) + 9/(2*z) + 
   (2*rln2)/z + (4*sqrtxz1)/z + 3/(4*(1 - x)*z) - (2*rln2)/((1 - x)*z) - 
   (4*sqrtxz1)/((1 - x)*z) - 4/(x*z) + x/(2*z) + 4/(x*(1 + x)*z) - 
   4/((1 - z)*z) + 4/(x*(1 - z)*z) - 4/(x*(1 + x)*(1 - z)*z) + 2*rln2*z - 
   (4*z)/sqrtxz1 + z/(4*(1 - x)) - (3*rln2*z)/(2*(1 - x)) + 
   (4*z)/(sqrtxz1*(1 - x)) - (4*z)/x + (4*z)/(1 + x) + 
   (4*z)/(x*(1 + x)) + 4/(sqrtxz1*(1 + z)) - 
   4/(sqrtxz1*(1 - x)*(1 + z)) + (16*x)/(sqrtxz1*(1 + z)) - 
   (2*rln2)/(z*(1 + z)) - (4*sqrtxz1)/(z*(1 + z)) + 
   (2*rln2)/((1 - x)*z*(1 + z)) + (4*sqrtxz1)/((1 - x)*z*(1 + z)) + 
   (4*z)/(sqrtxz1*(1 + z)) - (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
   (2 - 2/x + 2*x + 2/(1 + x) + 2/(x*(1 + x)) + 2/z - 2/(x*z) + 
     2/(x*(1 + x)*z) - 2/((1 - z)*z) + 2/(x*(1 - z)*z) - 
     2/(x*(1 + x)*(1 - z)*z) - (2*z)/x + (2*z)/(1 + x) + 
     (2*z)/(x*(1 + x)))*Log[1 + x] + 
   (-1 + x^(-1) - 1/(x*(1 + x)) - z^(-1) + 1/(x*z) - 1/(x*(1 + x)*z) + 
     1/((1 - z)*z) - 1/(x*(1 - z)*z) + 1/(x*(1 + x)*(1 - z)*z) - z + 
     z/x - z/(x*(1 + x)))*Log[1 + x/z] + 
   (-4/sqrtxz1 + 4/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 + (2*sqrtxz1)/z - 
     (2*sqrtxz1)/((1 - x)*z) - (2*z)/sqrtxz1 + (2*z)/(sqrtxz1*(1 - x)) + 
     2/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) + 
     (8*x)/(sqrtxz1*(1 + z)) - (2*sqrtxz1)/(z*(1 + z)) + 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) + (2*z)/(sqrtxz1*(1 + z)) - 
     (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*Log[1 - z] + 
   (-4/sqrtxz1 + 4/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 + (2*sqrtxz1)/z - 
     (2*sqrtxz1)/((1 - x)*z) - (2*z)/sqrtxz1 + (2*z)/(sqrtxz1*(1 - x)) + 
     2/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) + 
     (8*x)/(sqrtxz1*(1 + z)) - (2*sqrtxz1)/(z*(1 + z)) + 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) + (2*z)/(sqrtxz1*(1 + z)) - 
     (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*Log[1 + sqrtxz1 - z] + 
   (-1 + 2/sqrtxz1 + (1 - x)^(-1) - 2/(sqrtxz1*(1 - x)) - x^(-1) - x + 
     (4*x)/sqrtxz1 + 1/(x*(1 + x)) + 1/(2*(1 - z)) + x/(2*(1 - z)) + 
     2/z - sqrtxz1/z - 1/((1 - x)*z) + sqrtxz1/((1 - x)*z) - 1/(x*z) + 
     1/(x*(1 + x)*z) - 1/((1 - z)*z) + 1/(x*(1 - z)*z) - 
     1/(x*(1 + x)*(1 - z)*z) + 2*z + z/sqrtxz1 - z/(1 - x) - 
     z/(sqrtxz1*(1 - x)) - z/x + z/(x*(1 + x)) - 1/(sqrtxz1*(1 + z)) + 
     1/(sqrtxz1*(1 - x)*(1 + z)) - (4*x)/(sqrtxz1*(1 + z)) - 
     1/(z*(1 + z)) + sqrtxz1/(z*(1 + z)) + 1/((1 - x)*z*(1 + z)) - 
     sqrtxz1/((1 - x)*z*(1 + z)) - z/(sqrtxz1*(1 + z)) + 
     z/(sqrtxz1*(1 - x)*(1 + z)))*Log[z] + 
   (2 + 4/sqrtxz1 - 3/(2*(1 - x)) - 4/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - 
     2/z - (2*sqrtxz1)/z + 2/((1 - x)*z) + (2*sqrtxz1)/((1 - x)*z) - 
     2*z + (2*z)/sqrtxz1 + (3*z)/(2*(1 - x)) - (2*z)/(sqrtxz1*(1 - x)) - 
     2/(sqrtxz1*(1 + z)) + 2/(sqrtxz1*(1 - x)*(1 + z)) - 
     (8*x)/(sqrtxz1*(1 + z)) + 2/(z*(1 + z)) + (2*sqrtxz1)/(z*(1 + z)) - 
     2/((1 - x)*z*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (2*z)/(sqrtxz1*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
    Log[1 + sqrtxz1 + z] + (1 - (1 - x)^(-1) - z^(-1) + 1/((1 - x)*z) - 
     z + z/(1 - x) + 1/(z*(1 + z)) - 1/((1 - x)*z*(1 + z)))*Log[x + z] + 
   (-2 + (1 - x)^(-1) + x^(-1) - 1/(x*(1 + x)) - 1/((1 - x)*z) + 
     1/(x*z) - 1/(x*(1 + x)*z) + 1/((1 - z)*z) - 1/(x*(1 - z)*z) + 
     1/(x*(1 + x)*(1 - z)*z) - z/(1 - x) + z/x - z/(x*(1 + x)) - 
     1/(z*(1 + z)) + 1/((1 - x)*z*(1 + z)))*Log[1 + x*z]) + 
 Log[z]*(-3/2 - 6*rln2 - 8/sqrtxz1 - (16*rln2)/sqrtxz1 + 1/(2*(1 - x)) + 
   (9*rln2)/(2*(1 - x)) + 8/(sqrtxz1*(1 - x)) + 
   (16*rln2)/(sqrtxz1*(1 - x)) - sqrtxz1/(2*(1 - x)) + (3*x)/2 - 
   (16*x)/sqrtxz1 - (32*rln2*x)/sqrtxz1 + 1/(2*(1 - z)) - x/(2*(1 - z)) + 
   (6*rln2)/z + (4*sqrtxz1)/z + (8*rln2*sqrtxz1)/z - 
   (6*rln2)/((1 - x)*z) - (4*sqrtxz1)/((1 - x)*z) - 
   (8*rln2*sqrtxz1)/((1 - x)*z) + 6*rln2*z - (4*z)/sqrtxz1 - 
   (8*rln2*z)/sqrtxz1 + z/(2*(1 - x)) - (9*rln2*z)/(2*(1 - x)) + 
   (4*z)/(sqrtxz1*(1 - x)) + (8*rln2*z)/(sqrtxz1*(1 - x)) + 
   4/(sqrtxz1*(1 + z)) + (8*rln2)/(sqrtxz1*(1 + z)) - 
   4/(sqrtxz1*(1 - x)*(1 + z)) - (8*rln2)/(sqrtxz1*(1 - x)*(1 + z)) + 
   (16*x)/(sqrtxz1*(1 + z)) + (32*rln2*x)/(sqrtxz1*(1 + z)) - 
   (6*rln2)/(z*(1 + z)) - (4*sqrtxz1)/(z*(1 + z)) - 
   (8*rln2*sqrtxz1)/(z*(1 + z)) + (6*rln2)/((1 - x)*z*(1 + z)) + 
   (4*sqrtxz1)/((1 - x)*z*(1 + z)) + (8*rln2*sqrtxz1)/
    ((1 - x)*z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) + 
   (8*rln2*z)/(sqrtxz1*(1 + z)) - (4*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
   (8*rln2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
   ((1 - x)^(-1) - z/(1 - x) - 2/((1 - x)*(1 + z)))*Log[1 + z] + 
   (4 + 8/sqrtxz1 - 3/(1 - x) - 8/(sqrtxz1*(1 - x)) + (16*x)/sqrtxz1 - 
     4/z - (4*sqrtxz1)/z + 4/((1 - x)*z) + (4*sqrtxz1)/((1 - x)*z) - 
     4*z + (4*z)/sqrtxz1 + (3*z)/(1 - x) - (4*z)/(sqrtxz1*(1 - x)) - 
     4/(sqrtxz1*(1 + z)) + 4/(sqrtxz1*(1 - x)*(1 + z)) - 
     (16*x)/(sqrtxz1*(1 + z)) + 4/(z*(1 + z)) + (4*sqrtxz1)/(z*(1 + z)) - 
     4/((1 - x)*z*(1 + z)) - (4*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (4*z)/(sqrtxz1*(1 + z)) + (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*
    Log[1 + sqrtxz1 + z] + (-1 + (1 - x)^(-1) + z^(-1) - 1/((1 - x)*z) + 
     z - z/(1 - x) - 1/(z*(1 + z)) + 1/((1 - x)*z*(1 + z)))*Log[x + z] + 
   (-2 + (1 - x)^(-1) + x^(-1) - 1/(x*(1 + x)) - 1/((1 - x)*z) + 
     1/(x*z) - 1/(x*(1 + x)*z) + 1/((1 - z)*z) - 1/(x*(1 - z)*z) + 
     1/(x*(1 + x)*(1 - z)*z) - z/(1 - x) + z/x - z/(x*(1 + x)) - 
     1/(z*(1 + z)) + 1/((1 - x)*z*(1 + z)))*Log[1 + x*z]) + 
 (-sqrtxz1^(-1) + 1/(sqrtxz1*(1 - x)) - (2*x)/sqrtxz1 + sqrtxz1/(2*z) - 
   sqrtxz1/(2*(1 - x)*z) - z/(2*sqrtxz1) + z/(2*sqrtxz1*(1 - x)) + 
   1/(2*sqrtxz1*(1 + z)) - 1/(2*sqrtxz1*(1 - x)*(1 + z)) + 
   (2*x)/(sqrtxz1*(1 + z)) - sqrtxz1/(2*z*(1 + z)) + 
   sqrtxz1/(2*(1 - x)*z*(1 + z)) + z/(2*sqrtxz1*(1 + z)) - 
   z/(2*sqrtxz1*(1 - x)*(1 + z)))*Log[1 - 2*z + 4*x*z + z^2]^2 + 
 Log[1 - z]*((-8*rln2)/sqrtxz1 + (8*rln2)/(sqrtxz1*(1 - x)) - 
   (16*rln2*x)/sqrtxz1 + (4*rln2*sqrtxz1)/z - 
   (4*rln2*sqrtxz1)/((1 - x)*z) - (4*rln2*z)/sqrtxz1 + 
   (4*rln2*z)/(sqrtxz1*(1 - x)) + (4*rln2)/(sqrtxz1*(1 + z)) - 
   (4*rln2)/(sqrtxz1*(1 - x)*(1 + z)) + (16*rln2*x)/(sqrtxz1*(1 + z)) - 
   (4*rln2*sqrtxz1)/(z*(1 + z)) + (4*rln2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
   (4*rln2*z)/(sqrtxz1*(1 + z)) - (4*rln2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
   (8/sqrtxz1 - 8/(sqrtxz1*(1 - x)) + (16*x)/sqrtxz1 - (4*sqrtxz1)/z + 
     (4*sqrtxz1)/((1 - x)*z) + (4*z)/sqrtxz1 - (4*z)/(sqrtxz1*(1 - x)) - 
     4/(sqrtxz1*(1 + z)) + 4/(sqrtxz1*(1 - x)*(1 + z)) - 
     (16*x)/(sqrtxz1*(1 + z)) + (4*sqrtxz1)/(z*(1 + z)) - 
     (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
     (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*Log[1 + sqrtxz1 - z] + 
   (-4/sqrtxz1 + 4/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 + (2*sqrtxz1)/z - 
     (2*sqrtxz1)/((1 - x)*z) - (2*z)/sqrtxz1 + (2*z)/(sqrtxz1*(1 - x)) + 
     2/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) + 
     (8*x)/(sqrtxz1*(1 + z)) - (2*sqrtxz1)/(z*(1 + z)) + 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) + (2*z)/(sqrtxz1*(1 + z)) - 
     (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*Log[z] + 
   (4/sqrtxz1 - 4/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - (2*sqrtxz1)/z + 
     (2*sqrtxz1)/((1 - x)*z) + (2*z)/sqrtxz1 - (2*z)/(sqrtxz1*(1 - x)) - 
     2/(sqrtxz1*(1 + z)) + 2/(sqrtxz1*(1 - x)*(1 + z)) - 
     (8*x)/(sqrtxz1*(1 + z)) + (2*sqrtxz1)/(z*(1 + z)) - 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) - (2*z)/(sqrtxz1*(1 + z)) + 
     (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*Log[1 - 2*z + 4*x*z + z^2]) + 
 (2 - 2/x + 2*x + 2/(1 + x) + 2/(x*(1 + x)) + 2/z - 2/(x*z) + 
   2/(x*(1 + x)*z) - 2/((1 - z)*z) + 2/(x*(1 - z)*z) - 
   2/(x*(1 + x)*(1 - z)*z) - (2*z)/x + (2*z)/(1 + x) + (2*z)/(x*(1 + x)))*
  PolyLog[2, -x] + PlusDist[0, 1 - z]*
  (1 - x + Pi^2*(1/12 - x/12 - 1/(6*(1 + x))) + 
   (-1/4 + x/4 + 1/(2*(1 + x)))*Log[x]^2 + 
   Log[x]*(1/2 + x/2 + (1 - x - 2/(1 + x))*Log[1 + x]) + 
   (1 - x - 2/(1 + x))*PolyLog[2, -x]) + LMUF*DeltaDist[1 - z]*
  (-1 + x + Pi^2*(-1/12 + x/12 + 1/(6*(1 + x))) + 
   (1/4 - x/4 - 1/(2*(1 + x)))*Log[x]^2 + 
   Log[x]*(-1/2 - x/2 + (-1 + x + 2/(1 + x))*Log[1 + x]) + 
   (-1 + x + 2/(1 + x))*PolyLog[2, -x]) + 
 (-1 + 2/(1 - x) + 2/x - x - 2/(1 + x) - 2/(x*(1 + x)) - 2/(1 - z) + 
   2/((1 + x)*(1 - z)) - 3/(2*z) - 1/((1 - x)*z) + 2/(x*z) + x/(2*z) - 
   2/(x*(1 + x)*z) + 2/((1 - z)*z) - 2/(x*(1 - z)*z) + 
   2/(x*(1 + x)*(1 - z)*z) + z - z/(1 - x) + (2*z)/x - (2*z)/(1 + x) - 
   (2*z)/(x*(1 + x)))*PolyLog[2, x] + 
 (-2 - 4/sqrtxz1 + 3/(2*(1 - x)) + 4/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 + 
   2/z + (2*sqrtxz1)/z - 2/((1 - x)*z) - (2*sqrtxz1)/((1 - x)*z) + 2*z - 
   (2*z)/sqrtxz1 - (3*z)/(2*(1 - x)) + (2*z)/(sqrtxz1*(1 - x)) + 
   2/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) + 
   (8*x)/(sqrtxz1*(1 + z)) - 2/(z*(1 + z)) - (2*sqrtxz1)/(z*(1 + z)) + 
   2/((1 - x)*z*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
   (2*z)/(sqrtxz1*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
  PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (2 - 4/sqrtxz1 - 3/(2*(1 - x)) + 4/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 - 
   2/z + (2*sqrtxz1)/z + 2/((1 - x)*z) - (2*sqrtxz1)/((1 - x)*z) - 2*z - 
   (2*z)/sqrtxz1 + (3*z)/(2*(1 - x)) + (2*z)/(sqrtxz1*(1 - x)) + 
   2/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) + 
   (8*x)/(sqrtxz1*(1 + z)) + 2/(z*(1 + z)) - (2*sqrtxz1)/(z*(1 + z)) - 
   2/((1 - x)*z*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
   (2*z)/(sqrtxz1*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
  PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (-8/sqrtxz1 + 8/(sqrtxz1*(1 - x)) - (16*x)/sqrtxz1 + (4*sqrtxz1)/z - 
   (4*sqrtxz1)/((1 - x)*z) - (4*z)/sqrtxz1 + (4*z)/(sqrtxz1*(1 - x)) + 
   4/(sqrtxz1*(1 + z)) - 4/(sqrtxz1*(1 - x)*(1 + z)) + 
   (16*x)/(sqrtxz1*(1 + z)) - (4*sqrtxz1)/(z*(1 + z)) + 
   (4*sqrtxz1)/((1 - x)*z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
   (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*PolyLog[2, (1 - z)/sqrtxz1] + 
 (2 + 4/sqrtxz1 - 3/(2*(1 - x)) - 4/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - 
   2/z - (2*sqrtxz1)/z + 2/((1 - x)*z) + (2*sqrtxz1)/((1 - x)*z) - 2*z + 
   (2*z)/sqrtxz1 + (3*z)/(2*(1 - x)) - (2*z)/(sqrtxz1*(1 - x)) - 
   2/(sqrtxz1*(1 + z)) + 2/(sqrtxz1*(1 - x)*(1 + z)) - 
   (8*x)/(sqrtxz1*(1 + z)) + 2/(z*(1 + z)) + (2*sqrtxz1)/(z*(1 + z)) - 
   2/((1 - x)*z*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
   (2*z)/(sqrtxz1*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
  PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (-2 + 4/sqrtxz1 + 3/(2*(1 - x)) - 4/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 + 
   2/z - (2*sqrtxz1)/z - 2/((1 - x)*z) + (2*sqrtxz1)/((1 - x)*z) + 2*z + 
   (2*z)/sqrtxz1 - (3*z)/(2*(1 - x)) - (2*z)/(sqrtxz1*(1 - x)) - 
   2/(sqrtxz1*(1 + z)) + 2/(sqrtxz1*(1 - x)*(1 + z)) - 
   (8*x)/(sqrtxz1*(1 + z)) - 2/(z*(1 + z)) + (2*sqrtxz1)/(z*(1 + z)) + 
   2/((1 - x)*z*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
   (2*z)/(sqrtxz1*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
  PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 (-8/sqrtxz1 + 8/(sqrtxz1*(1 - x)) - (16*x)/sqrtxz1 + (4*sqrtxz1)/z - 
   (4*sqrtxz1)/((1 - x)*z) - (4*z)/sqrtxz1 + (4*z)/(sqrtxz1*(1 - x)) + 
   4/(sqrtxz1*(1 + z)) - 4/(sqrtxz1*(1 - x)*(1 + z)) + 
   (16*x)/(sqrtxz1*(1 + z)) - (4*sqrtxz1)/(z*(1 + z)) + 
   (4*sqrtxz1)/((1 - x)*z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
   (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*PolyLog[2, sqrtxz1/(-1 + z)] + 
 (-(1 - x)^(-1) + x^(-1) - 1/(x*(1 + x)) - 2/z + 1/((1 - x)*z) + 
   1/(x*z) - 1/(x*(1 + x)*z) + 1/((1 - z)*z) - 1/(x*(1 - z)*z) + 
   1/(x*(1 + x)*(1 - z)*z) - 2*z + z/(1 - x) + z/x - z/(x*(1 + x)) + 
   1/(z*(1 + z)) - 1/((1 - x)*z*(1 + z)))*PolyLog[2, -(x/z)] + 
 ((1 - x)^(-1) - z/(1 - x) - 2/((1 - x)*(1 + z)))*PolyLog[2, -z] + 
 LMUA*DeltaDist[1 - x]*(1 - z + Pi^2*(1/12 - z/12 - 1/(6*(1 + z))) + 
   (-1/4 + z/4 + 1/(2*(1 + z)))*Log[z]^2 + 
   Log[z]*(1/2 + z/2 + (1 - z - 2/(1 + z))*Log[1 + z]) + 
   (1 - z - 2/(1 + z))*PolyLog[2, -z]) + 
 PlusDist[0, 1 - x]*(-1 + z + Pi^2*(-1/12 + z/12 + 1/(6*(1 + z))) + 
   (1/4 - z/4 - 1/(2*(1 + z)))*Log[z]^2 + 
   Log[z]*(-1/2 - z/2 + (-1 + z + 2/(1 + z))*Log[1 + z]) + 
   (-1 + z + 2/(1 + z))*PolyLog[2, -z]) + 
 (-2 + (1 - x)^(-1) + x^(-1) - 1/(x*(1 + x)) - 1/((1 - x)*z) + 1/(x*z) - 
   1/(x*(1 + x)*z) + 1/((1 - z)*z) - 1/(x*(1 - z)*z) + 
   1/(x*(1 + x)*(1 - z)*z) - z/(1 - x) + z/x - z/(x*(1 + x)) - 
   1/(z*(1 + z)) + 1/((1 - x)*z*(1 + z)))*PolyLog[2, -(x*z)] + 
 (-4/sqrtxz1 + 4/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 + (2*sqrtxz1)/z - 
   (2*sqrtxz1)/((1 - x)*z) - (2*z)/sqrtxz1 + (2*z)/(sqrtxz1*(1 - x)) + 
   2/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) + 
   (8*x)/(sqrtxz1*(1 + z)) - (2*sqrtxz1)/(z*(1 + z)) + 
   (2*sqrtxz1)/((1 - x)*z*(1 + z)) + (2*z)/(sqrtxz1*(1 + z)) - 
   (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
  PolyLog[2, -(1 + sqrtxz1 - z)^(-1) + sqrtxz1/(1 + sqrtxz1 - z) + 
    z/(1 + sqrtxz1 - z)] + DeltaDist[1 - x]*(1/8 - rln2^3/3 - z/8 + 
   (rln2^3*z)/3 + (2*rln2^3)/(3*(1 + z)) + 
   (5/24 - (5*z)/24 - 5/(12*(1 + z)))*Log[z]^3 + 
   (rln2^2/2 - (rln2^2*z)/2 - rln2^2/(1 + z))*Log[1 + z] + 
   Log[z]*(-7/8 + z/8 + (1/2 + z/2)*Log[1 + z]) + 
   Pi^2*(-1/24 + rln2/6 - z/24 - (rln2*z)/6 - rln2/(3*(1 + z)) + 
     (-1/12 + z/12 + 1/(6*(1 + z)))*Log[1 - z] + 
     (-1/4 + z/4 + 1/(2*(1 + z)))*Log[1 + z]) + 
   Log[z]^2*(-1/2 - z/2 + (-3/4 + (3*z)/4 + 3/(2*(1 + z)))*Log[1 + z]) + 
   Log[1 - z]*(-1 + rln2^2/2 + z - (rln2^2*z)/2 - rln2^2/(1 + z) + 
     (-rln2 + rln2*z + (2*rln2)/(1 + z))*Log[1 + z] + 
     (-1 + z + 2/(1 + z))*Log[z]*Log[1 + z] + (1/2 - z/2 - (1 + z)^(-1))*
      Log[1 + z]^2) + (1/2 + z/2 + (-1 + z + 2/(1 + z))*Log[1 - z] + 
     (-1/2 + z/2 + (1 + z)^(-1))*Log[z])*PolyLog[2, -z] + 
   (1/2 + z/2)*PolyLog[2, z] + (-1 + z + 2/(1 + z))*PolyLog[3, 1 - z] + 
   (1 - z - 2/(1 + z))*PolyLog[3, 1/2 - z/2] + 
   (1 - z - 2/(1 + z))*PolyLog[3, 1/2 + z/2] + 
   (-1/2 + z/2 + (1 + z)^(-1))*PolyLog[3, -z] + 
   (-1/2 + z/2 + (1 + z)^(-1))*PolyLog[3, z] + 
   (-1 + z + 2/(1 + z))*PolyLog[3, (1 + z)^(-1)] + 
   (1 - z - 2/(1 + z))*PolyLog[3, (1 + z)^(-1) - z/(1 + z)]) + 
 DeltaDist[1 - z]*(-13/8 + rln2^3/3 + (13*x)/8 - (rln2^3*x)/3 - 
   (2*rln2^3)/(3*(1 + x)) + (1/8 - x/8 - 1/(4*(1 + x)))*Log[x]^3 + 
   (-1/2*rln2^2 + (rln2^2*x)/2 + rln2^2/(1 + x))*Log[1 + x] + 
   (1/6 - x/6 - 1/(3*(1 + x)))*Log[1 + x]^3 + 
   Log[x]*(-9/8 + (7*x)/8 + (3/2 + (3*x)/2)*Log[1 + x]) + 
   Pi^2*(5/24 - rln2/6 + (5*x)/24 + (rln2*x)/6 + rln2/(3*(1 + x)) + 
     (1/12 - x/12 - 1/(6*(1 + x)))*Log[1 - x] + 
     (-1/6 + x/6 + 1/(3*(1 + x)))*Log[x] + (1/6 - x/6 - 1/(3*(1 + x)))*
      Log[1 + x]) + Log[x]^2*(-1/2 - x + (-1 + x + 2/(1 + x))*
      Log[1 + x]) + Log[1 - x]*(1 - rln2^2/2 - x + (rln2^2*x)/2 + 
     rln2^2/(1 + x) + (rln2 - rln2*x - (2*rln2)/(1 + x))*Log[1 + x] + 
     (1 - x - 2/(1 + x))*Log[x]*Log[1 + x] + (-1/2 + x/2 + (1 + x)^(-1))*
      Log[1 + x]^2) + (3/2 + (3*x)/2 + (1 - x - 2/(1 + x))*Log[1 - x] + 
     (-1 + x + 2/(1 + x))*Log[x])*PolyLog[2, -x] + 
   (-1/2 - x/2)*PolyLog[2, x] + (1 - x - 2/(1 + x))*PolyLog[3, 1 - x] + 
   (-1 + x + 2/(1 + x))*PolyLog[3, 1/2 - x/2] + 
   (-1 + x + 2/(1 + x))*PolyLog[3, 1/2 + x/2] + 
   (1/2 - x/2 - (1 + x)^(-1))*PolyLog[3, x] + 
   (-1 + x + 2/(1 + x))*PolyLog[3, (1 + x)^(-1) - x/(1 + x)] + 
   Zeta[3]/2 - (x*Zeta[3])/2 - Zeta[3]/(1 + x)) + 
 (6 + 4*rln2^2 + (16*rln2)/sqrtxz1 + (12*rln2^2)/sqrtxz1 - 
   (3*rln2^2)/(1 - x) - (16*rln2)/(sqrtxz1*(1 - x)) - 
   (12*rln2^2)/(sqrtxz1*(1 - x)) + (rln2*sqrtxz1)/(1 - x) - (11*x)/2 + 
   (32*rln2*x)/sqrtxz1 + (24*rln2^2*x)/sqrtxz1 - 2/z - (4*rln2^2)/z - 
   (8*rln2*sqrtxz1)/z - (6*rln2^2*sqrtxz1)/z + (4*rln2^2)/((1 - x)*z) + 
   (8*rln2*sqrtxz1)/((1 - x)*z) + (6*rln2^2*sqrtxz1)/((1 - x)*z) + 
   (7*x)/(4*z) - z - 4*rln2^2*z + (8*rln2*z)/sqrtxz1 + 
   (6*rln2^2*z)/sqrtxz1 + (3*rln2^2*z)/(1 - x) - 
   (8*rln2*z)/(sqrtxz1*(1 - x)) - (6*rln2^2*z)/(sqrtxz1*(1 - x)) + 
   (3*x*z)/4 - (8*rln2)/(sqrtxz1*(1 + z)) - 
   (6*rln2^2)/(sqrtxz1*(1 + z)) + (8*rln2)/(sqrtxz1*(1 - x)*(1 + z)) + 
   (6*rln2^2)/(sqrtxz1*(1 - x)*(1 + z)) - (32*rln2*x)/(sqrtxz1*(1 + z)) - 
   (24*rln2^2*x)/(sqrtxz1*(1 + z)) + (4*rln2^2)/(z*(1 + z)) + 
   (8*rln2*sqrtxz1)/(z*(1 + z)) + (6*rln2^2*sqrtxz1)/(z*(1 + z)) - 
   (4*rln2^2)/((1 - x)*z*(1 + z)) - (8*rln2*sqrtxz1)/
    ((1 - x)*z*(1 + z)) - (6*rln2^2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
   (8*rln2*z)/(sqrtxz1*(1 + z)) - (6*rln2^2*z)/(sqrtxz1*(1 + z)) + 
   (8*rln2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
   (6*rln2^2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
   Pi^2*(-1/6 + 2/(3*sqrtxz1) + 1/(4*(1 - x)) - 2/(3*sqrtxz1*(1 - x)) + 
     1/(3*x) - x/3 + (4*x)/(3*sqrtxz1) - 1/(2*(1 + x)) - 
     1/(3*x*(1 + x)) - 1/(3*(1 - z)) + 1/(3*(1 + x)*(1 - z)) - 1/(4*z) - 
     sqrtxz1/(3*z) - 1/(6*(1 - x)*z) + sqrtxz1/(3*(1 - x)*z) + 
     1/(3*x*z) + x/(12*z) - 1/(3*x*(1 + x)*z) + 1/(3*(1 - z)*z) - 
     1/(3*x*(1 - z)*z) + 1/(3*x*(1 + x)*(1 - z)*z) + z/3 + 
     z/(3*sqrtxz1) - z/(12*(1 - x)) - z/(3*sqrtxz1*(1 - x)) + z/(3*x) - 
     z/(2*(1 + x)) - z/(3*x*(1 + x)) - 1/(3*sqrtxz1*(1 + z)) + 
     1/(6*(1 - x)*(1 + z)) + 1/(3*sqrtxz1*(1 - x)*(1 + z)) - 
     (4*x)/(3*sqrtxz1*(1 + z)) + sqrtxz1/(3*z*(1 + z)) - 
     sqrtxz1/(3*(1 - x)*z*(1 + z)) - z/(3*sqrtxz1*(1 + z)) + 
     z/(3*sqrtxz1*(1 - x)*(1 + z))) + 
   (1 - 2/(1 - x) - 2/x + x + 2/(1 + x) + 2/(x*(1 + x)) + 2/(1 - z) - 
     2/((1 + x)*(1 - z)) + 3/(2*z) + 1/((1 - x)*z) - 2/(x*z) - x/(2*z) + 
     2/(x*(1 + x)*z) - 2/((1 - z)*z) + 2/(x*(1 - z)*z) - 
     2/(x*(1 + x)*(1 - z)*z) - z + z/(1 - x) - (2*z)/x + (2*z)/(1 + x) + 
     (2*z)/(x*(1 + x)))*Log[1 - x]*Log[x] + 
   (-1/2 - 3/sqrtxz1 + (1 - x)^(-1) + 3/(sqrtxz1*(1 - x)) - 3/(2*x) - 
     (6*x)/sqrtxz1 + 2/(1 + x) + 3/(2*x*(1 + x)) + 3/(2*(1 - z)) - 
     3/(2*(1 + x)*(1 - z)) + 7/(4*z) + (3*sqrtxz1)/(2*z) - 
     1/(2*(1 - x)*z) - (3*sqrtxz1)/(2*(1 - x)*z) - 3/(2*x*z) + x/(4*z) + 
     3/(2*x*(1 + x)*z) - 3/(2*(1 - z)*z) + 3/(2*x*(1 - z)*z) - 
     3/(2*x*(1 + x)*(1 - z)*z) - (3*z)/(2*sqrtxz1) - z/(2*(1 - x)) + 
     (3*z)/(2*sqrtxz1*(1 - x)) - (3*z)/(2*x) + (2*z)/(1 + x) + 
     (3*z)/(2*x*(1 + x)) + 3/(2*sqrtxz1*(1 + z)) - 
     3/(2*sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
     (3*sqrtxz1)/(2*z*(1 + z)) + (3*sqrtxz1)/(2*(1 - x)*z*(1 + z)) + 
     (3*z)/(2*sqrtxz1*(1 + z)) - (3*z)/(2*sqrtxz1*(1 - x)*(1 + z)))*
    Log[x]^2 + (4/sqrtxz1 - 4/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - 
     (2*sqrtxz1)/z + (2*sqrtxz1)/((1 - x)*z) + (2*z)/sqrtxz1 - 
     (2*z)/(sqrtxz1*(1 - x)) - 2/(sqrtxz1*(1 + z)) + 
     2/(sqrtxz1*(1 - x)*(1 + z)) - (8*x)/(sqrtxz1*(1 + z)) + 
     (2*sqrtxz1)/(z*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (2*z)/(sqrtxz1*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
    Log[1 - z]^2 + (4/sqrtxz1 - 4/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - 
     (2*sqrtxz1)/z + (2*sqrtxz1)/((1 - x)*z) + (2*z)/sqrtxz1 - 
     (2*z)/(sqrtxz1*(1 - x)) - 2/(sqrtxz1*(1 + z)) + 
     2/(sqrtxz1*(1 - x)*(1 + z)) - (8*x)/(sqrtxz1*(1 + z)) + 
     (2*sqrtxz1)/(z*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (2*z)/(sqrtxz1*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
    Log[1 + sqrtxz1 - z]^2 + (-1 + x^(-1) - 1/(x*(1 + x)) - z^(-1) + 
     1/(x*z) - 1/(x*(1 + x)*z) + 1/((1 - z)*z) - 1/(x*(1 - z)*z) + 
     1/(x*(1 + x)*(1 - z)*z) - z + z/x - z/(x*(1 + x)))*Log[1 + x/z]*
    Log[z] + (1/2 + 5/sqrtxz1 - 1/(4*(1 - x)) - 5/(sqrtxz1*(1 - x)) + 
     1/(2*x) + (10*x)/sqrtxz1 - 1/(2*x*(1 + x)) - 3/(2*z) - 
     (5*sqrtxz1)/(2*z) + 1/((1 - x)*z) + (5*sqrtxz1)/(2*(1 - x)*z) + 
     1/(2*x*z) - 1/(2*x*(1 + x)*z) + 1/(2*(1 - z)*z) - 
     1/(2*x*(1 - z)*z) + 1/(2*x*(1 + x)*(1 - z)*z) - (3*z)/2 + 
     (5*z)/(2*sqrtxz1) + z/(4*(1 - x)) - (5*z)/(2*sqrtxz1*(1 - x)) + 
     z/(2*x) - z/(2*x*(1 + x)) - 5/(2*sqrtxz1*(1 + z)) - 
     1/(2*(1 - x)*(1 + z)) + 5/(2*sqrtxz1*(1 - x)*(1 + z)) - 
     (10*x)/(sqrtxz1*(1 + z)) + 1/(z*(1 + z)) + 
     (5*sqrtxz1)/(2*z*(1 + z)) - 1/((1 - x)*z*(1 + z)) - 
     (5*sqrtxz1)/(2*(1 - x)*z*(1 + z)) - (5*z)/(2*sqrtxz1*(1 + z)) + 
     (5*z)/(2*sqrtxz1*(1 - x)*(1 + z)))*Log[z]^2 + 
   (-4*rln2 - (8*rln2)/sqrtxz1 + (3*rln2)/(1 - x) + 
     (8*rln2)/(sqrtxz1*(1 - x)) - (16*rln2*x)/sqrtxz1 + (4*rln2)/z + 
     (4*rln2*sqrtxz1)/z - (4*rln2)/((1 - x)*z) - 
     (4*rln2*sqrtxz1)/((1 - x)*z) + 4*rln2*z - (4*rln2*z)/sqrtxz1 - 
     (3*rln2*z)/(1 - x) + (4*rln2*z)/(sqrtxz1*(1 - x)) + 
     (4*rln2)/(sqrtxz1*(1 + z)) - (4*rln2)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (16*rln2*x)/(sqrtxz1*(1 + z)) - (4*rln2)/(z*(1 + z)) - 
     (4*rln2*sqrtxz1)/(z*(1 + z)) + (4*rln2)/((1 - x)*z*(1 + z)) + 
     (4*rln2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (4*rln2*z)/(sqrtxz1*(1 + z)) - (4*rln2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
    Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
    (-4*rln2 - 16/sqrtxz1 - (16*rln2)/sqrtxz1 + (3*rln2)/(1 - x) + 
     16/(sqrtxz1*(1 - x)) + (16*rln2)/(sqrtxz1*(1 - x)) - 
     sqrtxz1/(1 - x) - (32*x)/sqrtxz1 - (32*rln2*x)/sqrtxz1 + 
     (4*rln2)/z + (8*sqrtxz1)/z + (8*rln2*sqrtxz1)/z - 
     (4*rln2)/((1 - x)*z) - (8*sqrtxz1)/((1 - x)*z) - 
     (8*rln2*sqrtxz1)/((1 - x)*z) + 4*rln2*z - (8*z)/sqrtxz1 - 
     (8*rln2*z)/sqrtxz1 - (3*rln2*z)/(1 - x) + (8*z)/(sqrtxz1*(1 - x)) + 
     (8*rln2*z)/(sqrtxz1*(1 - x)) + 8/(sqrtxz1*(1 + z)) + 
     (8*rln2)/(sqrtxz1*(1 + z)) - 8/(sqrtxz1*(1 - x)*(1 + z)) - 
     (8*rln2)/(sqrtxz1*(1 - x)*(1 + z)) + (32*x)/(sqrtxz1*(1 + z)) + 
     (32*rln2*x)/(sqrtxz1*(1 + z)) - (4*rln2)/(z*(1 + z)) - 
     (8*sqrtxz1)/(z*(1 + z)) - (8*rln2*sqrtxz1)/(z*(1 + z)) + 
     (4*rln2)/((1 - x)*z*(1 + z)) + (8*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (8*rln2*sqrtxz1)/((1 - x)*z*(1 + z)) + (8*z)/(sqrtxz1*(1 + z)) + 
     (8*rln2*z)/(sqrtxz1*(1 + z)) - (8*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (8*rln2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (-2 - 8/sqrtxz1 + 3/(2*(1 - x)) + 8/(sqrtxz1*(1 - x)) - 
       (16*x)/sqrtxz1 + 2/z + (4*sqrtxz1)/z - 2/((1 - x)*z) - 
       (4*sqrtxz1)/((1 - x)*z) + 2*z - (4*z)/sqrtxz1 - 
       (3*z)/(2*(1 - x)) + (4*z)/(sqrtxz1*(1 - x)) + 
       4/(sqrtxz1*(1 + z)) - 4/(sqrtxz1*(1 - x)*(1 + z)) + 
       (16*x)/(sqrtxz1*(1 + z)) - 2/(z*(1 + z)) - 
       (4*sqrtxz1)/(z*(1 + z)) + 2/((1 - x)*z*(1 + z)) + 
       (4*sqrtxz1)/((1 - x)*z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
       (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*Log[z] + 
     (4 + 8/sqrtxz1 - 3/(1 - x) - 8/(sqrtxz1*(1 - x)) + (16*x)/sqrtxz1 - 
       4/z - (4*sqrtxz1)/z + 4/((1 - x)*z) + (4*sqrtxz1)/((1 - x)*z) - 
       4*z + (4*z)/sqrtxz1 + (3*z)/(1 - x) - (4*z)/(sqrtxz1*(1 - x)) - 
       4/(sqrtxz1*(1 + z)) + 4/(sqrtxz1*(1 - x)*(1 + z)) - 
       (16*x)/(sqrtxz1*(1 + z)) + 4/(z*(1 + z)) + 
       (4*sqrtxz1)/(z*(1 + z)) - 4/((1 - x)*z*(1 + z)) - 
       (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
       (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(3/2 + 6*rln2 + 8/sqrtxz1 + (16*rln2)/sqrtxz1 - 1/(2*(1 - x)) - 
     (9*rln2)/(2*(1 - x)) - 8/(sqrtxz1*(1 - x)) - 
     (16*rln2)/(sqrtxz1*(1 - x)) + sqrtxz1/(2*(1 - x)) - (3*x)/2 + 
     (16*x)/sqrtxz1 + (32*rln2*x)/sqrtxz1 - 1/(2*(1 - z)) + 
     x/(2*(1 - z)) - (6*rln2)/z - (4*sqrtxz1)/z - (8*rln2*sqrtxz1)/z + 
     (6*rln2)/((1 - x)*z) + (4*sqrtxz1)/((1 - x)*z) + 
     (8*rln2*sqrtxz1)/((1 - x)*z) - 6*rln2*z + (4*z)/sqrtxz1 + 
     (8*rln2*z)/sqrtxz1 - z/(2*(1 - x)) + (9*rln2*z)/(2*(1 - x)) - 
     (4*z)/(sqrtxz1*(1 - x)) - (8*rln2*z)/(sqrtxz1*(1 - x)) - 
     4/(sqrtxz1*(1 + z)) - (8*rln2)/(sqrtxz1*(1 + z)) + 
     4/(sqrtxz1*(1 - x)*(1 + z)) + (8*rln2)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (16*x)/(sqrtxz1*(1 + z)) - (32*rln2*x)/(sqrtxz1*(1 + z)) + 
     (6*rln2)/(z*(1 + z)) + (4*sqrtxz1)/(z*(1 + z)) + 
     (8*rln2*sqrtxz1)/(z*(1 + z)) - (6*rln2)/((1 - x)*z*(1 + z)) - 
     (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (8*rln2*sqrtxz1)/
      ((1 - x)*z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) - 
     (8*rln2*z)/(sqrtxz1*(1 + z)) + (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (8*rln2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (-(1 - x)^(-1) + z/(1 - x) + 2/((1 - x)*(1 + z)))*Log[1 + z] + 
     (-4 - 8/sqrtxz1 + 3/(1 - x) + 8/(sqrtxz1*(1 - x)) - (16*x)/sqrtxz1 + 
       4/z + (4*sqrtxz1)/z - 4/((1 - x)*z) - (4*sqrtxz1)/((1 - x)*z) + 
       4*z - (4*z)/sqrtxz1 - (3*z)/(1 - x) + (4*z)/(sqrtxz1*(1 - x)) + 
       4/(sqrtxz1*(1 + z)) - 4/(sqrtxz1*(1 - x)*(1 + z)) + 
       (16*x)/(sqrtxz1*(1 + z)) - 4/(z*(1 + z)) - 
       (4*sqrtxz1)/(z*(1 + z)) + 4/((1 - x)*z*(1 + z)) + 
       (4*sqrtxz1)/((1 - x)*z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
       (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*Log[1 + sqrtxz1 + z] + 
     (1 - (1 - x)^(-1) - z^(-1) + 1/((1 - x)*z) - z + z/(1 - x) + 
       1/(z*(1 + z)) - 1/((1 - x)*z*(1 + z)))*Log[x + z] + 
     (2 - (1 - x)^(-1) - x^(-1) + 1/(x*(1 + x)) + 1/((1 - x)*z) - 
       1/(x*z) + 1/(x*(1 + x)*z) - 1/((1 - z)*z) + 1/(x*(1 - z)*z) - 
       1/(x*(1 + x)*(1 - z)*z) + z/(1 - x) - z/x + z/(x*(1 + x)) + 
       1/(z*(1 + z)) - 1/((1 - x)*z*(1 + z)))*Log[1 + x*z]) + 
   Log[x]*(2 + 2*rln2 + 8/sqrtxz1 + (1 - x)^(-1) - (3*rln2)/(2*(1 - x)) - 
     8/(sqrtxz1*(1 - x)) + sqrtxz1/(2*(1 - x)) + 4/x + 2*x + 
     (16*x)/sqrtxz1 - 4/(1 + x) - 4/(x*(1 + x)) - 4/(1 - z) + 
     4/((1 + x)*(1 - z)) - 9/(2*z) - (2*rln2)/z - (4*sqrtxz1)/z - 
     3/(4*(1 - x)*z) + (2*rln2)/((1 - x)*z) + (4*sqrtxz1)/((1 - x)*z) + 
     4/(x*z) - x/(2*z) - 4/(x*(1 + x)*z) + 4/((1 - z)*z) - 
     4/(x*(1 - z)*z) + 4/(x*(1 + x)*(1 - z)*z) - 2*rln2*z + 
     (4*z)/sqrtxz1 - z/(4*(1 - x)) + (3*rln2*z)/(2*(1 - x)) - 
     (4*z)/(sqrtxz1*(1 - x)) + (4*z)/x - (4*z)/(1 + x) - 
     (4*z)/(x*(1 + x)) - 4/(sqrtxz1*(1 + z)) + 
     4/(sqrtxz1*(1 - x)*(1 + z)) - (16*x)/(sqrtxz1*(1 + z)) + 
     (2*rln2)/(z*(1 + z)) + (4*sqrtxz1)/(z*(1 + z)) - 
     (2*rln2)/((1 - x)*z*(1 + z)) - (4*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (4*z)/(sqrtxz1*(1 + z)) + (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (-2 + 2/x - 2*x - 2/(1 + x) - 2/(x*(1 + x)) - 2/z + 2/(x*z) - 
       2/(x*(1 + x)*z) + 2/((1 - z)*z) - 2/(x*(1 - z)*z) + 
       2/(x*(1 + x)*(1 - z)*z) + (2*z)/x - (2*z)/(1 + x) - 
       (2*z)/(x*(1 + x)))*Log[1 + x] + (1 - x^(-1) + 1/(x*(1 + x)) + 
       z^(-1) - 1/(x*z) + 1/(x*(1 + x)*z) - 1/((1 - z)*z) + 
       1/(x*(1 - z)*z) - 1/(x*(1 + x)*(1 - z)*z) + z - z/x + 
       z/(x*(1 + x)))*Log[1 + x/z] + (4/sqrtxz1 - 4/(sqrtxz1*(1 - x)) + 
       (8*x)/sqrtxz1 - (2*sqrtxz1)/z + (2*sqrtxz1)/((1 - x)*z) + 
       (2*z)/sqrtxz1 - (2*z)/(sqrtxz1*(1 - x)) - 2/(sqrtxz1*(1 + z)) + 
       2/(sqrtxz1*(1 - x)*(1 + z)) - (8*x)/(sqrtxz1*(1 + z)) + 
       (2*sqrtxz1)/(z*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
       (2*z)/(sqrtxz1*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
      Log[1 - z] + (4/sqrtxz1 - 4/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - 
       (2*sqrtxz1)/z + (2*sqrtxz1)/((1 - x)*z) + (2*z)/sqrtxz1 - 
       (2*z)/(sqrtxz1*(1 - x)) - 2/(sqrtxz1*(1 + z)) + 
       2/(sqrtxz1*(1 - x)*(1 + z)) - (8*x)/(sqrtxz1*(1 + z)) + 
       (2*sqrtxz1)/(z*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
       (2*z)/(sqrtxz1*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
      Log[1 + sqrtxz1 - z] + (1 - 2/sqrtxz1 - (1 - x)^(-1) + 
       2/(sqrtxz1*(1 - x)) + x^(-1) + x - (4*x)/sqrtxz1 - 1/(x*(1 + x)) - 
       1/(2*(1 - z)) - x/(2*(1 - z)) - 2/z + sqrtxz1/z + 1/((1 - x)*z) - 
       sqrtxz1/((1 - x)*z) + 1/(x*z) - 1/(x*(1 + x)*z) + 1/((1 - z)*z) - 
       1/(x*(1 - z)*z) + 1/(x*(1 + x)*(1 - z)*z) - 2*z - z/sqrtxz1 + 
       z/(1 - x) + z/(sqrtxz1*(1 - x)) + z/x - z/(x*(1 + x)) + 
       1/(sqrtxz1*(1 + z)) - 1/(sqrtxz1*(1 - x)*(1 + z)) + 
       (4*x)/(sqrtxz1*(1 + z)) + 1/(z*(1 + z)) - sqrtxz1/(z*(1 + z)) - 
       1/((1 - x)*z*(1 + z)) + sqrtxz1/((1 - x)*z*(1 + z)) + 
       z/(sqrtxz1*(1 + z)) - z/(sqrtxz1*(1 - x)*(1 + z)))*Log[z] + 
     (-2 - 4/sqrtxz1 + 3/(2*(1 - x)) + 4/(sqrtxz1*(1 - x)) - 
       (8*x)/sqrtxz1 + 2/z + (2*sqrtxz1)/z - 2/((1 - x)*z) - 
       (2*sqrtxz1)/((1 - x)*z) + 2*z - (2*z)/sqrtxz1 - 
       (3*z)/(2*(1 - x)) + (2*z)/(sqrtxz1*(1 - x)) + 
       2/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) + 
       (8*x)/(sqrtxz1*(1 + z)) - 2/(z*(1 + z)) - 
       (2*sqrtxz1)/(z*(1 + z)) + 2/((1 - x)*z*(1 + z)) + 
       (2*sqrtxz1)/((1 - x)*z*(1 + z)) + (2*z)/(sqrtxz1*(1 + z)) - 
       (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*Log[1 + sqrtxz1 + z] + 
     (-1 + (1 - x)^(-1) + z^(-1) - 1/((1 - x)*z) + z - z/(1 - x) - 
       1/(z*(1 + z)) + 1/((1 - x)*z*(1 + z)))*Log[x + z] + 
     (2 - (1 - x)^(-1) - x^(-1) + 1/(x*(1 + x)) + 1/((1 - x)*z) - 
       1/(x*z) + 1/(x*(1 + x)*z) - 1/((1 - z)*z) + 1/(x*(1 - z)*z) - 
       1/(x*(1 + x)*(1 - z)*z) + z/(1 - x) - z/x + z/(x*(1 + x)) + 
       1/(z*(1 + z)) - 1/((1 - x)*z*(1 + z)))*Log[1 + x*z]) + 
   (sqrtxz1^(-1) - 1/(sqrtxz1*(1 - x)) + (2*x)/sqrtxz1 - sqrtxz1/(2*z) + 
     sqrtxz1/(2*(1 - x)*z) + z/(2*sqrtxz1) - z/(2*sqrtxz1*(1 - x)) - 
     1/(2*sqrtxz1*(1 + z)) + 1/(2*sqrtxz1*(1 - x)*(1 + z)) - 
     (2*x)/(sqrtxz1*(1 + z)) + sqrtxz1/(2*z*(1 + z)) - 
     sqrtxz1/(2*(1 - x)*z*(1 + z)) - z/(2*sqrtxz1*(1 + z)) + 
     z/(2*sqrtxz1*(1 - x)*(1 + z)))*Log[1 - 2*z + 4*x*z + z^2]^2 + 
   Log[1 - z]*((8*rln2)/sqrtxz1 - (8*rln2)/(sqrtxz1*(1 - x)) + 
     (16*rln2*x)/sqrtxz1 - (4*rln2*sqrtxz1)/z + 
     (4*rln2*sqrtxz1)/((1 - x)*z) + (4*rln2*z)/sqrtxz1 - 
     (4*rln2*z)/(sqrtxz1*(1 - x)) - (4*rln2)/(sqrtxz1*(1 + z)) + 
     (4*rln2)/(sqrtxz1*(1 - x)*(1 + z)) - (16*rln2*x)/(sqrtxz1*(1 + z)) + 
     (4*rln2*sqrtxz1)/(z*(1 + z)) - (4*rln2*sqrtxz1)/
      ((1 - x)*z*(1 + z)) - (4*rln2*z)/(sqrtxz1*(1 + z)) + 
     (4*rln2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (-8/sqrtxz1 + 8/(sqrtxz1*(1 - x)) - (16*x)/sqrtxz1 + (4*sqrtxz1)/z - 
       (4*sqrtxz1)/((1 - x)*z) - (4*z)/sqrtxz1 + 
       (4*z)/(sqrtxz1*(1 - x)) + 4/(sqrtxz1*(1 + z)) - 
       4/(sqrtxz1*(1 - x)*(1 + z)) + (16*x)/(sqrtxz1*(1 + z)) - 
       (4*sqrtxz1)/(z*(1 + z)) + (4*sqrtxz1)/((1 - x)*z*(1 + z)) + 
       (4*z)/(sqrtxz1*(1 + z)) - (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*
      Log[1 + sqrtxz1 - z] + (4/sqrtxz1 - 4/(sqrtxz1*(1 - x)) + 
       (8*x)/sqrtxz1 - (2*sqrtxz1)/z + (2*sqrtxz1)/((1 - x)*z) + 
       (2*z)/sqrtxz1 - (2*z)/(sqrtxz1*(1 - x)) - 2/(sqrtxz1*(1 + z)) + 
       2/(sqrtxz1*(1 - x)*(1 + z)) - (8*x)/(sqrtxz1*(1 + z)) + 
       (2*sqrtxz1)/(z*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
       (2*z)/(sqrtxz1*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
      Log[z] + (-4/sqrtxz1 + 4/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 + 
       (2*sqrtxz1)/z - (2*sqrtxz1)/((1 - x)*z) - (2*z)/sqrtxz1 + 
       (2*z)/(sqrtxz1*(1 - x)) + 2/(sqrtxz1*(1 + z)) - 
       2/(sqrtxz1*(1 - x)*(1 + z)) + (8*x)/(sqrtxz1*(1 + z)) - 
       (2*sqrtxz1)/(z*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
       (2*z)/(sqrtxz1*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
      Log[1 - 2*z + 4*x*z + z^2]) + 
   (-2 + 2/x - 2*x - 2/(1 + x) - 2/(x*(1 + x)) - 2/z + 2/(x*z) - 
     2/(x*(1 + x)*z) + 2/((1 - z)*z) - 2/(x*(1 - z)*z) + 
     2/(x*(1 + x)*(1 - z)*z) + (2*z)/x - (2*z)/(1 + x) - 
     (2*z)/(x*(1 + x)))*PolyLog[2, -x] + LMUF*DeltaDist[1 - z]*
    (1 - x + Pi^2*(1/12 - x/12 - 1/(6*(1 + x))) + 
     (-1/4 + x/4 + 1/(2*(1 + x)))*Log[x]^2 + 
     Log[x]*(1/2 + x/2 + (1 - x - 2/(1 + x))*Log[1 + x]) + 
     (1 - x - 2/(1 + x))*PolyLog[2, -x]) + PlusDist[0, 1 - z]*
    (-1 + x + Pi^2*(-1/12 + x/12 + 1/(6*(1 + x))) + 
     (1/4 - x/4 - 1/(2*(1 + x)))*Log[x]^2 + 
     Log[x]*(-1/2 - x/2 + (-1 + x + 2/(1 + x))*Log[1 + x]) + 
     (-1 + x + 2/(1 + x))*PolyLog[2, -x]) + 
   (1 - 2/(1 - x) - 2/x + x + 2/(1 + x) + 2/(x*(1 + x)) + 2/(1 - z) - 
     2/((1 + x)*(1 - z)) + 3/(2*z) + 1/((1 - x)*z) - 2/(x*z) - x/(2*z) + 
     2/(x*(1 + x)*z) - 2/((1 - z)*z) + 2/(x*(1 - z)*z) - 
     2/(x*(1 + x)*(1 - z)*z) - z + z/(1 - x) - (2*z)/x + (2*z)/(1 + x) + 
     (2*z)/(x*(1 + x)))*PolyLog[2, x] + 
   (2 + 4/sqrtxz1 - 3/(2*(1 - x)) - 4/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - 
     2/z - (2*sqrtxz1)/z + 2/((1 - x)*z) + (2*sqrtxz1)/((1 - x)*z) - 
     2*z + (2*z)/sqrtxz1 + (3*z)/(2*(1 - x)) - (2*z)/(sqrtxz1*(1 - x)) - 
     2/(sqrtxz1*(1 + z)) + 2/(sqrtxz1*(1 - x)*(1 + z)) - 
     (8*x)/(sqrtxz1*(1 + z)) + 2/(z*(1 + z)) + (2*sqrtxz1)/(z*(1 + z)) - 
     2/((1 - x)*z*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (2*z)/(sqrtxz1*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2 + 4/sqrtxz1 + 3/(2*(1 - x)) - 4/(sqrtxz1*(1 - x)) + 
     (8*x)/sqrtxz1 + 2/z - (2*sqrtxz1)/z - 2/((1 - x)*z) + 
     (2*sqrtxz1)/((1 - x)*z) + 2*z + (2*z)/sqrtxz1 - (3*z)/(2*(1 - x)) - 
     (2*z)/(sqrtxz1*(1 - x)) - 2/(sqrtxz1*(1 + z)) + 
     2/(sqrtxz1*(1 - x)*(1 + z)) - (8*x)/(sqrtxz1*(1 + z)) - 
     2/(z*(1 + z)) + (2*sqrtxz1)/(z*(1 + z)) + 2/((1 - x)*z*(1 + z)) - 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) - (2*z)/(sqrtxz1*(1 + z)) + 
     (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (8/sqrtxz1 - 8/(sqrtxz1*(1 - x)) + (16*x)/sqrtxz1 - (4*sqrtxz1)/z + 
     (4*sqrtxz1)/((1 - x)*z) + (4*z)/sqrtxz1 - (4*z)/(sqrtxz1*(1 - x)) - 
     4/(sqrtxz1*(1 + z)) + 4/(sqrtxz1*(1 - x)*(1 + z)) - 
     (16*x)/(sqrtxz1*(1 + z)) + (4*sqrtxz1)/(z*(1 + z)) - 
     (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
     (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*PolyLog[2, (1 - z)/sqrtxz1] + 
   (-2 - 4/sqrtxz1 + 3/(2*(1 - x)) + 4/(sqrtxz1*(1 - x)) - 
     (8*x)/sqrtxz1 + 2/z + (2*sqrtxz1)/z - 2/((1 - x)*z) - 
     (2*sqrtxz1)/((1 - x)*z) + 2*z - (2*z)/sqrtxz1 - (3*z)/(2*(1 - x)) + 
     (2*z)/(sqrtxz1*(1 - x)) + 2/(sqrtxz1*(1 + z)) - 
     2/(sqrtxz1*(1 - x)*(1 + z)) + (8*x)/(sqrtxz1*(1 + z)) - 
     2/(z*(1 + z)) - (2*sqrtxz1)/(z*(1 + z)) + 2/((1 - x)*z*(1 + z)) + 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) + (2*z)/(sqrtxz1*(1 + z)) - 
     (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (2 - 4/sqrtxz1 - 3/(2*(1 - x)) + 4/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 - 
     2/z + (2*sqrtxz1)/z + 2/((1 - x)*z) - (2*sqrtxz1)/((1 - x)*z) - 
     2*z - (2*z)/sqrtxz1 + (3*z)/(2*(1 - x)) + (2*z)/(sqrtxz1*(1 - x)) + 
     2/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) + 
     (8*x)/(sqrtxz1*(1 + z)) + 2/(z*(1 + z)) - (2*sqrtxz1)/(z*(1 + z)) - 
     2/((1 - x)*z*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (2*z)/(sqrtxz1*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (8/sqrtxz1 - 8/(sqrtxz1*(1 - x)) + (16*x)/sqrtxz1 - (4*sqrtxz1)/z + 
     (4*sqrtxz1)/((1 - x)*z) + (4*z)/sqrtxz1 - (4*z)/(sqrtxz1*(1 - x)) - 
     4/(sqrtxz1*(1 + z)) + 4/(sqrtxz1*(1 - x)*(1 + z)) - 
     (16*x)/(sqrtxz1*(1 + z)) + (4*sqrtxz1)/(z*(1 + z)) - 
     (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
     (4*z)/(sqrtxz1*(1 - x)*(1 + z)))*PolyLog[2, sqrtxz1/(-1 + z)] + 
   ((1 - x)^(-1) - x^(-1) + 1/(x*(1 + x)) + 2/z - 1/((1 - x)*z) - 
     1/(x*z) + 1/(x*(1 + x)*z) - 1/((1 - z)*z) + 1/(x*(1 - z)*z) - 
     1/(x*(1 + x)*(1 - z)*z) + 2*z - z/(1 - x) - z/x + z/(x*(1 + x)) - 
     1/(z*(1 + z)) + 1/((1 - x)*z*(1 + z)))*PolyLog[2, -(x/z)] + 
   (-(1 - x)^(-1) + z/(1 - x) + 2/((1 - x)*(1 + z)))*PolyLog[2, -z] + 
   PlusDist[0, 1 - x]*(1 - z + Pi^2*(1/12 - z/12 - 1/(6*(1 + z))) + 
     (-1/4 + z/4 + 1/(2*(1 + z)))*Log[z]^2 + 
     Log[z]*(1/2 + z/2 + (1 - z - 2/(1 + z))*Log[1 + z]) + 
     (1 - z - 2/(1 + z))*PolyLog[2, -z]) + LMUA*DeltaDist[1 - x]*
    (-1 + z + Pi^2*(-1/12 + z/12 + 1/(6*(1 + z))) + 
     (1/4 - z/4 - 1/(2*(1 + z)))*Log[z]^2 + 
     Log[z]*(-1/2 - z/2 + (-1 + z + 2/(1 + z))*Log[1 + z]) + 
     (-1 + z + 2/(1 + z))*PolyLog[2, -z]) + 
   (2 - (1 - x)^(-1) - x^(-1) + 1/(x*(1 + x)) + 1/((1 - x)*z) - 1/(x*z) + 
     1/(x*(1 + x)*z) - 1/((1 - z)*z) + 1/(x*(1 - z)*z) - 
     1/(x*(1 + x)*(1 - z)*z) + z/(1 - x) - z/x + z/(x*(1 + x)) + 
     1/(z*(1 + z)) - 1/((1 - x)*z*(1 + z)))*PolyLog[2, -(x*z)] + 
   (4/sqrtxz1 - 4/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - (2*sqrtxz1)/z + 
     (2*sqrtxz1)/((1 - x)*z) + (2*z)/sqrtxz1 - (2*z)/(sqrtxz1*(1 - x)) - 
     2/(sqrtxz1*(1 + z)) + 2/(sqrtxz1*(1 - x)*(1 + z)) - 
     (8*x)/(sqrtxz1*(1 + z)) + (2*sqrtxz1)/(z*(1 + z)) - 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) - (2*z)/(sqrtxz1*(1 + z)) + 
     (2*z)/(sqrtxz1*(1 - x)*(1 + z)))*
    PolyLog[2, -(1 + sqrtxz1 - z)^(-1) + sqrtxz1/(1 + sqrtxz1 - z) + 
      z/(1 + sqrtxz1 - z)] + DeltaDist[1 - x]*(-1/8 + rln2^3/3 + z/8 - 
     (rln2^3*z)/3 - (2*rln2^3)/(3*(1 + z)) + 
     (-5/24 + (5*z)/24 + 5/(12*(1 + z)))*Log[z]^3 + 
     (-1/2*rln2^2 + (rln2^2*z)/2 + rln2^2/(1 + z))*Log[1 + z] + 
     Log[z]*(7/8 - z/8 + (-1/2 - z/2)*Log[1 + z]) + 
     Log[z]^2*(1/2 + z/2 + (3/4 - (3*z)/4 - 3/(2*(1 + z)))*Log[1 + z]) + 
     Pi^2*(1/24 - rln2/6 + z/24 + (rln2*z)/6 + rln2/(3*(1 + z)) + 
       (1/12 - z/12 - 1/(6*(1 + z)))*Log[1 - z] + 
       (1/4 - z/4 - 1/(2*(1 + z)))*Log[1 + z]) + 
     Log[1 - z]*(1 - rln2^2/2 - z + (rln2^2*z)/2 + rln2^2/(1 + z) + 
       (rln2 - rln2*z - (2*rln2)/(1 + z))*Log[1 + z] + 
       (1 - z - 2/(1 + z))*Log[z]*Log[1 + z] + 
       (-1/2 + z/2 + (1 + z)^(-1))*Log[1 + z]^2) + 
     (-1/2 - z/2 + (1 - z - 2/(1 + z))*Log[1 - z] + 
       (1/2 - z/2 - (1 + z)^(-1))*Log[z])*PolyLog[2, -z] + 
     (-1/2 - z/2)*PolyLog[2, z] + (1 - z - 2/(1 + z))*PolyLog[3, 1 - z] + 
     (-1 + z + 2/(1 + z))*PolyLog[3, 1/2 - z/2] + 
     (-1 + z + 2/(1 + z))*PolyLog[3, 1/2 + z/2] + 
     (1/2 - z/2 - (1 + z)^(-1))*PolyLog[3, -z] + 
     (1/2 - z/2 - (1 + z)^(-1))*PolyLog[3, z] + (1 - z - 2/(1 + z))*
      PolyLog[3, (1 + z)^(-1)] + (-1 + z + 2/(1 + z))*
      PolyLog[3, (1 + z)^(-1) - z/(1 + z)]) + 
   DeltaDist[1 - z]*(13/8 - rln2^3/3 - (13*x)/8 + (rln2^3*x)/3 + 
     (2*rln2^3)/(3*(1 + x)) + (-1/8 + x/8 + 1/(4*(1 + x)))*Log[x]^3 + 
     (rln2^2/2 - (rln2^2*x)/2 - rln2^2/(1 + x))*Log[1 + x] + 
     (-1/6 + x/6 + 1/(3*(1 + x)))*Log[1 + x]^3 + 
     Log[x]*(9/8 - (7*x)/8 + (-3/2 - (3*x)/2)*Log[1 + x]) + 
     Log[x]^2*(1/2 + x + (1 - x - 2/(1 + x))*Log[1 + x]) + 
     Pi^2*(-5/24 + rln2/6 - (5*x)/24 - (rln2*x)/6 - rln2/(3*(1 + x)) + 
       (-1/12 + x/12 + 1/(6*(1 + x)))*Log[1 - x] + 
       (1/6 - x/6 - 1/(3*(1 + x)))*Log[x] + (-1/6 + x/6 + 1/(3*(1 + x)))*
        Log[1 + x]) + Log[1 - x]*(-1 + rln2^2/2 + x - (rln2^2*x)/2 - 
       rln2^2/(1 + x) + (-rln2 + rln2*x + (2*rln2)/(1 + x))*Log[1 + x] + 
       (-1 + x + 2/(1 + x))*Log[x]*Log[1 + x] + 
       (1/2 - x/2 - (1 + x)^(-1))*Log[1 + x]^2) + 
     (-3/2 - (3*x)/2 + (-1 + x + 2/(1 + x))*Log[1 - x] + 
       (1 - x - 2/(1 + x))*Log[x])*PolyLog[2, -x] + 
     (1/2 + x/2)*PolyLog[2, x] + (-1 + x + 2/(1 + x))*PolyLog[3, 1 - x] + 
     (1 - x - 2/(1 + x))*PolyLog[3, 1/2 - x/2] + 
     (1 - x - 2/(1 + x))*PolyLog[3, 1/2 + x/2] + 
     (-1/2 + x/2 + (1 + x)^(-1))*PolyLog[3, x] + 
     (1 - x - 2/(1 + x))*PolyLog[3, (1 + x)^(-1) - x/(1 + x)] - 
     Zeta[3]/2 + (x*Zeta[3])/2 + Zeta[3]/(1 + x)))/NC^2 + 
 (-17/6 - 2*rln2^2 - 2*rln2*sqrtxz1 + (3*rln2^2)/(1 - x) + 
   (3*rln2*sqrtxz1)/(1 - x) + (25*x)/6 + 113/(72*z) - (127*x)/(72*z) - 
   (85*z)/24 + (2*rln2^2*z)/(1 - x) + (47*x*z)/24 - 4*rln2^2*x*z + 
   (65*z^2)/36 - 8*rln2^2*z^2 + (8*rln2^2*z^2)/(1 - x) - (31*x*z^2)/36 + 
   Pi^2*(5/12 - 5/(12*(1 - x)) + 1/(6*x^2) - 1/(6*x) + x/12 + 
     1/(3*(1 + x)) - 1/(6*x^2*(1 + x)) - 1/(12*z) - x/(12*z) - z/6 + 
     (5*z)/(6*(1 - x)) - z/(3*x^2) + z/(3*x) + (x*z)/3 - 
     (2*z)/(3*(1 + x)) + z/(3*x^2*(1 + x)) + (2*z^2)/3 - z^2/(1 - x) - 
     (2*z^2)/(3*x) + z^2/(1 + x) + (2*z^2)/(3*x*(1 + x))) + 
   2*sqrtxz3*z*InvTanInt[-sqrtxz3] - 2*sqrtxz3*z*InvTanInt[sqrtxz3] + 
   4*sqrtxz3*z*InvTanInt[sqrtxz3*z] + 4*sqrtxz3*z*ArcTan[sqrtxz3]*
    Log[sqrtxz3] + (1/2 - (1 - x)^(-1) - 3/(4*x^2) + 3/(4*x) - 
     5/(4*(1 + x)) + 3/(4*x^2*(1 + x)) + 1/(2*z) + x/(2*z) - 3*z + 
     (2*z)/(1 - x) + (3*z)/(2*x^2) - (3*z)/(2*x) - 2*x*z + 
     (5*z)/(2*(1 + x)) - (3*z)/(2*x^2*(1 + x)) + 2*z^2 - z^2/(1 - x) + 
     (3*z^2)/x - (4*z^2)/(1 + x) - (3*z^2)/(x*(1 + x)))*Log[x]^2 + 
   LMUF^2*DeltaDist[1 - z]*(-5/8 + (5*x)/8 + (-1/4 - x/4)*Log[x]) + 
   (-1 + (1 - x)^(-1) + x + 2*z - (2*z)/(1 - x) - 2*x*z - 4*z^2 + 
     (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z]^2 + 
   (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) - 
     z - z/x^2 + z/x + x*z + z/(1 + x) + z/(x^2*(1 + x)) + 2*z^2 - 
     (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (3/2 - 1/(2*(1 - x)) + 1/(4*x^2) - 1/(4*x) - 1/(4*(1 + x)) - 
     1/(4*x^2*(1 + x)) - z + z/(1 - x) - z/(2*x^2) + z/(2*x) + x*z + 
     z/(2*(1 + x)) + z/(2*x^2*(1 + x)) + 2*z^2 - z^2/(1 - x) - z^2/x + 
     z^2/(x*(1 + x)))*Log[z]^2 + LMUA^2*DeltaDist[1 - x]*
    (-1/8 - 1/(6*z) + z/8 + z^2/6 + (-1/4 - z/4)*Log[z]) + 
   Log[1 - x]*(13/4 - (9*x)/4 - 13/(12*z) + (17*x)/(12*z) - z/4 - 
     (3*x*z)/4 - (2*z^2)/3 + (x*z^2)/3 + 
     (-1 + 3/(2*(1 - x)) - x^(-2) + x^(-1) - (1 + x)^(-1) + 
       1/(x^2*(1 + x)) + 2*z - (3*z)/(1 - x) + (2*z)/x^2 - (2*z)/x + 
       (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 4*z^2 + (4*z^2)/(1 - x) + 
       (4*z^2)/x - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*Log[x] + 
     (1/2 + x/2 + z)*Log[z]) + Log[1 - z]*(13/4 - (9*x)/4 - 13/(12*z) + 
     (17*x)/(12*z) - z/4 - (3*x*z)/4 - (2*z^2)/3 + (x*z^2)/3 + 
     (-1 + 1/(2*(1 - x)) + 2*z - z/(1 - x))*Log[z]) - 
   4*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   (rln2 - (2*rln2)/(1 - x) + rln2*x + 2*rln2*z - (4*rln2*z)/(1 - x) + 
     2*rln2*x*z + 4*rln2*z^2 - (4*rln2*z^2)/(1 - x))*
    Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
    (3*rln2 + 2*sqrtxz1 - (4*rln2)/(1 - x) - (3*sqrtxz1)/(1 - x) - 
     rln2*x - 2*rln2*z + 6*rln2*x*z + 12*rln2*z^2 - 
     (12*rln2*z^2)/(1 - x) + (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 
       4*z^2 - (4*z^2)/(1 - x))*Log[z] + 
     (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z - 4*z^2 + 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(-19/4 - 1/(2*poly2) - 2*rln2 - sqrtxz1 + 1/(4*(1 - x)) + 
     (5*rln2)/(2*(1 - x)) + (3*sqrtxz1)/(2*(1 - x)) + 2/x^2 - 2/x + 
     (3*x)/4 + x/(2*poly2) + rln2*x + x^2/(2*poly2) - x^3/(2*poly2) + 
     2/(1 + x) - 2/(x^2*(1 + x)) - x/(2*(x - z)) + x^2/(x - z) + 
     7/(6*z) + 2/(3*(1 - x)*z) - (11*x)/(6*z) - z/2 + 2*rln2*z + 
     z/(4*(1 - x)) - (rln2*z)/(1 - x) - (4*z)/x^2 + (4*z)/x + (3*x*z)/2 - 
     4*rln2*x*z - (4*z)/(1 + x) + (4*z)/(x^2*(1 + x)) + (4*z^2)/3 - 
     8*rln2*z^2 - (2*z^2)/(3*(1 - x)) + (8*rln2*z^2)/(1 - x) - 
     (8*z^2)/x - (2*x*z^2)/3 + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)) + 
     (-2 + x^(-2) - x^(-1) - 2*x + (1 + x)^(-1) - 1/(x^2*(1 + x)) + 4*z - 
       (2*z)/x^2 + (2*z)/x + 4*x*z - (2*z)/(1 + x) + 
       (2*z)/(x^2*(1 + x)) - (4*z^2)/x + (4*z^2)/(1 + x) + 
       (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (-3/(4*sqrtxz2) - 1/(4*poly2*sqrtxz2) - (3*x)/(2*sqrtxz2) - 
       (3*x^2)/(4*sqrtxz2) + x^2/(2*poly2*sqrtxz2) - 
       x^4/(4*poly2*sqrtxz2) + (3*x*z)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (3/(4*sqrtxz2) + 1/(4*poly2*sqrtxz2) + (3*x)/(2*sqrtxz2) + 
       (3*x^2)/(4*sqrtxz2) - x^2/(2*poly2*sqrtxz2) + 
       x^4/(4*poly2*sqrtxz2) - (3*x*z)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
       z/(x^2*(1 + x)) - 2*z^2 + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*
      Log[1 + x/z] + (1 + x - 1/(2*z) - x/(2*z))*Log[1 - z] + 
     (1 - (1 - x)^(-1) - x - 2*z + (2*z)/(1 - x) + 2*x*z + 4*z^2 - 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z] + 
     (-1 + 7/(2*(1 - x)) + 1/(2*x^2) - 1/(2*x) - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - 1/(2*z) - x/(2*z) - z - z/(2*(1 - x)) - 
       z/x^2 + z/x - x*z + z/(1 + x) + z/(x^2*(1 + x)) - 2*z^2 + 
       (4*z^2)/(1 - x) - (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[z] + 
     (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 4*z^2 - (4*z^2)/(1 - x))*
      Log[1 + sqrtxz1 + z] + (1/2 - (1 - x)^(-1) + x/2 + z - 
       (2*z)/(1 - x) + x*z + 2*z^2 - (2*z^2)/(1 - x))*Log[x + z] + 
     (-1 + (1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + z/x^2 - z/x - 2*x*z - 
       z/(1 + x) - z/(x^2*(1 + x)) - 4*z^2 + (2*z^2)/(1 - x) + 
       (2*z^2)/x - (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[z]*(9/2 - 1/(2*poly2) - 2*rln2 - sqrtxz1 - 3/(2*(1 - x)) + 
     (7*rln2)/(2*(1 - x)) + (3*sqrtxz1)/(2*(1 - x)) - x/2 - x/(2*poly2) - 
     rln2*x + x^2/(2*poly2) + x^3/(2*poly2) - 1/(2*(1 - z)) + 
     x/(2*(1 - z)) + x/(2*(x - z)) - x^2/(x - z) - 13/(12*z) + 
     (17*x)/(12*z) + z/4 - 2*rln2*z - (3*z)/(2*(1 - x)) + 
     (5*rln2*z)/(1 - x) - (3*x*z)/4 - 4*rln2*x*z - (2*z^2)/3 - 
     8*rln2*z^2 + (8*rln2*z^2)/(1 - x) + (x*z^2)/3 + 
     (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z + 4*z^2 - 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z] + 
     (-1/2 + (1 - x)^(-1) - x/2 - z + (2*z)/(1 - x) - x*z - 2*z^2 + 
       (2*z^2)/(1 - x))*Log[x + z] + (-1 + (1 - x)^(-1) - 1/(2*x^2) + 
       1/(2*x) + 1/(2*(1 + x)) + 1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + 
       z/x^2 - z/x - 2*x*z - z/(1 + x) - z/(x^2*(1 + x)) - 4*z^2 + 
       (2*z^2)/(1 - x) + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (-1/4 - 1/(3*z) + z/4 + z^2/3 + (-1/2 - z/2)*Log[z])*
    PlusDist[1, 1 - x] + (-5/4 + (5*x)/4 + (-1/2 - x/2)*Log[x])*
    PlusDist[1, 1 - z] + (-3/(4*sqrtxz2) - 1/(4*poly2*sqrtxz2) - 
     (3*x)/(2*sqrtxz2) - (3*x^2)/(4*sqrtxz2) + x^2/(2*poly2*sqrtxz2) - 
     x^4/(4*poly2*sqrtxz2) + (3*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (3/(4*sqrtxz2) + 1/(4*poly2*sqrtxz2) + (3*x)/(2*sqrtxz2) + 
     (3*x^2)/(4*sqrtxz2) - x^2/(2*poly2*sqrtxz2) + 
     x^4/(4*poly2*sqrtxz2) - (3*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (3/(4*sqrtxz2) + 1/(4*poly2*sqrtxz2) + (3*x)/(2*sqrtxz2) + 
     (3*x^2)/(4*sqrtxz2) - x^2/(2*poly2*sqrtxz2) + 
     x^4/(4*poly2*sqrtxz2) - (3*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-3/(4*sqrtxz2) - 1/(4*poly2*sqrtxz2) - (3*x)/(2*sqrtxz2) - 
     (3*x^2)/(4*sqrtxz2) + x^2/(2*poly2*sqrtxz2) - 
     x^4/(4*poly2*sqrtxz2) + (3*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-2 + x^(-2) - x^(-1) - 2*x + (1 + x)^(-1) - 1/(x^2*(1 + x)) + 4*z - 
     (2*z)/x^2 + (2*z)/x + 4*x*z - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) - 
     (4*z^2)/x + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   (-2 + 3/(2*(1 - x)) - x^(-2) + x^(-1) - x - (1 + x)^(-1) + 
     1/(x^2*(1 + x)) + 1/(2*z) + x/(2*z) + 2*z - (3*z)/(1 - x) + 
     (2*z)/x^2 - (2*z)/x + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 4*z^2 + 
     (4*z^2)/(1 - x) + (4*z^2)/x - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*
    PolyLog[2, x] + PlusDist[0, 1 - z]*(3/2 + Pi^2*(-1/12 - x/12) - 
     (3*x)/2 + (-5/4 + (5*x)/4)*Log[1 - x] + (3/2 - (3*x)/2)*Log[x] + 
     (1/2 + x/2)*Log[x]^2 + (1/2 + x/2)*PolyLog[2, x]) + 
   LMUF*(-5/2 + (5*x)/2 + 5/(4*z) - (5*x)/(4*z) + 
     (-1 - x + 1/(2*z) + x/(2*z))*Log[x] + 
     (5/4 - (5*x)/4 + (1/2 + x/2)*Log[x])*PlusDist[0, 1 - z] + 
     DeltaDist[1 - z]*(-3/2 + Pi^2*(1/12 + x/12) + (3*x)/2 + 
       (5/4 - (5*x)/4)*Log[1 - x] + (-3/2 + (3*x)/2)*Log[x] + 
       (-1/2 - x/2)*Log[x]^2 + (-1/2 - x/2)*PolyLog[2, x])) + 
   (1/(2*(1 - x)) - x - 2*z + (3*z)/(1 - x))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1/2*1/(1 - x) + x + 2*z - (3*z)/(1 - x))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (1 - 1/(2*(1 - x)) - 2*z + z/(1 - x))*PolyLog[2, 1 - x/z] + 
   (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 4*z^2 - (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 4*z^2 + (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - z/x - z/(1 + x) - 
     z/(x^2*(1 + x)) - (2*z^2)/(1 - x) + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (-3/2 + 1/(2*(1 - x)) - x/2 + z - z/(1 - x))*
    PolyLog[2, z] + PlusDist[0, 1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 
     7/(36*z) - (7*z)/6 - (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*
      Log[1 - z] + (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + 
     (-1/2 - z/2)*Log[z]^2 + (1/2 + z/2)*PolyLog[2, z]) + 
   LMUA*(-3/4 - x/4 - 1/(6*z) - x/(6*z) + z/4 + (3*x*z)/4 + (2*z^2)/3 - 
     (x*z^2)/3 + (-1/2 - x/2 - z)*Log[z] + 
     (1/4 + 1/(3*z) - z/4 - z^2/3 + (1/2 + z/2)*Log[z])*
      PlusDist[0, 1 - x] + DeltaDist[1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 
       7/(36*z) + (7*z)/6 + (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*
        Log[1 - z] + (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + 
       (1/2 + z/2)*Log[z]^2 + (-1/2 - z/2)*PolyLog[2, z])) + 
   (-1 + (1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + z/x^2 - z/x - 2*x*z - 
     z/(1 + x) - z/(x^2*(1 + x)) - 4*z^2 + (2*z^2)/(1 - x) + (2*z^2)/x - 
     (2*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)] + 
   DeltaDist[1 - z]*(-9/2 + (9*x)/2 + (-25/8 + (3*x)/8)*Log[x] + 
     (-17/16 + (15*x)/16)*Log[x]^2 + (-5/24 - (5*x)/24)*Log[x]^3 + 
     Log[1 - x]*(3/2 - (3*x)/2 + (5/4 - (5*x)/4)*Log[x]) + 
     Pi^2*(1/4 - x/4 + (-1/6 - x/6)*Log[1 - x] + (1/6 + x/6)*Log[x]) + 
     Log[1 - x]^2*(-5/8 + (5*x)/8 + (3/4 + (3*x)/4)*Log[x]) + 
     (1/2 + x/2)*Log[1 - x]*PolyLog[2, 1 - x] + 
     (-1/4 + x/4 + (1 + x)*Log[1 - x] + (-1/2 - x/2)*Log[x])*
      PolyLog[2, x] + (1/2 + x/2)*PolyLog[3, 1 - x]) + 
   DeltaDist[1 - x]*(11/18 + 107/(216*z) + (2*z)/9 - (287*z^2)/216 + 
     (5/3 + 7/(36*z) - (7*z)/6 - (25*z^2)/36)*Log[1 - z] + 
     (5/2 + 7/(36*z) + (9*z)/4 + (31*z^2)/36)*Log[z] + 
     (1/16 - 1/(6*z) + (5*z)/16)*Log[z]^2 + (-5/24 - (5*z)/24)*Log[z]^3 + 
     Pi^2*(1/12 + z/8 + (-1/6 - z/6)*Log[1 - z] + 
       (-1/12 - z/12)*Log[z]) + Log[1 - z]^2*(-1/8 - 1/(6*z) + z/8 + 
       z^2/6 + (3/4 + (3*z)/4)*Log[z]) + (1/2 + z/2)*Log[1 - z]*
      PolyLog[2, 1 - z] + (-1/4 + 1/(3*z) - z - z^2/3 + 
       (1 + z)*Log[1 - z])*PolyLog[2, z] + 
     (1/2 + z/2)*PolyLog[3, 1 - z] + (1 + z)*PolyLog[3, z] - Zeta[3] - 
     z*Zeta[3]))/NC + NC*(17/6 + 2*rln2^2 + 2*rln2*sqrtxz1 - 
   (3*rln2^2)/(1 - x) - (3*rln2*sqrtxz1)/(1 - x) - (25*x)/6 - 
   113/(72*z) + (127*x)/(72*z) + (85*z)/24 - (2*rln2^2*z)/(1 - x) - 
   (47*x*z)/24 + 4*rln2^2*x*z - (65*z^2)/36 + 8*rln2^2*z^2 - 
   (8*rln2^2*z^2)/(1 - x) + (31*x*z^2)/36 + 
   Pi^2*(-5/12 + 5/(12*(1 - x)) - 1/(6*x^2) + 1/(6*x) - x/12 - 
     1/(3*(1 + x)) + 1/(6*x^2*(1 + x)) + 1/(12*z) + x/(12*z) + z/6 - 
     (5*z)/(6*(1 - x)) + z/(3*x^2) - z/(3*x) - (x*z)/3 + 
     (2*z)/(3*(1 + x)) - z/(3*x^2*(1 + x)) - (2*z^2)/3 + z^2/(1 - x) + 
     (2*z^2)/(3*x) - z^2/(1 + x) - (2*z^2)/(3*x*(1 + x))) - 
   2*sqrtxz3*z*InvTanInt[-sqrtxz3] + 2*sqrtxz3*z*InvTanInt[sqrtxz3] - 
   4*sqrtxz3*z*InvTanInt[sqrtxz3*z] - 4*sqrtxz3*z*ArcTan[sqrtxz3]*
    Log[sqrtxz3] + (-1/2 + (1 - x)^(-1) + 3/(4*x^2) - 3/(4*x) + 
     5/(4*(1 + x)) - 3/(4*x^2*(1 + x)) - 1/(2*z) - x/(2*z) + 3*z - 
     (2*z)/(1 - x) - (3*z)/(2*x^2) + (3*z)/(2*x) + 2*x*z - 
     (5*z)/(2*(1 + x)) + (3*z)/(2*x^2*(1 + x)) - 2*z^2 + z^2/(1 - x) - 
     (3*z^2)/x + (4*z^2)/(1 + x) + (3*z^2)/(x*(1 + x)))*Log[x]^2 + 
   LMUF^2*DeltaDist[1 - z]*(5/8 - (5*x)/8 + (1/4 + x/4)*Log[x]) + 
   (1 - (1 - x)^(-1) - x - 2*z + (2*z)/(1 - x) + 2*x*z + 4*z^2 - 
     (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z]^2 + 
   (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
     z/(x^2*(1 + x)) - 2*z^2 + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*
    Log[1 + x/z]*Log[z] + (-3/2 + 1/(2*(1 - x)) - 1/(4*x^2) + 1/(4*x) + 
     1/(4*(1 + x)) + 1/(4*x^2*(1 + x)) + z - z/(1 - x) + z/(2*x^2) - 
     z/(2*x) - x*z - z/(2*(1 + x)) - z/(2*x^2*(1 + x)) - 2*z^2 + 
     z^2/(1 - x) + z^2/x - z^2/(x*(1 + x)))*Log[z]^2 + 
   Log[1 - x]*(-13/4 + (9*x)/4 + 13/(12*z) - (17*x)/(12*z) + z/4 + 
     (3*x*z)/4 + (2*z^2)/3 - (x*z^2)/3 + 
     (1 - 3/(2*(1 - x)) + x^(-2) - x^(-1) + (1 + x)^(-1) - 
       1/(x^2*(1 + x)) - 2*z + (3*z)/(1 - x) - (2*z)/x^2 + (2*z)/x - 
       (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 4*z^2 - (4*z^2)/(1 - x) - 
       (4*z^2)/x + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[x] + 
     (-1/2 - x/2 - z)*Log[z]) + LMUA^2*DeltaDist[1 - x]*
    (1/8 + 1/(6*z) - z/8 - z^2/6 + (1/4 + z/4)*Log[z]) + 
   Log[1 - z]*(-13/4 + (9*x)/4 + 13/(12*z) - (17*x)/(12*z) + z/4 + 
     (3*x*z)/4 + (2*z^2)/3 - (x*z^2)/3 + 
     (1 - 1/(2*(1 - x)) - 2*z + z/(1 - x))*Log[z]) + 
   4*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   (-rln2 + (2*rln2)/(1 - x) - rln2*x - 2*rln2*z + (4*rln2*z)/(1 - x) - 
     2*rln2*x*z - 4*rln2*z^2 + (4*rln2*z^2)/(1 - x))*
    Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
    (-3*rln2 - 2*sqrtxz1 + (4*rln2)/(1 - x) + (3*sqrtxz1)/(1 - x) + 
     rln2*x + 2*rln2*z - 6*rln2*x*z - 12*rln2*z^2 + 
     (12*rln2*z^2)/(1 - x) + (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 
       4*z^2 + (4*z^2)/(1 - x))*Log[z] + 
     (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z + 4*z^2 - 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(-9/2 + 1/(2*poly2) + 2*rln2 + sqrtxz1 + 3/(2*(1 - x)) - 
     (7*rln2)/(2*(1 - x)) - (3*sqrtxz1)/(2*(1 - x)) + x/2 + x/(2*poly2) + 
     rln2*x - x^2/(2*poly2) - x^3/(2*poly2) + 1/(2*(1 - z)) - 
     x/(2*(1 - z)) - x/(2*(x - z)) + x^2/(x - z) + 13/(12*z) - 
     (17*x)/(12*z) - z/4 + 2*rln2*z + (3*z)/(2*(1 - x)) - 
     (5*rln2*z)/(1 - x) + (3*x*z)/4 + 4*rln2*x*z + (2*z^2)/3 + 
     8*rln2*z^2 - (8*rln2*z^2)/(1 - x) - (x*z^2)/3 + 
     (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z - 4*z^2 + 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z] + 
     (1/2 - (1 - x)^(-1) + x/2 + z - (2*z)/(1 - x) + x*z + 2*z^2 - 
       (2*z^2)/(1 - x))*Log[x + z] + (1 - (1 - x)^(-1) + 1/(2*x^2) - 
       1/(2*x) - 1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - 
       z/x^2 + z/x + 2*x*z + z/(1 + x) + z/(x^2*(1 + x)) + 4*z^2 - 
       (2*z^2)/(1 - x) - (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[x]*(19/4 + 1/(2*poly2) + 2*rln2 + sqrtxz1 - 1/(4*(1 - x)) - 
     (5*rln2)/(2*(1 - x)) - (3*sqrtxz1)/(2*(1 - x)) - 2/x^2 + 2/x - 
     (3*x)/4 - x/(2*poly2) - rln2*x - x^2/(2*poly2) + x^3/(2*poly2) - 
     2/(1 + x) + 2/(x^2*(1 + x)) + x/(2*(x - z)) - x^2/(x - z) - 
     7/(6*z) - 2/(3*(1 - x)*z) + (11*x)/(6*z) + z/2 - 2*rln2*z - 
     z/(4*(1 - x)) + (rln2*z)/(1 - x) + (4*z)/x^2 - (4*z)/x - (3*x*z)/2 + 
     4*rln2*x*z + (4*z)/(1 + x) - (4*z)/(x^2*(1 + x)) - (4*z^2)/3 + 
     8*rln2*z^2 + (2*z^2)/(3*(1 - x)) - (8*rln2*z^2)/(1 - x) + 
     (8*z^2)/x + (2*x*z^2)/3 - (8*z^2)/(1 + x) - (8*z^2)/(x*(1 + x)) + 
     (2 - x^(-2) + x^(-1) + 2*x - (1 + x)^(-1) + 1/(x^2*(1 + x)) - 4*z + 
       (2*z)/x^2 - (2*z)/x - 4*x*z + (2*z)/(1 + x) - 
       (2*z)/(x^2*(1 + x)) + (4*z^2)/x - (4*z^2)/(1 + x) - 
       (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (3/(4*sqrtxz2) + 1/(4*poly2*sqrtxz2) + (3*x)/(2*sqrtxz2) + 
       (3*x^2)/(4*sqrtxz2) - x^2/(2*poly2*sqrtxz2) + 
       x^4/(4*poly2*sqrtxz2) - (3*x*z)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (-3/(4*sqrtxz2) - 1/(4*poly2*sqrtxz2) - (3*x)/(2*sqrtxz2) - 
       (3*x^2)/(4*sqrtxz2) + x^2/(2*poly2*sqrtxz2) - 
       x^4/(4*poly2*sqrtxz2) + (3*x*z)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - z - z/x^2 + z/x + x*z + z/(1 + x) + 
       z/(x^2*(1 + x)) + 2*z^2 - (2*z^2)/x + (2*z^2)/(x*(1 + x)))*
      Log[1 + x/z] + (-1 - x + 1/(2*z) + x/(2*z))*Log[1 - z] + 
     (-1 + (1 - x)^(-1) + x + 2*z - (2*z)/(1 - x) - 2*x*z - 4*z^2 + 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z] + 
     (1 - 7/(2*(1 - x)) - 1/(2*x^2) + 1/(2*x) + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + 1/(2*z) + x/(2*z) + z + z/(2*(1 - x)) + 
       z/x^2 - z/x + x*z - z/(1 + x) - z/(x^2*(1 + x)) + 2*z^2 - 
       (4*z^2)/(1 - x) + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*Log[z] + 
     (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 4*z^2 + (4*z^2)/(1 - x))*
      Log[1 + sqrtxz1 + z] + (-1/2 + (1 - x)^(-1) - x/2 - z + 
       (2*z)/(1 - x) - x*z - 2*z^2 + (2*z^2)/(1 - x))*Log[x + z] + 
     (1 - (1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - z/x^2 + z/x + 2*x*z + 
       z/(1 + x) + z/(x^2*(1 + x)) + 4*z^2 - (2*z^2)/(1 - x) - 
       (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (1/4 + 1/(3*z) - z/4 - z^2/3 + (1/2 + z/2)*Log[z])*
    PlusDist[1, 1 - x] + (5/4 - (5*x)/4 + (1/2 + x/2)*Log[x])*
    PlusDist[1, 1 - z] + (3/(4*sqrtxz2) + 1/(4*poly2*sqrtxz2) + 
     (3*x)/(2*sqrtxz2) + (3*x^2)/(4*sqrtxz2) - x^2/(2*poly2*sqrtxz2) + 
     x^4/(4*poly2*sqrtxz2) - (3*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-3/(4*sqrtxz2) - 1/(4*poly2*sqrtxz2) - (3*x)/(2*sqrtxz2) - 
     (3*x^2)/(4*sqrtxz2) + x^2/(2*poly2*sqrtxz2) - 
     x^4/(4*poly2*sqrtxz2) + (3*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-3/(4*sqrtxz2) - 1/(4*poly2*sqrtxz2) - (3*x)/(2*sqrtxz2) - 
     (3*x^2)/(4*sqrtxz2) + x^2/(2*poly2*sqrtxz2) - 
     x^4/(4*poly2*sqrtxz2) + (3*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (3/(4*sqrtxz2) + 1/(4*poly2*sqrtxz2) + (3*x)/(2*sqrtxz2) + 
     (3*x^2)/(4*sqrtxz2) - x^2/(2*poly2*sqrtxz2) + 
     x^4/(4*poly2*sqrtxz2) - (3*x*z)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (2 - x^(-2) + x^(-1) + 2*x - (1 + x)^(-1) + 1/(x^2*(1 + x)) - 4*z + 
     (2*z)/x^2 - (2*z)/x - 4*x*z + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) + 
     (4*z^2)/x - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   (2 - 3/(2*(1 - x)) + x^(-2) - x^(-1) + x + (1 + x)^(-1) - 
     1/(x^2*(1 + x)) - 1/(2*z) - x/(2*z) - 2*z + (3*z)/(1 - x) - 
     (2*z)/x^2 + (2*z)/x - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 4*z^2 - 
     (4*z^2)/(1 - x) - (4*z^2)/x + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*
    PolyLog[2, x] + PlusDist[0, 1 - z]*(-3/2 + Pi^2*(1/12 + x/12) + 
     (3*x)/2 + (5/4 - (5*x)/4)*Log[1 - x] + (-3/2 + (3*x)/2)*Log[x] + 
     (-1/2 - x/2)*Log[x]^2 + (-1/2 - x/2)*PolyLog[2, x]) + 
   LMUF*(5/2 - (5*x)/2 - 5/(4*z) + (5*x)/(4*z) + 
     (1 + x - 1/(2*z) - x/(2*z))*Log[x] + 
     (-5/4 + (5*x)/4 + (-1/2 - x/2)*Log[x])*PlusDist[0, 1 - z] + 
     DeltaDist[1 - z]*(3/2 + Pi^2*(-1/12 - x/12) - (3*x)/2 + 
       (-5/4 + (5*x)/4)*Log[1 - x] + (3/2 - (3*x)/2)*Log[x] + 
       (1/2 + x/2)*Log[x]^2 + (1/2 + x/2)*PolyLog[2, x])) + 
   (-1/2*1/(1 - x) + x + 2*z - (3*z)/(1 - x))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (1/(2*(1 - x)) - x - 2*z + (3*z)/(1 - x))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + 1/(2*(1 - x)) + 2*z - z/(1 - x))*PolyLog[2, 1 - x/z] + 
   (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 4*z^2 + (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 4*z^2 - (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 1/(2*(1 + x)) - 
     1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + z/x + z/(1 + x) + 
     z/(x^2*(1 + x)) + (2*z^2)/(1 - x) - (2*z^2)/x + (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (3/2 - 1/(2*(1 - x)) + x/2 - z + z/(1 - x))*
    PolyLog[2, z] + PlusDist[0, 1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 
     7/(36*z) + (7*z)/6 + (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*
      Log[1 - z] + (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + 
     (1/2 + z/2)*Log[z]^2 + (-1/2 - z/2)*PolyLog[2, z]) + 
   LMUA*(3/4 + x/4 + 1/(6*z) + x/(6*z) - z/4 - (3*x*z)/4 - (2*z^2)/3 + 
     (x*z^2)/3 + (1/2 + x/2 + z)*Log[z] + 
     (-1/4 - 1/(3*z) + z/4 + z^2/3 + (-1/2 - z/2)*Log[z])*
      PlusDist[0, 1 - x] + DeltaDist[1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 
       7/(36*z) - (7*z)/6 - (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*
        Log[1 - z] + (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + 
       (-1/2 - z/2)*Log[z]^2 + (1/2 + z/2)*PolyLog[2, z])) + 
   (1 - (1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - 1/(2*(1 + x)) - 
     1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - z/x^2 + z/x + 2*x*z + 
     z/(1 + x) + z/(x^2*(1 + x)) + 4*z^2 - (2*z^2)/(1 - x) - (2*z^2)/x + 
     (2*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)] + 
   DeltaDist[1 - z]*(9/2 - (9*x)/2 + (25/8 - (3*x)/8)*Log[x] + 
     (17/16 - (15*x)/16)*Log[x]^2 + (5/24 + (5*x)/24)*Log[x]^3 + 
     Log[1 - x]^2*(5/8 - (5*x)/8 + (-3/4 - (3*x)/4)*Log[x]) + 
     Pi^2*(-1/4 + x/4 + (1/6 + x/6)*Log[1 - x] + (-1/6 - x/6)*Log[x]) + 
     Log[1 - x]*(-3/2 + (3*x)/2 + (-5/4 + (5*x)/4)*Log[x]) + 
     (-1/2 - x/2)*Log[1 - x]*PolyLog[2, 1 - x] + 
     (1/4 - x/4 + (-1 - x)*Log[1 - x] + (1/2 + x/2)*Log[x])*
      PolyLog[2, x] + (-1/2 - x/2)*PolyLog[3, 1 - x]) + 
   DeltaDist[1 - x]*(-11/18 - 107/(216*z) - (2*z)/9 + (287*z^2)/216 + 
     (-5/3 - 7/(36*z) + (7*z)/6 + (25*z^2)/36)*Log[1 - z] + 
     (-5/2 - 7/(36*z) - (9*z)/4 - (31*z^2)/36)*Log[z] + 
     (-1/16 + 1/(6*z) - (5*z)/16)*Log[z]^2 + (5/24 + (5*z)/24)*Log[z]^3 + 
     Log[1 - z]^2*(1/8 + 1/(6*z) - z/8 - z^2/6 + (-3/4 - (3*z)/4)*
        Log[z]) + Pi^2*(-1/12 - z/8 + (1/6 + z/6)*Log[1 - z] + 
       (1/12 + z/12)*Log[z]) + (-1/2 - z/2)*Log[1 - z]*
      PolyLog[2, 1 - z] + (1/4 - 1/(3*z) + z + z^2/3 + 
       (-1 - z)*Log[1 - z])*PolyLog[2, z] + 
     (-1/2 - z/2)*PolyLog[3, 1 - z] + (-1 - z)*PolyLog[3, z] + Zeta[3] + 
     z*Zeta[3]));

DC2Q2QP1Explicit = (-1/3 - (5*x)/6 + Pi^2*(1/12 + x/12 + z/6) + 5/(72*z) - (19*x)/(72*z) - 
   (37*z)/24 + (47*x*z)/24 + (65*z^2)/36 - (31*x*z^2)/36 + 
   (3/4 + x/4 + 1/(6*z) + x/(6*z) - z/4 - (3*x*z)/4 - (2*z^2)/3 + 
     (x*z^2)/3)*Log[1 - z] + (5/4 - x/4 + 1/(6*z) + x/(6*z) - (3*z)/4 - 
     (3*x*z)/4 - (2*z^2)/3 + (x*z^2)/3)*Log[z] + 
   (1/2 + x/2 + z)*Log[z]^2 + LMUA^2*DeltaDist[1 - x]*
    (-1/8 - 1/(6*z) + z/8 + z^2/6 + (-1/4 - z/4)*Log[z]) + 
   Log[1 - x]*(3/4 + x/4 + 1/(6*z) + x/(6*z) - z/4 - (3*x*z)/4 - 
     (2*z^2)/3 + (x*z^2)/3 + (1/2 + x/2 + z)*Log[z]) + 
   Log[x]*(-3/2 + 5/(4*(1 - x)) - x/2 - 1/(3*z) + 2/(3*(1 - x)*z) - 
     x/(3*z) + z/2 - (5*z)/(4*(1 - x)) + (3*x*z)/2 + (4*z^2)/3 - 
     (2*z^2)/(3*(1 - x)) - (2*x*z^2)/3 + 
     (-1 + 3/(2*(1 - x)) - x - 2*z + (3*z)/(2*(1 - x)))*Log[z]) + 
   (-1/4 - 1/(3*z) + z/4 + z^2/3 + (-1/2 - z/2)*Log[z])*
    PlusDist[1, 1 - x] + (-1/2 - x/2 - z)*PolyLog[2, z] + 
   PlusDist[0, 1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 7/(36*z) - (7*z)/6 - 
     (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*Log[1 - z] + 
     (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + (-1/2 - z/2)*Log[z]^2 + 
     (1/2 + z/2)*PolyLog[2, z]) + LMUA*(-3/4 - x/4 - 1/(6*z) - x/(6*z) + 
     z/4 + (3*x*z)/4 + (2*z^2)/3 - (x*z^2)/3 + (-1/2 - x/2 - z)*Log[z] + 
     (1/4 + 1/(3*z) - z/4 - z^2/3 + (1/2 + z/2)*Log[z])*
      PlusDist[0, 1 - x] + DeltaDist[1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 
       7/(36*z) + (7*z)/6 + (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*
        Log[1 - z] + (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + 
       (1/2 + z/2)*Log[z]^2 + (-1/2 - z/2)*PolyLog[2, z])) + 
   DeltaDist[1 - x]*(11/18 + 107/(216*z) + (2*z)/9 - (287*z^2)/216 + 
     (5/3 + 7/(36*z) - (7*z)/6 - (25*z^2)/36)*Log[1 - z] + 
     (5/2 + 7/(36*z) + (9*z)/4 + (31*z^2)/36)*Log[z] + 
     (1/16 - 1/(6*z) + (5*z)/16)*Log[z]^2 + (-5/24 - (5*z)/24)*Log[z]^3 + 
     Pi^2*(1/12 + z/8 + (-1/6 - z/6)*Log[1 - z] + 
       (-1/12 - z/12)*Log[z]) + Log[1 - z]^2*(-1/8 - 1/(6*z) + z/8 + 
       z^2/6 + (3/4 + (3*z)/4)*Log[z]) + (1/2 + z/2)*Log[1 - z]*
      PolyLog[2, 1 - z] + (-1/4 + 1/(3*z) - z - z^2/3 + 
       (1 + z)*Log[1 - z])*PolyLog[2, z] + 
     (1/2 + z/2)*PolyLog[3, 1 - z] + (1 + z)*PolyLog[3, z] - Zeta[3] - 
     z*Zeta[3]))/NC + NC*(1/3 + (5*x)/6 + Pi^2*(-1/12 - x/12 - z/6) - 
   5/(72*z) + (19*x)/(72*z) + (37*z)/24 - (47*x*z)/24 - (65*z^2)/36 + 
   (31*x*z^2)/36 + (-3/4 - x/4 - 1/(6*z) - x/(6*z) + z/4 + (3*x*z)/4 + 
     (2*z^2)/3 - (x*z^2)/3)*Log[1 - z] + 
   (-5/4 + x/4 - 1/(6*z) - x/(6*z) + (3*z)/4 + (3*x*z)/4 + (2*z^2)/3 - 
     (x*z^2)/3)*Log[z] + (-1/2 - x/2 - z)*Log[z]^2 + 
   Log[1 - x]*(-3/4 - x/4 - 1/(6*z) - x/(6*z) + z/4 + (3*x*z)/4 + 
     (2*z^2)/3 - (x*z^2)/3 + (-1/2 - x/2 - z)*Log[z]) + 
   LMUA^2*DeltaDist[1 - x]*(1/8 + 1/(6*z) - z/8 - z^2/6 + 
     (1/4 + z/4)*Log[z]) + Log[x]*(3/2 - 5/(4*(1 - x)) + x/2 + 1/(3*z) - 
     2/(3*(1 - x)*z) + x/(3*z) - z/2 + (5*z)/(4*(1 - x)) - (3*x*z)/2 - 
     (4*z^2)/3 + (2*z^2)/(3*(1 - x)) + (2*x*z^2)/3 + 
     (1 - 3/(2*(1 - x)) + x + 2*z - (3*z)/(2*(1 - x)))*Log[z]) + 
   (1/4 + 1/(3*z) - z/4 - z^2/3 + (1/2 + z/2)*Log[z])*
    PlusDist[1, 1 - x] + (1/2 + x/2 + z)*PolyLog[2, z] + 
   PlusDist[0, 1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 7/(36*z) + (7*z)/6 + 
     (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*Log[1 - z] + 
     (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + (1/2 + z/2)*Log[z]^2 + 
     (-1/2 - z/2)*PolyLog[2, z]) + LMUA*(3/4 + x/4 + 1/(6*z) + x/(6*z) - 
     z/4 - (3*x*z)/4 - (2*z^2)/3 + (x*z^2)/3 + (1/2 + x/2 + z)*Log[z] + 
     (-1/4 - 1/(3*z) + z/4 + z^2/3 + (-1/2 - z/2)*Log[z])*
      PlusDist[0, 1 - x] + DeltaDist[1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 
       7/(36*z) - (7*z)/6 - (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*
        Log[1 - z] + (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + 
       (-1/2 - z/2)*Log[z]^2 + (1/2 + z/2)*PolyLog[2, z])) + 
   DeltaDist[1 - x]*(-11/18 - 107/(216*z) - (2*z)/9 + (287*z^2)/216 + 
     (-5/3 - 7/(36*z) + (7*z)/6 + (25*z^2)/36)*Log[1 - z] + 
     (-5/2 - 7/(36*z) - (9*z)/4 - (31*z^2)/36)*Log[z] + 
     (-1/16 + 1/(6*z) - (5*z)/16)*Log[z]^2 + (5/24 + (5*z)/24)*Log[z]^3 + 
     Log[1 - z]^2*(1/8 + 1/(6*z) - z/8 - z^2/6 + (-3/4 - (3*z)/4)*
        Log[z]) + Pi^2*(-1/12 - z/8 + (1/6 + z/6)*Log[1 - z] + 
       (1/12 + z/12)*Log[z]) + (-1/2 - z/2)*Log[1 - z]*
      PolyLog[2, 1 - z] + (1/4 - 1/(3*z) + z + z^2/3 + 
       (-1 - z)*Log[1 - z])*PolyLog[2, z] + 
     (-1/2 - z/2)*PolyLog[3, 1 - z] + (-1 - z)*PolyLog[3, z] + Zeta[3] + 
     z*Zeta[3]));

DC2Q2QP2Explicit = NC*(5 - 5*x + Pi^2*(-1/6 - x/6 + 1/(12*z) + x/(12*z)) - 3/(2*z) + 
   (3*x)/(2*z) + (-5/2 + (5*x)/2 + 5/(4*z) - (5*x)/(4*z))*Log[1 - x] + 
   (1 + x - 1/(2*z) - x/(2*z))*Log[x]^2 + LMUF^2*DeltaDist[1 - z]*
    (5/8 - (5*x)/8 + (1/4 + x/4)*Log[x]) + 
   (-5/2 + (5*x)/2 + 5/(4*z) - (5*x)/(4*z))*Log[1 - z] + 
   (-1 + 1/(4*poly2) + x + x/(4*poly2) - x^2/(4*poly2) - x^3/(4*poly2) + 
     1/(2*(1 - z)) - x/(2*(1 - z)) + 5/(4*z) - (5*x)/(4*z))*Log[z] + 
   Log[x]*(4 + 1/(4*poly2) - 2*x - x/(4*poly2) - x^2/(4*poly2) + 
     x^3/(4*poly2) - 3/(2*z) + (3*x)/(2*z) + 
     (7/(8*sqrtxz2) + 1/(8*poly2*sqrtxz2) + x/(4*sqrtxz2) + 
       (7*x^2)/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + 
       x^4/(8*poly2*sqrtxz2) - (x*z)/(2*sqrtxz2))*Log[1 - sqrtxz2 + x] + 
     (-7/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - x/(4*sqrtxz2) - 
       (7*x^2)/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - 
       x^4/(8*poly2*sqrtxz2) + (x*z)/(2*sqrtxz2))*Log[1 + sqrtxz2 + x] + 
     (-1 - x + 1/(2*z) + x/(2*z))*Log[1 - z] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z))*Log[z]) + 
   (5/4 - (5*x)/4 + (1/2 + x/2)*Log[x])*PlusDist[1, 1 - z] + 
   (7/(8*sqrtxz2) + 1/(8*poly2*sqrtxz2) + x/(4*sqrtxz2) + 
     (7*x^2)/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + 
     x^4/(8*poly2*sqrtxz2) - (x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-7/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - x/(4*sqrtxz2) - 
     (7*x^2)/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - 
     x^4/(8*poly2*sqrtxz2) + (x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-7/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - x/(4*sqrtxz2) - 
     (7*x^2)/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - 
     x^4/(8*poly2*sqrtxz2) + (x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (7/(8*sqrtxz2) + 1/(8*poly2*sqrtxz2) + x/(4*sqrtxz2) + 
     (7*x^2)/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + 
     x^4/(8*poly2*sqrtxz2) - (x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + (1 + x - 1/(2*z) - x/(2*z))*
    PolyLog[2, x] + PlusDist[0, 1 - z]*(-3/2 + Pi^2*(1/12 + x/12) + 
     (3*x)/2 + (5/4 - (5*x)/4)*Log[1 - x] + (-3/2 + (3*x)/2)*Log[x] + 
     (-1/2 - x/2)*Log[x]^2 + (-1/2 - x/2)*PolyLog[2, x]) + 
   LMUF*(5/2 - (5*x)/2 - 5/(4*z) + (5*x)/(4*z) + 
     (1 + x - 1/(2*z) - x/(2*z))*Log[x] + 
     (-5/4 + (5*x)/4 + (-1/2 - x/2)*Log[x])*PlusDist[0, 1 - z] + 
     DeltaDist[1 - z]*(3/2 + Pi^2*(-1/12 - x/12) - (3*x)/2 + 
       (-5/4 + (5*x)/4)*Log[1 - x] + (3/2 - (3*x)/2)*Log[x] + 
       (1/2 + x/2)*Log[x]^2 + (1/2 + x/2)*PolyLog[2, x])) + 
   DeltaDist[1 - z]*(9/2 - (9*x)/2 + (25/8 - (3*x)/8)*Log[x] + 
     (17/16 - (15*x)/16)*Log[x]^2 + (5/24 + (5*x)/24)*Log[x]^3 + 
     Log[1 - x]^2*(5/8 - (5*x)/8 + (-3/4 - (3*x)/4)*Log[x]) + 
     Pi^2*(-1/4 + x/4 + (1/6 + x/6)*Log[1 - x] + (-1/6 - x/6)*Log[x]) + 
     Log[1 - x]*(-3/2 + (3*x)/2 + (-5/4 + (5*x)/4)*Log[x]) + 
     (-1/2 - x/2)*Log[1 - x]*PolyLog[2, 1 - x] + 
     (1/4 - x/4 + (-1 - x)*Log[1 - x] + (1/2 + x/2)*Log[x])*
      PolyLog[2, x] + (-1/2 - x/2)*PolyLog[3, 1 - x])) + 
 (-5 + 5*x + Pi^2*(1/6 + x/6 - 1/(12*z) - x/(12*z)) + 3/(2*z) - 
   (3*x)/(2*z) + (5/2 - (5*x)/2 - 5/(4*z) + (5*x)/(4*z))*Log[1 - x] + 
   (-1 - x + 1/(2*z) + x/(2*z))*Log[x]^2 + LMUF^2*DeltaDist[1 - z]*
    (-5/8 + (5*x)/8 + (-1/4 - x/4)*Log[x]) + 
   (5/2 - (5*x)/2 - 5/(4*z) + (5*x)/(4*z))*Log[1 - z] + 
   (1 - 1/(4*poly2) - x - x/(4*poly2) + x^2/(4*poly2) + x^3/(4*poly2) - 
     1/(2*(1 - z)) + x/(2*(1 - z)) - 5/(4*z) + (5*x)/(4*z))*Log[z] + 
   Log[x]*(-4 - 1/(4*poly2) + 2*x + x/(4*poly2) + x^2/(4*poly2) - 
     x^3/(4*poly2) + 3/(2*z) - (3*x)/(2*z) + 
     (-7/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - x/(4*sqrtxz2) - 
       (7*x^2)/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - 
       x^4/(8*poly2*sqrtxz2) + (x*z)/(2*sqrtxz2))*Log[1 - sqrtxz2 + x] + 
     (7/(8*sqrtxz2) + 1/(8*poly2*sqrtxz2) + x/(4*sqrtxz2) + 
       (7*x^2)/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + 
       x^4/(8*poly2*sqrtxz2) - (x*z)/(2*sqrtxz2))*Log[1 + sqrtxz2 + x] + 
     (1 + x - 1/(2*z) - x/(2*z))*Log[1 - z] + 
     (1/2 + x/2 - 1/(2*z) - x/(2*z))*Log[z]) + 
   (-5/4 + (5*x)/4 + (-1/2 - x/2)*Log[x])*PlusDist[1, 1 - z] + 
   (-7/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - x/(4*sqrtxz2) - 
     (7*x^2)/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - 
     x^4/(8*poly2*sqrtxz2) + (x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (7/(8*sqrtxz2) + 1/(8*poly2*sqrtxz2) + x/(4*sqrtxz2) + 
     (7*x^2)/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + 
     x^4/(8*poly2*sqrtxz2) - (x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (7/(8*sqrtxz2) + 1/(8*poly2*sqrtxz2) + x/(4*sqrtxz2) + 
     (7*x^2)/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + 
     x^4/(8*poly2*sqrtxz2) - (x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-7/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - x/(4*sqrtxz2) - 
     (7*x^2)/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - 
     x^4/(8*poly2*sqrtxz2) + (x*z)/(2*sqrtxz2))*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + (-1 - x + 1/(2*z) + x/(2*z))*
    PolyLog[2, x] + PlusDist[0, 1 - z]*(3/2 + Pi^2*(-1/12 - x/12) - 
     (3*x)/2 + (-5/4 + (5*x)/4)*Log[1 - x] + (3/2 - (3*x)/2)*Log[x] + 
     (1/2 + x/2)*Log[x]^2 + (1/2 + x/2)*PolyLog[2, x]) + 
   LMUF*(-5/2 + (5*x)/2 + 5/(4*z) - (5*x)/(4*z) + 
     (-1 - x + 1/(2*z) + x/(2*z))*Log[x] + 
     (5/4 - (5*x)/4 + (1/2 + x/2)*Log[x])*PlusDist[0, 1 - z] + 
     DeltaDist[1 - z]*(-3/2 + Pi^2*(1/12 + x/12) + (3*x)/2 + 
       (5/4 - (5*x)/4)*Log[1 - x] + (-3/2 + (3*x)/2)*Log[x] + 
       (-1/2 - x/2)*Log[x]^2 + (-1/2 - x/2)*PolyLog[2, x])) + 
   DeltaDist[1 - z]*(-9/2 + (9*x)/2 + (-25/8 + (3*x)/8)*Log[x] + 
     (-17/16 + (15*x)/16)*Log[x]^2 + (-5/24 - (5*x)/24)*Log[x]^3 + 
     Log[1 - x]*(3/2 - (3*x)/2 + (5/4 - (5*x)/4)*Log[x]) + 
     Pi^2*(1/4 - x/4 + (-1/6 - x/6)*Log[1 - x] + (1/6 + x/6)*Log[x]) + 
     Log[1 - x]^2*(-5/8 + (5*x)/8 + (3/4 + (3*x)/4)*Log[x]) + 
     (1/2 + x/2)*Log[1 - x]*PolyLog[2, 1 - x] + 
     (-1/4 + x/4 + (1 + x)*Log[1 - x] + (-1/2 - x/2)*Log[x])*
      PolyLog[2, x] + (1/2 + x/2)*PolyLog[3, 1 - x]))/NC;

DC2Q2QP3Explicit = NC*(5/2 - 2*rln2^2 - 2*rln2*sqrtxz1 + (3*rln2^2)/(1 - x) + 
   (3*rln2*sqrtxz1)/(1 - x) - 2*z + (2*rln2^2*z)/(1 - x) - 4*rln2^2*x*z - 
   8*rln2^2*z^2 + (8*rln2^2*z^2)/(1 - x) + 
   Pi^2*(1/6 - 5/(12*(1 - x)) + 1/(6*x^2) - 1/(6*x) - x/6 + 
     1/(3*(1 + x)) - 1/(6*x^2*(1 + x)) - z/3 + (5*z)/(6*(1 - x)) - 
     z/(3*x^2) + z/(3*x) + (x*z)/3 - (2*z)/(3*(1 + x)) + 
     z/(3*x^2*(1 + x)) + (2*z^2)/3 - z^2/(1 - x) - (2*z^2)/(3*x) + 
     z^2/(1 + x) + (2*z^2)/(3*x*(1 + x))) + 
   2*sqrtxz3*z*InvTanInt[-sqrtxz3] - 2*sqrtxz3*z*InvTanInt[sqrtxz3] + 
   4*sqrtxz3*z*InvTanInt[sqrtxz3*z] + 4*sqrtxz3*z*ArcTan[sqrtxz3]*
    Log[sqrtxz3] + (3/2 - (1 - x)^(-1) - 3/(4*x^2) + 3/(4*x) + x - 
     5/(4*(1 + x)) + 3/(4*x^2*(1 + x)) - 3*z + (2*z)/(1 - x) + 
     (3*z)/(2*x^2) - (3*z)/(2*x) - 2*x*z + (5*z)/(2*(1 + x)) - 
     (3*z)/(2*x^2*(1 + x)) + 2*z^2 - z^2/(1 - x) + (3*z^2)/x - 
     (4*z^2)/(1 + x) - (3*z^2)/(x*(1 + x)))*Log[x]^2 + 
   (-1 + (1 - x)^(-1) + x + 2*z - (2*z)/(1 - x) - 2*x*z - 4*z^2 + 
     (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z]^2 + 
   (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) - 
     z - z/x^2 + z/x + x*z + z/(1 + x) + z/(x^2*(1 + x)) + 2*z^2 - 
     (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (1 - 1/(2*(1 - x)) + 1/(4*x^2) - 1/(4*x) - x/2 - 1/(4*(1 + x)) - 
     1/(4*x^2*(1 + x)) - 2*z + z/(1 - x) - z/(2*x^2) + z/(2*x) + x*z + 
     z/(2*(1 + x)) + z/(2*x^2*(1 + x)) + 2*z^2 - z^2/(1 - x) - z^2/x + 
     z^2/(x*(1 + x)))*Log[z]^2 - 4*sqrtxz3*z*ArcTan[sqrtxz3*z]*
    Log[sqrtxz3*z] + (rln2 - (2*rln2)/(1 - x) + rln2*x + 2*rln2*z - 
     (4*rln2*z)/(1 - x) + 2*rln2*x*z + 4*rln2*z^2 - (4*rln2*z^2)/(1 - x))*
    Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
    (3*rln2 + 2*sqrtxz1 - (4*rln2)/(1 - x) - (3*sqrtxz1)/(1 - x) - 
     rln2*x - 2*rln2*z + 6*rln2*x*z + 12*rln2*z^2 - 
     (12*rln2*z^2)/(1 - x) + (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 
       4*z^2 - (4*z^2)/(1 - x))*Log[z] + 
     (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z - 4*z^2 + 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(3/4 - 1/(4*poly2) - 2*rln2 - sqrtxz1 - (1 - x)^(-1) + 
     (5*rln2)/(2*(1 - x)) + (3*sqrtxz1)/(2*(1 - x)) + 2/x^2 - 2/x - 
     (3*x)/4 + x/(4*poly2) + rln2*x + x^2/(4*poly2) - x^3/(4*poly2) + 
     2/(1 + x) - 2/(x^2*(1 + x)) - x/(2*(x - z)) + x^2/(x - z) - z + 
     2*rln2*z + (3*z)/(2*(1 - x)) - (rln2*z)/(1 - x) - (4*z)/x^2 + 
     (4*z)/x - 4*rln2*x*z - (4*z)/(1 + x) + (4*z)/(x^2*(1 + x)) - 
     8*rln2*z^2 + (8*rln2*z^2)/(1 - x) - (8*z^2)/x + (8*z^2)/(1 + x) + 
     (8*z^2)/(x*(1 + x)) + (-1 + 3/(2*(1 - x)) - x^(-2) + x^(-1) - 
       (1 + x)^(-1) + 1/(x^2*(1 + x)) + 2*z - (3*z)/(1 - x) + (2*z)/x^2 - 
       (2*z)/x + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 4*z^2 + 
       (4*z^2)/(1 - x) + (4*z^2)/x - (4*z^2)/(1 + x) - 
       (4*z^2)/(x*(1 + x)))*Log[1 - x] + 
     (-2 + x^(-2) - x^(-1) - 2*x + (1 + x)^(-1) - 1/(x^2*(1 + x)) + 4*z - 
       (2*z)/x^2 + (2*z)/x + 4*x*z - (2*z)/(1 + x) + 
       (2*z)/(x^2*(1 + x)) - (4*z^2)/x + (4*z^2)/(1 + x) + 
       (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (1/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - (5*x)/(4*sqrtxz2) + 
       x^2/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - x^4/(8*poly2*sqrtxz2) + 
       (5*x*z)/(2*sqrtxz2))*Log[1 - sqrtxz2 + x] + 
     (-1/8*1/sqrtxz2 + 1/(8*poly2*sqrtxz2) + (5*x)/(4*sqrtxz2) - 
       x^2/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + x^4/(8*poly2*sqrtxz2) - 
       (5*x*z)/(2*sqrtxz2))*Log[1 + sqrtxz2 + x] + 
     (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
       z/(x^2*(1 + x)) - 2*z^2 + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*
      Log[1 + x/z] + (1 - (1 - x)^(-1) - x - 2*z + (2*z)/(1 - x) + 
       2*x*z + 4*z^2 - (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z] + 
     (-1/2 + 2/(1 - x) + 1/(2*x^2) - 1/(2*x) + x/2 - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) + z - (2*z)/(1 - x) - z/x^2 + z/x - x*z + 
       z/(1 + x) + z/(x^2*(1 + x)) - 2*z^2 + (4*z^2)/(1 - x) - 
       (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[z] + 
     (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 4*z^2 - (4*z^2)/(1 - x))*
      Log[1 + sqrtxz1 + z] + (1/2 - (1 - x)^(-1) + x/2 + z - 
       (2*z)/(1 - x) + x*z + 2*z^2 - (2*z^2)/(1 - x))*Log[x + z] + 
     (-1 + (1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + z/x^2 - z/x - 2*x*z - 
       z/(1 + x) - z/(x^2*(1 + x)) - 4*z^2 + (2*z^2)/(1 - x) + 
       (2*z^2)/x - (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[z]*(9/4 - 1/(4*poly2) - 2*rln2 - sqrtxz1 - 3/(2*(1 - x)) + 
     (7*rln2)/(2*(1 - x)) + (3*sqrtxz1)/(2*(1 - x)) + (3*x)/4 - 
     x/(4*poly2) - rln2*x + x^2/(4*poly2) + x^3/(4*poly2) + 
     x/(2*(x - z)) - x^2/(x - z) + z - 2*rln2*z - (3*z)/(2*(1 - x)) + 
     (5*rln2*z)/(1 - x) - 4*rln2*x*z - 8*rln2*z^2 + 
     (8*rln2*z^2)/(1 - x) + (-1 + 1/(2*(1 - x)) + 2*z - z/(1 - x))*
      Log[1 - z] + (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z + 
       4*z^2 - (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z] + 
     (-1/2 + (1 - x)^(-1) - x/2 - z + (2*z)/(1 - x) - x*z - 2*z^2 + 
       (2*z^2)/(1 - x))*Log[x + z] + (-1 + (1 - x)^(-1) - 1/(2*x^2) + 
       1/(2*x) + 1/(2*(1 + x)) + 1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + 
       z/x^2 - z/x - 2*x*z - z/(1 + x) - z/(x^2*(1 + x)) - 4*z^2 + 
       (2*z^2)/(1 - x) + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (1/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - (5*x)/(4*sqrtxz2) + 
     x^2/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - x^4/(8*poly2*sqrtxz2) + 
     (5*x*z)/(2*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-1/8*1/sqrtxz2 + 1/(8*poly2*sqrtxz2) + (5*x)/(4*sqrtxz2) - 
     x^2/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + x^4/(8*poly2*sqrtxz2) - 
     (5*x*z)/(2*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-1/8*1/sqrtxz2 + 1/(8*poly2*sqrtxz2) + (5*x)/(4*sqrtxz2) - 
     x^2/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + x^4/(8*poly2*sqrtxz2) - 
     (5*x*z)/(2*sqrtxz2))*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (1/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - (5*x)/(4*sqrtxz2) + 
     x^2/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - x^4/(8*poly2*sqrtxz2) + 
     (5*x*z)/(2*sqrtxz2))*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-2 + x^(-2) - x^(-1) - 2*x + (1 + x)^(-1) - 1/(x^2*(1 + x)) + 4*z - 
     (2*z)/x^2 + (2*z)/x + 4*x*z - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) - 
     (4*z^2)/x + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   (-1 + 3/(2*(1 - x)) - x^(-2) + x^(-1) - (1 + x)^(-1) + 
     1/(x^2*(1 + x)) + 2*z - (3*z)/(1 - x) + (2*z)/x^2 - (2*z)/x + 
     (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 4*z^2 + (4*z^2)/(1 - x) + 
     (4*z^2)/x - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*PolyLog[2, x] + 
   (1/(2*(1 - x)) - x - 2*z + (3*z)/(1 - x))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1/2*1/(1 - x) + x + 2*z - (3*z)/(1 - x))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (1 - 1/(2*(1 - x)) - 2*z + z/(1 - x))*PolyLog[2, 1 - x/z] + 
   (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 4*z^2 - (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 4*z^2 + (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - z/x - z/(1 + x) - 
     z/(x^2*(1 + x)) - (2*z^2)/(1 - x) + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (-1 + 1/(2*(1 - x)) + 2*z - z/(1 - x))*
    PolyLog[2, z] + (-1 + (1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + 
     1/(2*(1 + x)) + 1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + z/x^2 - z/x - 
     2*x*z - z/(1 + x) - z/(x^2*(1 + x)) - 4*z^2 + (2*z^2)/(1 - x) + 
     (2*z^2)/x - (2*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)]) + 
 (-5/2 + 2*rln2^2 + 2*rln2*sqrtxz1 - (3*rln2^2)/(1 - x) - 
   (3*rln2*sqrtxz1)/(1 - x) + 2*z - (2*rln2^2*z)/(1 - x) + 4*rln2^2*x*z + 
   8*rln2^2*z^2 - (8*rln2^2*z^2)/(1 - x) + 
   Pi^2*(-1/6 + 5/(12*(1 - x)) - 1/(6*x^2) + 1/(6*x) + x/6 - 
     1/(3*(1 + x)) + 1/(6*x^2*(1 + x)) + z/3 - (5*z)/(6*(1 - x)) + 
     z/(3*x^2) - z/(3*x) - (x*z)/3 + (2*z)/(3*(1 + x)) - 
     z/(3*x^2*(1 + x)) - (2*z^2)/3 + z^2/(1 - x) + (2*z^2)/(3*x) - 
     z^2/(1 + x) - (2*z^2)/(3*x*(1 + x))) - 
   2*sqrtxz3*z*InvTanInt[-sqrtxz3] + 2*sqrtxz3*z*InvTanInt[sqrtxz3] - 
   4*sqrtxz3*z*InvTanInt[sqrtxz3*z] - 4*sqrtxz3*z*ArcTan[sqrtxz3]*
    Log[sqrtxz3] + (-3/2 + (1 - x)^(-1) + 3/(4*x^2) - 3/(4*x) - x + 
     5/(4*(1 + x)) - 3/(4*x^2*(1 + x)) + 3*z - (2*z)/(1 - x) - 
     (3*z)/(2*x^2) + (3*z)/(2*x) + 2*x*z - (5*z)/(2*(1 + x)) + 
     (3*z)/(2*x^2*(1 + x)) - 2*z^2 + z^2/(1 - x) - (3*z^2)/x + 
     (4*z^2)/(1 + x) + (3*z^2)/(x*(1 + x)))*Log[x]^2 + 
   (1 - (1 - x)^(-1) - x - 2*z + (2*z)/(1 - x) + 2*x*z + 4*z^2 - 
     (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z]^2 + 
   (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
     z/(x^2*(1 + x)) - 2*z^2 + (2*z^2)/x - (2*z^2)/(x*(1 + x)))*
    Log[1 + x/z]*Log[z] + (-1 + 1/(2*(1 - x)) - 1/(4*x^2) + 1/(4*x) + 
     x/2 + 1/(4*(1 + x)) + 1/(4*x^2*(1 + x)) + 2*z - z/(1 - x) + 
     z/(2*x^2) - z/(2*x) - x*z - z/(2*(1 + x)) - z/(2*x^2*(1 + x)) - 
     2*z^2 + z^2/(1 - x) + z^2/x - z^2/(x*(1 + x)))*Log[z]^2 + 
   4*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   (-rln2 + (2*rln2)/(1 - x) - rln2*x - 2*rln2*z + (4*rln2*z)/(1 - x) - 
     2*rln2*x*z - 4*rln2*z^2 + (4*rln2*z^2)/(1 - x))*
    Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
    (-3*rln2 - 2*sqrtxz1 + (4*rln2)/(1 - x) + (3*sqrtxz1)/(1 - x) + 
     rln2*x + 2*rln2*z - 6*rln2*x*z - 12*rln2*z^2 + 
     (12*rln2*z^2)/(1 - x) + (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 
       4*z^2 + (4*z^2)/(1 - x))*Log[z] + 
     (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z + 4*z^2 - 
       (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(-9/4 + 1/(4*poly2) + 2*rln2 + sqrtxz1 + 3/(2*(1 - x)) - 
     (7*rln2)/(2*(1 - x)) - (3*sqrtxz1)/(2*(1 - x)) - (3*x)/4 + 
     x/(4*poly2) + rln2*x - x^2/(4*poly2) - x^3/(4*poly2) - 
     x/(2*(x - z)) + x^2/(x - z) - z + 2*rln2*z + (3*z)/(2*(1 - x)) - 
     (5*rln2*z)/(1 - x) + 4*rln2*x*z + 8*rln2*z^2 - 
     (8*rln2*z^2)/(1 - x) + (1 - 1/(2*(1 - x)) - 2*z + z/(1 - x))*
      Log[1 - z] + (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z - 
       4*z^2 + (4*z^2)/(1 - x))*Log[1 + sqrtxz1 + z] + 
     (1/2 - (1 - x)^(-1) + x/2 + z - (2*z)/(1 - x) + x*z + 2*z^2 - 
       (2*z^2)/(1 - x))*Log[x + z] + (1 - (1 - x)^(-1) + 1/(2*x^2) - 
       1/(2*x) - 1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - 
       z/x^2 + z/x + 2*x*z + z/(1 + x) + z/(x^2*(1 + x)) + 4*z^2 - 
       (2*z^2)/(1 - x) - (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[x]*(-3/4 + 1/(4*poly2) + 2*rln2 + sqrtxz1 + (1 - x)^(-1) - 
     (5*rln2)/(2*(1 - x)) - (3*sqrtxz1)/(2*(1 - x)) - 2/x^2 + 2/x + 
     (3*x)/4 - x/(4*poly2) - rln2*x - x^2/(4*poly2) + x^3/(4*poly2) - 
     2/(1 + x) + 2/(x^2*(1 + x)) + x/(2*(x - z)) - x^2/(x - z) + z - 
     2*rln2*z - (3*z)/(2*(1 - x)) + (rln2*z)/(1 - x) + (4*z)/x^2 - 
     (4*z)/x + 4*rln2*x*z + (4*z)/(1 + x) - (4*z)/(x^2*(1 + x)) + 
     8*rln2*z^2 - (8*rln2*z^2)/(1 - x) + (8*z^2)/x - (8*z^2)/(1 + x) - 
     (8*z^2)/(x*(1 + x)) + (1 - 3/(2*(1 - x)) + x^(-2) - x^(-1) + 
       (1 + x)^(-1) - 1/(x^2*(1 + x)) - 2*z + (3*z)/(1 - x) - (2*z)/x^2 + 
       (2*z)/x - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 4*z^2 - 
       (4*z^2)/(1 - x) - (4*z^2)/x + (4*z^2)/(1 + x) + 
       (4*z^2)/(x*(1 + x)))*Log[1 - x] + 
     (2 - x^(-2) + x^(-1) + 2*x - (1 + x)^(-1) + 1/(x^2*(1 + x)) - 4*z + 
       (2*z)/x^2 - (2*z)/x - 4*x*z + (2*z)/(1 + x) - 
       (2*z)/(x^2*(1 + x)) + (4*z^2)/x - (4*z^2)/(1 + x) - 
       (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (-1/8*1/sqrtxz2 + 1/(8*poly2*sqrtxz2) + (5*x)/(4*sqrtxz2) - 
       x^2/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + x^4/(8*poly2*sqrtxz2) - 
       (5*x*z)/(2*sqrtxz2))*Log[1 - sqrtxz2 + x] + 
     (1/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - (5*x)/(4*sqrtxz2) + 
       x^2/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - x^4/(8*poly2*sqrtxz2) + 
       (5*x*z)/(2*sqrtxz2))*Log[1 + sqrtxz2 + x] + 
     (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - z - z/x^2 + z/x + x*z + z/(1 + x) + 
       z/(x^2*(1 + x)) + 2*z^2 - (2*z^2)/x + (2*z^2)/(x*(1 + x)))*
      Log[1 + x/z] + (-1 + (1 - x)^(-1) + x + 2*z - (2*z)/(1 - x) - 
       2*x*z - 4*z^2 + (4*z^2)/(1 - x))*Log[1 + sqrtxz1 - z] + 
     (1/2 - 2/(1 - x) - 1/(2*x^2) + 1/(2*x) - x/2 + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) - z + (2*z)/(1 - x) + z/x^2 - z/x + x*z - 
       z/(1 + x) - z/(x^2*(1 + x)) + 2*z^2 - (4*z^2)/(1 - x) + 
       (2*z^2)/x - (2*z^2)/(x*(1 + x)))*Log[z] + 
     (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 4*z^2 + (4*z^2)/(1 - x))*
      Log[1 + sqrtxz1 + z] + (-1/2 + (1 - x)^(-1) - x/2 - z + 
       (2*z)/(1 - x) - x*z - 2*z^2 + (2*z^2)/(1 - x))*Log[x + z] + 
     (1 - (1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - z/x^2 + z/x + 2*x*z + 
       z/(1 + x) + z/(x^2*(1 + x)) + 4*z^2 - (2*z^2)/(1 - x) - 
       (2*z^2)/x + (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (-1/8*1/sqrtxz2 + 1/(8*poly2*sqrtxz2) + (5*x)/(4*sqrtxz2) - 
     x^2/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + x^4/(8*poly2*sqrtxz2) - 
     (5*x*z)/(2*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (1/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - (5*x)/(4*sqrtxz2) + 
     x^2/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - x^4/(8*poly2*sqrtxz2) + 
     (5*x*z)/(2*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (1/(8*sqrtxz2) - 1/(8*poly2*sqrtxz2) - (5*x)/(4*sqrtxz2) + 
     x^2/(8*sqrtxz2) + x^2/(4*poly2*sqrtxz2) - x^4/(8*poly2*sqrtxz2) + 
     (5*x*z)/(2*sqrtxz2))*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-1/8*1/sqrtxz2 + 1/(8*poly2*sqrtxz2) + (5*x)/(4*sqrtxz2) - 
     x^2/(8*sqrtxz2) - x^2/(4*poly2*sqrtxz2) + x^4/(8*poly2*sqrtxz2) - 
     (5*x*z)/(2*sqrtxz2))*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (2 - x^(-2) + x^(-1) + 2*x - (1 + x)^(-1) + 1/(x^2*(1 + x)) - 4*z + 
     (2*z)/x^2 - (2*z)/x - 4*x*z + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) + 
     (4*z^2)/x - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   (1 - 3/(2*(1 - x)) + x^(-2) - x^(-1) + (1 + x)^(-1) - 
     1/(x^2*(1 + x)) - 2*z + (3*z)/(1 - x) - (2*z)/x^2 + (2*z)/x - 
     (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 4*z^2 - (4*z^2)/(1 - x) - 
     (4*z^2)/x + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*PolyLog[2, x] + 
   (-1/2*1/(1 - x) + x + 2*z - (3*z)/(1 - x))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (1/(2*(1 - x)) - x - 2*z + (3*z)/(1 - x))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + 1/(2*(1 - x)) + 2*z - z/(1 - x))*PolyLog[2, 1 - x/z] + 
   (-1 + 3/(2*(1 - x)) + z/(1 - x) - 2*x*z - 4*z^2 + (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (1 - 3/(2*(1 - x)) - z/(1 - x) + 2*x*z + 4*z^2 - (4*z^2)/(1 - x))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 1/(2*(1 + x)) - 
     1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + z/x + z/(1 + x) + 
     z/(x^2*(1 + x)) + (2*z^2)/(1 - x) - (2*z^2)/x + (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (1 - 1/(2*(1 - x)) - 2*z + z/(1 - x))*
    PolyLog[2, z] + (1 - (1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - 
     1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - z/x^2 + z/x + 
     2*x*z + z/(1 + x) + z/(x^2*(1 + x)) + 4*z^2 - (2*z^2)/(1 - x) - 
     (2*z^2)/x + (2*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)])/NC;



==> anc/ancillary_unpol_single-valued_v2.txt <==
"(****************************************************************************)
(* Single-valued representation of unpolarized semi-inclusive deep inelastic *)
(* scattering at next-to-next-to leading order *)
(**)
(* Authors: Juliane Haug and Fabian Wunder *)
(* Reference: arXiv:2505.18109 *)
(**)
(* Based on coefficient functions from arXiv:2401.16281 by  Leonardo Bonino, *)
(* Thomas Gehrmann, Giovanni Stagnitto *)
(**)
(* Mathematica readable format *)
(**)
(* Notation: *)
(* Unpolarized coefficients according to eq.(7) of the paper: *)
(*    C[order][component][a2b][label]Explicit *)
(*    with - order: 0 = LO, 1 = NLO, 2 = NNLO *)
(*         - component: L = longitudinal, T = transverse *)
(*         - a2b: means a -> b for partons a and b *)
(*         - label: can be none,NS,PS,1,2,3 *)
(* For the channels Q2G, G2Q, and Q2QNS, we additionally have *)
(*    C2[component][a2b][label]ThetaExplicit : the Heaviside-Theta-containing *)
(*          part of the original coefficient functions from 2401.16281 expressed *)
(*          through single-valued polylogarithms *)
(*    C2[component][a2b][label]NoThetaExplicit : the part free of Heaviside *)
(*          Theta of the original coefficient functions from 2401.16281 *)
(* All coefficients were collected by applying *)
(*    Collect[#,{T[_],NC,NF,LMUA,LMUF,LMUR,DeltaDist[_],PlusDist[_,_], *)
(*    SVP[_,_],PolyLog[_,_],Pi,Log[_]},Expand]& *)
(**)
(* Symbols: *)
(*    NC = 3 : number of colours *)
(*    NF = 5 : number of active flavours *)
(**)
(* Scale logarithms and scales: *)
(*    LMUR = Log[muR^2/Q2] *)
(*    LMUF = Log[muF^2/Q2] *)
(*    LMUA = Log[muA^2/Q2] *)
(*    where muR : renormalisation scale *)
(*          muF : initial-state factorisation scale *)
(*          muA : final-state factorisation scale *)
(*          Q2= -q^2 : invariant mass of the virtual photon *)
(**)
(* Distributions: *)
(*    DeltaDist[arg] : Dirac delta function of argument arg *)
(*    PlusDist[n,arg] : plus distribution (Log[arg]^n/arg)_+ *)
(**)
(* Functions and abbreviations: *)
(* SVP[n,arg] : single-valued polylogarithm  as defined in arXiv:2211.14110 *)
(* InvTanInt[arg] = int_0^arg dt arctan(t)/t : arcus tangent integral *)
(* poly2 = 1 + 2x + x^2 - 4 x z *)
(* sqrtxz1 = Sqrt[1 - 2z + z^2 + 4 x z] *)
(* sqrtxz2 = Sqrt[poly2] *)
(* sqrtxz3 = Sqrt[x/z] *)
(*******************************************************************************)" //
Set[SIDISCoeffsInfoUnpol,#]&;

Print["For information on the unpolarized coefficients and the syntax used, call SIDISCoeffsInfoUnpol."];

C0LQ2QExplicit = 0;

C0TQ2QExplicit = DeltaDist[1-x]*DeltaDist[1-z];

C1LQ2QExplicit = (-2*x*z)/NC + 2*NC*x*z;

C1LQ2GExplicit = NC*(2*x - 2*x*z) + (-2*x + 2*x*z)/NC;

C1LG2QExplicit = 4*x - 4*x^2;

C1TQ2QExplicit = (-1 - x*z + LMUF*((3*DeltaDist[1 - x]*DeltaDist[1 - z])/4 + 
     DeltaDist[1 - z]*(-1/2 - x/2 + PlusDist[0, 1 - x])) + 
   PlusDist[0, 1 - x]*(1/2 + z/2 - PlusDist[0, 1 - z]) + 
   (1/2 + x/2)*PlusDist[0, 1 - z] + LMUA*DeltaDist[1 - x]*
    (-1/2 - z/2 + (3*DeltaDist[1 - z])/4 + PlusDist[0, 1 - z]) + 
   DeltaDist[1 - z]*(-1/2 + x/2 + (1/2 + x/2)*Log[1 - x] + 
     (-1/2 + (1 - x)^(-1) - x/2)*Log[x] - PlusDist[1, 1 - x]) + 
   DeltaDist[1 - x]*(-1/2 + z/2 + 4*DeltaDist[1 - z] + 
     (1/2 + z/2)*Log[1 - z] + (1/2 - (1 - z)^(-1) + z/2)*Log[z] - 
     PlusDist[1, 1 - z]))/NC + 
 NC*(1 + x*z + LMUF*((-3*DeltaDist[1 - x]*DeltaDist[1 - z])/4 + 
     DeltaDist[1 - z]*(1/2 + x/2 - PlusDist[0, 1 - x])) + 
   LMUA*DeltaDist[1 - x]*(1/2 + z/2 - (3*DeltaDist[1 - z])/4 - 
     PlusDist[0, 1 - z]) + (-1/2 - x/2)*PlusDist[0, 1 - z] + 
   PlusDist[0, 1 - x]*(-1/2 - z/2 + PlusDist[0, 1 - z]) + 
   DeltaDist[1 - z]*(1/2 - x/2 + (-1/2 - x/2)*Log[1 - x] + 
     (1/2 - (1 - x)^(-1) + x/2)*Log[x] + PlusDist[1, 1 - x]) + 
   DeltaDist[1 - x]*(1/2 - z/2 - 4*DeltaDist[1 - z] + 
     (-1/2 - z/2)*Log[1 - z] + (-1/2 + (1 - z)^(-1) - z/2)*Log[z] + 
     PlusDist[1, 1 - z]));

C1TQ2GExplicit = (-1 - x + 1/(2*z) + x/(2*z) + x*z + LMUA*(-1 + z^(-1) + z/2)*
    DeltaDist[1 - x] + DeltaDist[1 - x]*
    (-1/2*z + (1 - z^(-1) - z/2)*Log[1 - z] + (1 - z^(-1) - z/2)*
      Log[z]) + (1 - z^(-1) - z/2)*PlusDist[0, 1 - x])/NC + 
 NC*(1 + x - 1/(2*z) - x/(2*z) - x*z + LMUA*(1 - z^(-1) - z/2)*
    DeltaDist[1 - x] + DeltaDist[1 - x]*
    (z/2 + (-1 + z^(-1) + z/2)*Log[1 - z] + (-1 + z^(-1) + z/2)*Log[z]) + 
   (-1 + z^(-1) + z/2)*PlusDist[0, 1 - x]);

C1TG2QExplicit = -1 + 2*x - 2*x^2 + 1/(2*z) - x/z + x^2/z + 
 LMUF*(-1/2 + x - x^2)*DeltaDist[1 - z] + 
 DeltaDist[1 - z]*(x - x^2 + (1/2 - x + x^2)*Log[1 - x] + 
   (-1/2 + x - x^2)*Log[x]) + (1/2 - x + x^2)*PlusDist[0, 1 - z];

C2LQ2GExplicit = -6 + 20*x - 2*x^2 + (2*x^2)/(1 - x - z) - (2*x^3)/(1 - x - z) - z^(-1) - 
 (3*x)/z + 5*z - 10*x*z + 2*z^2 - 5*x*z^2 + Pi^2*(x/3 - 2*x*z) + 
 LMUR*((-11*x)/3 + (11*x*z)/3) + 
 (NF*(LMUR*((2*x)/3 - (2*x*z)/3) + LMUA*((-2*x)/3 + (2*x*z)/3)))/NC + 
 NC*NF*(LMUA*((2*x)/3 - (2*x*z)/3) + LMUR*((-2*x)/3 + (2*x*z)/3)) + 
 (-4*x - 4*x*z)*Log[2]^2 + (-2*x + 2*x*z)*Log[1 - x]^2 + 
 (-2*x + 2*x*z)*Log[x]^2 + LMUF*(2 + x - 2*z - x*z + 
   (4*x - 4*x*z)*Log[1 - x] + (-2*x + 2*x*z)*Log[x]) + 
 (-2*x + 2*x*z)*Log[1 - z]^2 + (-3*x - 11*x*z)*Log[z]^2 + 
 Log[1 - x]*(-2 + 3*x - (4*x)/z + 2*z - x*z + 2*x*z^2 + 
   (3*x + x/z - 4*x*z)*Log[x] + (-2*x - (2*x)/z + 4*x*z)*Log[1 - z] + 
   (-4*x - 6*x*z)*Log[z]) + LMUA*((5*x)/3 + (4*x)/z - (11*x*z)/3 - 
   2*x*z^2 + (4*x - 4*x*z)*Log[1 - z] + (4*x + 6*x*z)*Log[z]) + 
 Log[1 + sqrtxz1 - z]*(2*sqrtxz1*x - (2*sqrtxz1*x)/z + 
   (2*x + 2*x*z)*Log[z] + (-4*x - 4*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[2]*(-2*sqrtxz1*x + (2*sqrtxz1*x)/z + (-2*x - 2*x*z)*Log[x] + 
   (4*x + 4*x*z)*Log[1 + sqrtxz1 - z] + (-6*x - 6*x*z)*Log[z] + 
   (4*x + 4*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[z]*(-6 - 2*x - sqrtxz1*x - (7*x)/z + (sqrtxz1*x)/z - 4*z + 13*x*z + 
   2*x*z^2 + (4*x + 4*x*z)*Log[1 + sqrtxz1 + z] + 
   (-2*x + 2*x*z)*Log[RealAbs[x - z]]) + 
 Log[x]*(2 - x - sqrtxz1*x - 2*x^2 + (2*x^3)/(1 - x - z)^2 - 
   (2*x^4)/(1 - x - z)^2 + (2*x^2)/(1 - x - z) - (4*x^3)/(1 - x - z) + 
   (4*x)/z + (sqrtxz1*x)/z - 2*z + x*z - 4*x*z^2 + 
   (3*x + x/z - 4*x*z)*Log[1 - z] + (2*x + 12*x*z)*Log[z] + 
   (2*x + 2*x*z)*Log[1 + sqrtxz1 + z] + (2*x - 2*x*z)*
    Log[RealAbs[x - z]] + (3*x - x/z - 2*x*z)*Log[RealAbs[-1 + x + z]]) + 
 Log[1 - z]*(-2 + 7*x + 2*x^2 - (2*x^3)/(1 - x - z)^2 + 
   (2*x^4)/(1 - x - z)^2 - (2*x^2)/(1 - x - z) + (4*x^3)/(1 - x - z) - 
   (4*x)/z + 2*z - 5*x*z + 2*x*z^2 + (-x - (3*x)/z + 4*x*z)*Log[z] + 
   (-3*x + x/z + 2*x*z)*Log[RealAbs[-1 + x + z]]) + 
 (-2*x - 2*x*z)*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (2*x + 2*x*z)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (4*x - 4*x*z)*PolyLog[2, 1 - x/z] + 
 (2*x + 2*x*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (-2*x - 2*x*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 (4*x - (4*x)/z + 10*x*z)*PolyLog[2, z] + 
 (2*x - (2*x)/z)*SVP[2, -((-1 + x)/z)] + 
 (2*x - 2*x*z)*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
 (-4*x + (2*x)/z + 2*x*z)*SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 (1 - (17*x)/2 + 2*x^2 - (2*x^2)/(1 - x - z) + (2*x^3)/(1 - x - z) + 
   1/(2*z) - x/(2*z) - (3*z)/2 + 7*x*z + Pi^2*((-5*x)/6 + (2*x*z)/3) + 
   (-2*sqrtxz1*x - (2*sqrtxz1*x)/z)*Log[2] + (x - x*z)*Log[1 - x]^2 + 
   (x - x*z)*Log[x]^2 + LMUF*(-1 - x/2 + z + (x*z)/2 + 
     (-2*x + 2*x*z)*Log[1 - x] + (x - x*z)*Log[x]) + 
   (2*sqrtxz1*x + (2*sqrtxz1*x)/z)*Log[1 + sqrtxz1 - z] - x*Log[z]^2 + 
   Log[1 - x]*(1 - (5*x)/2 + x/z - z + (3*x*z)/2 + 
     (-(x/z) + x*z)*Log[x] + (-2*x + (2*x)/z)*Log[1 - z] - x*z*Log[z]) + 
   LMUA*(2*x - x/z - x*z + x*z*Log[z]) + 
   Log[z]*(2 - sqrtxz1*x + (2*x)/z - (sqrtxz1*x)/z - 3*x*z + 
     (x - x*z)*Log[RealAbs[x - z]]) + 
   Log[1 - z]*(1 - (9*x)/2 - 2*x^2 + (2*x^3)/(1 - x - z)^2 - 
     (2*x^4)/(1 - x - z)^2 + (2*x^2)/(1 - x - z) - (4*x^3)/(1 - x - z) + 
     x/z - z + (7*x*z)/2 + (-6*x + (3*x)/z + 3*x*z)*Log[z] + 
     (3*x - x/z - 2*x*z)*Log[RealAbs[-1 + x + z]]) + 
   Log[x]*(-1 + (9*x)/2 - sqrtxz1*x + 2*x^2 - (2*x^3)/(1 - x - z)^2 + 
     (2*x^4)/(1 - x - z)^2 - (2*x^2)/(1 - x - z) + (4*x^3)/(1 - x - z) - 
     x/(2*z) - (sqrtxz1*x)/z + z - 4*x*z + (2*x - x/z - x*z)*Log[1 - z] + 
     3*x*Log[z] + (-x + x*z)*Log[RealAbs[x - z]] + 
     (-3*x + x/z + 2*x*z)*Log[RealAbs[-1 + x + z]]) + 
   (x - x*z)*PolyLog[2, x] + (-2*x + 2*x*z)*PolyLog[2, 1 - x/z] + 
   (-6*x + (4*x)/z + 3*x*z)*PolyLog[2, z] + 
   (2*x - 2*x*z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (-2*x + (2*x)/z)*SVP[2, -((-1 + x)/z)] + 
   (-2*x + 2*x*z)*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (4*x - (2*x)/z - 2*x*z)*SVP[2, ((-1 + x)*(-1 + z))/(x*z)])/NC^2 + 
 (-2*x + 2*x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 NC^2*(5 - (23*x)/2 + 1/(2*z) + (7*x)/(2*z) - (7*z)/2 + 3*x*z - 2*z^2 + 
   5*x*z^2 + LMUR*((11*x)/3 - (11*x*z)/3) + Pi^2*(x/2 + (4*x*z)/3) + 
   (4*x + 4*x*z)*Log[2]^2 + (x - x*z)*Log[1 - x]^2 + (x - x*z)*Log[x]^2 + 
   LMUF*(-1 - x/2 + z + (x*z)/2 + (-2*x + 2*x*z)*Log[1 - x] + 
     (x - x*z)*Log[x]) + (2*x - 2*x*z)*Log[1 - z]^2 + 
   (4*x + 11*x*z)*Log[z]^2 + LMUA*((-11*x)/3 - (3*x)/z + (14*x*z)/3 + 
     2*x*z^2 + (-4*x + 4*x*z)*Log[1 - z] + (-4*x - 7*x*z)*Log[z]) + 
   Log[1 - z]*(1 - (5*x)/2 + (3*x)/z - z + (3*x*z)/2 - 2*x*z^2 + 
     (7*x - 7*x*z)*Log[z]) + Log[1 - x]*(1 - x/2 + (3*x)/z - z - 
     (x*z)/2 - 2*x*z^2 + (-3*x + 3*x*z)*Log[x] + 
     (4*x - 4*x*z)*Log[1 - z] + (4*x + 7*x*z)*Log[z]) + 
   Log[2]*(4*sqrtxz1*x + (2*x + 2*x*z)*Log[x] + 
     (-4*x - 4*x*z)*Log[1 + sqrtxz1 - z] + (6*x + 6*x*z)*Log[z] + 
     (-4*x - 4*x*z)*Log[1 + sqrtxz1 + z]) + Log[1 + sqrtxz1 - z]*
    (-4*sqrtxz1*x + (-2*x - 2*x*z)*Log[z] + (4*x + 4*x*z)*
      Log[1 + sqrtxz1 + z]) + Log[z]*(4 + 2*x + 2*sqrtxz1*x + (5*x)/z + 
     4*z - 10*x*z - 2*x*z^2 + (-4*x - 4*x*z)*Log[1 + sqrtxz1 + z] + 
     (x - x*z)*Log[RealAbs[x - z]]) + 
   Log[x]*(-1 - (7*x)/2 + 2*sqrtxz1*x - (7*x)/(2*z) + z + 3*x*z + 
     4*x*z^2 + (-5*x + 5*x*z)*Log[1 - z] + (-5*x - 12*x*z)*Log[z] + 
     (-2*x - 2*x*z)*Log[1 + sqrtxz1 + z] + 
     (-x + x*z)*Log[RealAbs[x - z]]) + (-x + x*z)*PolyLog[2, x] + 
   (2*x + 2*x*z)*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2*x - 2*x*z)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2*x + 2*x*z)*PolyLog[2, 1 - x/z] + (-2*x - 2*x*z)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + (2*x + 2*x*z)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + (2*x - 13*x*z)*PolyLog[2, z] + 
   (-2*x + 2*x*z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (2*x - 2*x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))]);

C2LQ2GNoThetaExplicit = -6 + 20*x - 2*x^2 + (2*x^2)/(1 - x - z) - (2*x^3)/(1 - x - z) - z^(-1) - 
 (3*x)/z + 5*z - 10*x*z + 2*z^2 - 5*x*z^2 + 
 Pi^2*((13*x)/3 - (4*x)/(3*z) - (14*x*z)/3) + 
 LMUR*((-11*x)/3 + (11*x*z)/3) + 
 (NF*(LMUR*((2*x)/3 - (2*x*z)/3) + LMUA*((-2*x)/3 + (2*x*z)/3)))/NC + 
 NC*NF*(LMUA*((2*x)/3 - (2*x*z)/3) + LMUR*((-2*x)/3 + (2*x*z)/3)) + 
 (-4*x - 4*x*z)*Log[2]^2 + (-15*x + (4*x)/z + 11*x*z)*Log[1 - x]^2 + 
 (-30*x + (7*x)/z + 23*x*z)*Log[x]^2 + 
 LMUF*(2 + x - 2*z - x*z + (4*x - 4*x*z)*Log[1 - x] + 
   (-2*x + 2*x*z)*Log[x]) + (-15*x + (4*x)/z + 11*x*z)*Log[1 - z]^2 + 
 (-13*x + x/z - 2*x*z)*Log[z]^2 + 
 LMUA*((5*x)/3 + (4*x)/z - (11*x*z)/3 - 2*x*z^2 + 
   (4*x - 4*x*z)*Log[1 - z] + (4*x + 6*x*z)*Log[z]) + 
 Log[1 - x]*(-2 - 3*x - (4*x)/z + 2*z + 9*x*z + 2*x*z^2 + 
   (42*x - (10*x)/z - 32*x*z)*Log[x] + (-26*x + (6*x)/z + 20*x*z)*
    Log[1 - z] + (-24*x + (4*x)/z + 10*x*z)*Log[z]) + 
 Log[1 - z]*(-2 - x + 2*x^2 - (2*x^3)/(1 - x - z)^2 + 
   (2*x^4)/(1 - x - z)^2 - (2*x^2)/(1 - x - z) + (4*x^3)/(1 - x - z) - 
   (4*x)/z + 2*z + 5*x*z + 2*x*z^2 + (-22*x + (2*x)/z + 20*x*z)*Log[z]) + 
 Log[1 + sqrtxz1 - z]*(2*sqrtxz1*x - (2*sqrtxz1*x)/z + 
   (2*x + 2*x*z)*Log[z] + (-4*x - 4*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[x]*(2 + 11*x - sqrtxz1*x - 2*x^2 + (2*x^3)/(1 - x - z)^2 - 
   (2*x^4)/(1 - x - z)^2 + (2*x^2)/(1 - x - z) - (4*x^3)/(1 - x - z) + 
   (4*x)/z + (sqrtxz1*x)/z - 2*z - 17*x*z - 4*x*z^2 + 
   (42*x - (10*x)/z - 32*x*z)*Log[1 - z] + (36*x - (6*x)/z - 16*x*z)*
    Log[z] + (2*x + 2*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[z]*(-6 - 8*x - sqrtxz1*x - (7*x)/z + (sqrtxz1*x)/z - 4*z + 23*x*z + 
   2*x*z^2 + (4*x + 4*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[2]*(-2*sqrtxz1*x + (2*sqrtxz1*x)/z + (-2*x - 2*x*z)*Log[x] + 
   (4*x + 4*x*z)*Log[1 + sqrtxz1 - z] + (-6*x - 6*x*z)*Log[z] + 
   (4*x + 4*x*z)*Log[1 + sqrtxz1 + z]) + 
 (-2*x - 2*x*z)*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (2*x + 2*x*z)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (4*x - 4*x*z)*PolyLog[2, 1 - x/z] + 
 (2*x + 2*x*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (-2*x - 2*x*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 (2*x - (2*x)/z + 10*x*z)*PolyLog[2, z] + 
 NC^2*(5 - (23*x)/2 + 1/(2*z) + (7*x)/(2*z) - (7*z)/2 + 3*x*z - 2*z^2 + 
   5*x*z^2 + LMUR*((11*x)/3 - (11*x*z)/3) + Pi^2*(-1/2*x + (7*x*z)/3) + 
   (4*x + 4*x*z)*Log[2]^2 + (5*x - 5*x*z)*Log[1 - x]^2 + 
   (8*x - 8*x*z)*Log[x]^2 + LMUF*(-1 - x/2 + z + (x*z)/2 + 
     (-2*x + 2*x*z)*Log[1 - x] + (x - x*z)*Log[x]) + 
   (3*x - 3*x*z)*Log[1 - z]^2 + (8*x + 7*x*z)*Log[z]^2 + 
   Log[1 - z]*(1 - (5*x)/2 + (3*x)/z - z - (x*z)/2 - 2*x*z^2 + 
     (10*x - 10*x*z)*Log[z]) + LMUA*((-11*x)/3 - (3*x)/z + (14*x*z)/3 + 
     2*x*z^2 + (-4*x + 4*x*z)*Log[1 - z] + (-4*x - 7*x*z)*Log[z]) + 
   Log[1 - x]*(1 - x/2 + (3*x)/z - z - (9*x*z)/2 - 2*x*z^2 + 
     (-14*x + 14*x*z)*Log[x] + (8*x - 8*x*z)*Log[1 - z] + 
     (12*x - x*z)*Log[z]) + Log[z]*(4 + 2*x + 2*sqrtxz1*x + (5*x)/z + 
     4*z - 14*x*z - 2*x*z^2 + (-4*x - 4*x*z)*Log[1 + sqrtxz1 + z]) + 
   Log[2]*(4*sqrtxz1*x + (2*x + 2*x*z)*Log[x] + 
     (-4*x - 4*x*z)*Log[1 + sqrtxz1 - z] + (6*x + 6*x*z)*Log[z] + 
     (-4*x - 4*x*z)*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(-1 - (7*x)/2 + 2*sqrtxz1*x - (7*x)/(2*z) + z + 9*x*z + 
     4*x*z^2 + (-11*x + 11*x*z)*Log[1 - z] + (-16*x - x*z)*Log[z] + 
     (-2*x - 2*x*z)*Log[1 + sqrtxz1 + z]) + Log[1 + sqrtxz1 - z]*
    (-4*sqrtxz1*x + (-2*x - 2*x*z)*Log[z] + (4*x + 4*x*z)*
      Log[1 + sqrtxz1 + z]) + (-x + x*z)*PolyLog[2, x] + 
   (2*x + 2*x*z)*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2*x - 2*x*z)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2*x + 2*x*z)*PolyLog[2, 1 - x/z] + (-2*x - 2*x*z)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + (2*x + 2*x*z)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 11*x*z*PolyLog[2, z]) + 
 (1 - (17*x)/2 + 2*x^2 - (2*x^2)/(1 - x - z) + (2*x^3)/(1 - x - z) + 
   1/(2*z) - x/(2*z) - (3*z)/2 + 7*x*z + 
   Pi^2*((-23*x)/6 + (4*x)/(3*z) + (7*x*z)/3) + 
   (-2*sqrtxz1*x - (2*sqrtxz1*x)/z)*Log[2] + (10*x - (4*x)/z - 6*x*z)*
    Log[1 - x]^2 + (22*x - (7*x)/z - 15*x*z)*Log[x]^2 + 
   LMUF*(-1 - x/2 + z + (x*z)/2 + (-2*x + 2*x*z)*Log[1 - x] + 
     (x - x*z)*Log[x]) + (12*x - (4*x)/z - 8*x*z)*Log[1 - z]^2 + 
   (2*sqrtxz1*x + (2*sqrtxz1*x)/z)*Log[1 + sqrtxz1 - z] + 
   (2 + 6*x - sqrtxz1*x + (2*x)/z - (sqrtxz1*x)/z - 9*x*z)*Log[z] + 
   (5*x - x/z - 5*x*z)*Log[z]^2 + LMUA*(2*x - x/z - x*z + x*z*Log[z]) + 
   Log[1 - z]*(1 + (7*x)/2 - 2*x^2 + (2*x^3)/(1 - x - z)^2 - 
     (2*x^4)/(1 - x - z)^2 + (2*x^2)/(1 - x - z) - (4*x^3)/(1 - x - z) + 
     x/z - z - (9*x*z)/2 + (12*x - (2*x)/z - 10*x*z)*Log[z]) + 
   Log[1 - x]*(1 + (7*x)/2 + x/z - z - (9*x*z)/2 + 
     (-28*x + (10*x)/z + 18*x*z)*Log[x] + (18*x - (6*x)/z - 12*x*z)*
      Log[1 - z] + (12*x - (4*x)/z - 9*x*z)*Log[z]) + 
   Log[x]*(-1 - (15*x)/2 - sqrtxz1*x + 2*x^2 - (2*x^3)/(1 - x - z)^2 + 
     (2*x^4)/(1 - x - z)^2 - (2*x^2)/(1 - x - z) + (4*x^3)/(1 - x - z) - 
     x/(2*z) - (sqrtxz1*x)/z + z + 8*x*z + (-31*x + (10*x)/z + 21*x*z)*
      Log[1 - z] + (-20*x + (6*x)/z + 17*x*z)*Log[z]) + 
   (x - x*z)*PolyLog[2, x] + (-2*x + 2*x*z)*PolyLog[2, 1 - x/z] + 
   (-2*x + (2*x)/z + x*z)*PolyLog[2, z])/NC^2;

C2LQ2GThetaExplicit = Pi^2*(-4*x + (4*x)/(3*z) + (8*x*z)/3) + (13*x - (4*x)/z - 9*x*z)*
  Log[1 - x]^2 + (28*x - (7*x)/z - 21*x*z)*Log[x]^2 + 
 (13*x - (4*x)/z - 9*x*z)*Log[1 - z]^2 + (10*x - x/z - 9*x*z)*Log[z]^2 + 
 Log[1 - x]*(6*x - 10*x*z + (-39*x + (11*x)/z + 28*x*z)*Log[x] + 
   (24*x - (8*x)/z - 16*x*z)*Log[1 - z] + (20*x - (4*x)/z - 16*x*z)*
    Log[z]) + Log[z]*(6*x - 10*x*z + (-2*x + 2*x*z)*
    Log[RealAbs[x - z]]) + 
 Log[x]*(-12*x + 18*x*z + (-39*x + (11*x)/z + 28*x*z)*Log[1 - z] + 
   (-34*x + (6*x)/z + 28*x*z)*Log[z] + (2*x - 2*x*z)*
    Log[RealAbs[x - z]] + (3*x - x/z - 2*x*z)*Log[RealAbs[-1 + x + z]]) + 
 Log[1 - z]*(8*x - 10*x*z + (21*x - (5*x)/z - 16*x*z)*Log[z] + 
   (-3*x + x/z + 2*x*z)*Log[RealAbs[-1 + x + z]]) + 
 (2*x - (2*x)/z)*PolyLog[2, z] + (2*x - (2*x)/z)*SVP[2, -((-1 + x)/z)] + 
 (2*x - 2*x*z)*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
 (-4*x + (2*x)/z + 2*x*z)*SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 (Pi^2*(3*x - (4*x)/(3*z) - (5*x*z)/3) + (-9*x + (4*x)/z + 5*x*z)*
    Log[1 - x]^2 + (-21*x + (7*x)/z + 14*x*z)*Log[x]^2 + 
   (-12*x + (4*x)/z + 8*x*z)*Log[1 - z]^2 + (-6*x + x/z + 5*x*z)*
    Log[z]^2 + Log[1 - x]*(-6*x + 6*x*z + (28*x - (11*x)/z - 17*x*z)*
      Log[x] + (-20*x + (8*x)/z + 12*x*z)*Log[1 - z] + 
     (-12*x + (4*x)/z + 8*x*z)*Log[z]) + 
   Log[z]*(-6*x + 6*x*z + (x - x*z)*Log[RealAbs[x - z]]) + 
   Log[1 - z]*(-8*x + 8*x*z + (-18*x + (5*x)/z + 13*x*z)*Log[z] + 
     (3*x - x/z - 2*x*z)*Log[RealAbs[-1 + x + z]]) + 
   Log[x]*(12*x - 12*x*z + (33*x - (11*x)/z - 22*x*z)*Log[1 - z] + 
     (23*x - (6*x)/z - 17*x*z)*Log[z] + (-x + x*z)*Log[RealAbs[x - z]] + 
     (-3*x + x/z + 2*x*z)*Log[RealAbs[-1 + x + z]]) + 
   (-4*x + (2*x)/z + 2*x*z)*PolyLog[2, z] + 
   (2*x - 2*x*z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (-2*x + (2*x)/z)*SVP[2, -((-1 + x)/z)] + 
   (-2*x + 2*x*z)*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (4*x - (2*x)/z - 2*x*z)*SVP[2, ((-1 + x)*(-1 + z))/(x*z)])/NC^2 + 
 (-2*x + 2*x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 NC^2*(Pi^2*(x - x*z) + (-4*x + 4*x*z)*Log[1 - x]^2 + 
   (-7*x + 7*x*z)*Log[x]^2 + (-x + x*z)*Log[1 - z]^2 + 
   (-4*x + 4*x*z)*Log[z]^2 + Log[1 - z]*(2*x*z + (-3*x + 3*x*z)*Log[z]) + 
   Log[1 - x]*(4*x*z + (11*x - 11*x*z)*Log[x] + 
     (-4*x + 4*x*z)*Log[1 - z] + (-8*x + 8*x*z)*Log[z]) + 
   Log[z]*(4*x*z + (x - x*z)*Log[RealAbs[x - z]]) + 
   Log[x]*(-6*x*z + (6*x - 6*x*z)*Log[1 - z] + (11*x - 11*x*z)*Log[z] + 
     (-x + x*z)*Log[RealAbs[x - z]]) + (2*x - 2*x*z)*PolyLog[2, z] + 
   (-2*x + 2*x*z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (2*x - 2*x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))]);

C2LG2GExplicit = (4 + 28*x - 32*x^2 - (16*x)/z + (16*x^2)/z - 4*z - 12*x*z + 16*x^2*z + 
   Pi^2*((-2*x)/3 - (4*z)/3 - (4*z)/(3*x) - (2*x*z)/3 + (4*x^2*z)/3 + 
     (8*z)/(3*(1 + x)) + (4*z)/(3*x*(1 + x)) + (4*x*z)/(3*(1 + x))) + 
   sqrtxz3*InvTanInt[-sqrtxz3] - (sqrtxz3*z*InvTanInt[-sqrtxz3])/x + 
   15*sqrtxz3*x*z*InvTanInt[-sqrtxz3] - 3*sqrtxz3*z^2*
    InvTanInt[-sqrtxz3] - sqrtxz3*InvTanInt[sqrtxz3] + 
   (sqrtxz3*z*InvTanInt[sqrtxz3])/x - 15*sqrtxz3*x*z*InvTanInt[sqrtxz3] + 
   3*sqrtxz3*z^2*InvTanInt[sqrtxz3] + 2*sqrtxz3*InvTanInt[sqrtxz3*z] - 
   (2*sqrtxz3*z*InvTanInt[sqrtxz3*z])/x + 
   30*sqrtxz3*x*z*InvTanInt[sqrtxz3*z] - 
   6*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] + 
   (-16*x + 16*x^2 + 16*x*z - 16*x^2*z)*Log[2]^2 + 
   (2*sqrtxz3*ArcTan[sqrtxz3] - (2*sqrtxz3*z*ArcTan[sqrtxz3])/x + 
     30*sqrtxz3*x*z*ArcTan[sqrtxz3] - 6*sqrtxz3*z^2*ArcTan[sqrtxz3])*
    Log[sqrtxz3] + (2*x + 2*x^2 + 6*z + (6*z)/x - 2*x*z - 2*x^2*z - 
     (12*z)/(1 + x) - (6*z)/(x*(1 + x)) - (6*x*z)/(1 + x))*Log[x]^2 + 
   LMUF*(2 + 2*x - 4*x^2 - 2*z - 2*x*z + 4*x^2*z + 
     (4*x - 4*x*z)*Log[x]) + (-2 + 2*x - (8*x)/z + (8*x^2)/z + 2*z + 
     6*x*z - 8*x^2*z)*Log[1 - z] + (-8*x + 8*x^2 + 8*x*z - 8*x^2*z)*
    Log[1 + sqrtxz1 - z]^2 + (-4*z - (4*z)/x + 4*x*z + 4*x^2*z + 
     (8*z)/(1 + x) + (4*z)/(x*(1 + x)) + (4*x*z)/(1 + x))*Log[1 + x/z]*
    Log[z] + (-8*x + 8*x^2 - 2*z - (2*z)/x + 4*x^2*z + (4*z)/(1 + x) + 
     (2*z)/(x*(1 + x)) + (2*x*z)/(1 + x))*Log[z]^2 + 
   LMUA*(-4*x + 4*x^2 + (8*x)/z - (8*x^2)/z - 4*x*z + 4*x^2*z + 
     (8*x - 8*x^2)*Log[z]) + Log[1 - x]*(-2 + 2*x - (8*x)/z + (8*x^2)/z + 
     2*z + 6*x*z - 8*x^2*z + (-4*x + 4*x^2 + 8*z + (8*z)/x + 4*x*z - 
       4*x^2*z - (16*z)/(1 + x) - (8*z)/(x*(1 + x)) - (8*x*z)/(1 + x))*
      Log[x] + (-8*x + 8*x^2)*Log[z]) + 
   (-2*sqrtxz3*ArcTan[sqrtxz3*z] + (2*sqrtxz3*z*ArcTan[sqrtxz3*z])/x - 
     30*sqrtxz3*x*z*ArcTan[sqrtxz3*z] + 6*sqrtxz3*z^2*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z] + Log[1 + sqrtxz1 - z]*
    ((8*x - 8*x^2 - 8*x*z + 8*x^2*z)*Log[z] + 
     (-8*x + 8*x^2 + 8*x*z - 8*x^2*z)*Log[1 + sqrtxz1 + z]) + 
   Log[2]*((-16*x + 16*x^2 + 16*x*z - 16*x^2*z)*Log[x] + 
     (24*x - 24*x^2 - 24*x*z + 24*x^2*z)*Log[1 + sqrtxz1 - z] + 
     (-16*x + 16*x^2 + 16*x*z - 16*x^2*z)*Log[z] + 
     (8*x - 8*x^2 - 8*x*z + 8*x^2*z)*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(1 - 9*x + 8*x^2 - (16*x)/z + (16*x^2)/z + z - x*z + 
     (8*x - 8*x^2 - 8*x*z + 8*x^2*z)*Log[1 + sqrtxz1 + z] + 
     (4*x*z - 4*x^2*z)*Log[x + z] + (4*z + (4*z)/x - 8*x^2*z - 
       (8*z)/(1 + x) - (4*z)/(x*(1 + x)) - (4*x*z)/(1 + x))*
      Log[1 + x*z]) + Log[x]*(3 + 5*x + (8*x)/z - (8*x^2)/z - 19*z - 
     (16*z)/x - 13*x*z + 8*x^2*z + (32*z)/(1 + x) + (16*z)/(x*(1 + x)) + 
     (16*x*z)/(1 + x) + (-8*z - (8*z)/x + 8*x*z + 8*x^2*z + 
       (16*z)/(1 + x) + (8*z)/(x*(1 + x)) + (8*x*z)/(1 + x))*Log[1 + x] + 
     (4*z + (4*z)/x - 4*x*z - 4*x^2*z - (8*z)/(1 + x) - 
       (4*z)/(x*(1 + x)) - (4*x*z)/(1 + x))*Log[1 + x/z] + 
     (-4*x + 4*x*z)*Log[1 - z] + (8*x - 8*x^2 - 8*x*z + 8*x^2*z)*
      Log[1 + sqrtxz1 - z] + (4*x - 4*z - (4*z)/x + 8*x*z - 4*x^2*z + 
       (8*z)/(1 + x) + (4*z)/(x*(1 + x)) + (4*x*z)/(1 + x))*Log[z] + 
     (8*x - 8*x^2 - 8*x*z + 8*x^2*z)*Log[1 + sqrtxz1 + z] + 
     (-4*x*z + 4*x^2*z)*Log[x + z] + (4*z + (4*z)/x - 8*x^2*z - 
       (8*z)/(1 + x) - (4*z)/(x*(1 + x)) - (4*x*z)/(1 + x))*
      Log[1 + x*z]) + (-8*z - (8*z)/x + 8*x*z + 8*x^2*z + 
     (16*z)/(1 + x) + (8*z)/(x*(1 + x)) + (8*x*z)/(1 + x))*
    PolyLog[2, -x] + (4*x^2 + 8*z + (8*z)/x - 4*x^2*z - (16*z)/(1 + x) - 
     (8*z)/(x*(1 + x)) - (8*x*z)/(1 + x))*PolyLog[2, x] + 
   (8*x - 8*x^2 - 8*x*z + 8*x^2*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-8*x + 8*x^2 + 8*x*z - 8*x^2*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (4*z + (4*z)/x - 8*x*z - (8*z)/(1 + x) - (4*z)/(x*(1 + x)) - 
     (4*x*z)/(1 + x))*PolyLog[2, -(x/z)] + (8*x - 8*x^2)*PolyLog[2, z] + 
   (4*z + (4*z)/x - 8*x^2*z - (8*z)/(1 + x) - (4*z)/(x*(1 + x)) - 
     (4*x*z)/(1 + x))*PolyLog[2, -(x*z)])/NC + 
 NC*(-5/2 - 3/(4*x) + (5*x)/2 + (3*x^2)/4 + 3/(4*z^2) - (3*x)/(4*z^2) - 
   7/(2*z) + 3/(4*x*z) - (25*x)/(2*z) + (61*x^2)/(4*z) + (21*z)/4 + 
   (43*x*z)/4 - 16*x^2*z + Pi^2*(-4/3 - 4/(3*x) + (2*x)/3 + 
     8/(3*(1 + x)) + 4/(3*x*(1 + x)) + (4*x)/(3*(1 + x)) + (4*z)/3 + 
     (4*z)/(3*x) + (2*x*z)/3 - (4*x^2*z)/3 - (8*z)/(3*(1 + x)) - 
     (4*z)/(3*x*(1 + x)) - (4*x*z)/(3*(1 + x))) + 
   (7*sqrtxz3*InvTanInt[-sqrtxz3])/2 + (3*sqrtxz3*InvTanInt[-sqrtxz3])/
    (8*x^2) + (35*sqrtxz3*x^2*InvTanInt[-sqrtxz3])/8 + 
   (3*sqrtxz3*InvTanInt[-sqrtxz3])/(8*z^2) - 
   (sqrtxz3*InvTanInt[-sqrtxz3])/(4*x*z) + 
   (15*sqrtxz3*x*InvTanInt[-sqrtxz3])/(4*z) + 
   (7*sqrtxz3*z*InvTanInt[-sqrtxz3])/(4*x) - 
   (105*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 + 
   (19*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/8 - 
   (7*sqrtxz3*InvTanInt[sqrtxz3])/2 - (3*sqrtxz3*InvTanInt[sqrtxz3])/
    (8*x^2) - (35*sqrtxz3*x^2*InvTanInt[sqrtxz3])/8 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3])/(8*z^2) + (sqrtxz3*InvTanInt[sqrtxz3])/
    (4*x*z) - (15*sqrtxz3*x*InvTanInt[sqrtxz3])/(4*z) - 
   (7*sqrtxz3*z*InvTanInt[sqrtxz3])/(4*x) + 
   (105*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 - 
   (19*sqrtxz3*z^2*InvTanInt[sqrtxz3])/8 + 
   7*sqrtxz3*InvTanInt[sqrtxz3*z] + (3*sqrtxz3*InvTanInt[sqrtxz3*z])/
    (4*x^2) + (35*sqrtxz3*x^2*InvTanInt[sqrtxz3*z])/4 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/(4*z^2) - 
   (sqrtxz3*InvTanInt[sqrtxz3*z])/(2*x*z) + 
   (15*sqrtxz3*x*InvTanInt[sqrtxz3*z])/(2*z) + 
   (7*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) - 
   (105*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 + 
   (19*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/4 + (-16*x*z + 16*x^2*z)*
    Log[2]^2 + (7*sqrtxz3*ArcTan[sqrtxz3] + (3*sqrtxz3*ArcTan[sqrtxz3])/
      (4*x^2) + (35*sqrtxz3*x^2*ArcTan[sqrtxz3])/4 + 
     (3*sqrtxz3*ArcTan[sqrtxz3])/(4*z^2) - (sqrtxz3*ArcTan[sqrtxz3])/
      (2*x*z) + (15*sqrtxz3*x*ArcTan[sqrtxz3])/(2*z) + 
     (7*sqrtxz3*z*ArcTan[sqrtxz3])/(2*x) - 
     (105*sqrtxz3*x*z*ArcTan[sqrtxz3])/2 + 
     (19*sqrtxz3*z^2*ArcTan[sqrtxz3])/4)*Log[sqrtxz3] + 
   (6 + 6/x - 2*x - 2*x^2 - 12/(1 + x) - 6/(x*(1 + x)) - (6*x)/(1 + x) - 
     6*z - (6*z)/x + 2*x*z + 2*x^2*z + (12*z)/(1 + x) + 
     (6*z)/(x*(1 + x)) + (6*x*z)/(1 + x))*Log[x]^2 + 
   LMUF*(-2 - 2*x + 4*x^2 + 2*z + 2*x*z - 4*x^2*z + 
     (-4*x + 4*x*z)*Log[x]) + (2 - 2*x + (8*x)/z - (8*x^2)/z - 2*z - 
     6*x*z + 8*x^2*z)*Log[1 - z] + (8*x - 8*x^2 - 8*x*z + 8*x^2*z)*
    Log[1 + sqrtxz1 - z]^2 + (-4 - 4/x + 4*x + 4*x^2 + 8/(1 + x) + 
     4/(x*(1 + x)) + (4*x)/(1 + x) + 4*z + (4*z)/x - 4*x*z - 4*x^2*z - 
     (8*z)/(1 + x) - (4*z)/(x*(1 + x)) - (4*x*z)/(1 + x))*Log[1 + x/z]*
    Log[z] + (-2 - 2/x + 8*x - 4*x^2 + 4/(1 + x) + 2/(x*(1 + x)) + 
     (2*x)/(1 + x) + 2*z + (2*z)/x - 4*x^2*z - (4*z)/(1 + x) - 
     (2*z)/(x*(1 + x)) - (2*x*z)/(1 + x))*Log[z]^2 + 
   Log[1 - x]*(2 - 2*x + (8*x)/z - (8*x^2)/z - 2*z - 6*x*z + 8*x^2*z + 
     (8 + 8/x + 4*x - 4*x^2 - 16/(1 + x) - 8/(x*(1 + x)) - 
       (8*x)/(1 + x) - 8*z - (8*z)/x - 4*x*z + 4*x^2*z + (16*z)/(1 + x) + 
       (8*z)/(x*(1 + x)) + (8*x*z)/(1 + x))*Log[x] + 
     (8*x - 8*x^2)*Log[z]) + LMUA*(4*x - 4*x^2 - (8*x)/z + (8*x^2)/z + 
     4*x*z - 4*x^2*z + (-8*x + 8*x^2)*Log[z]) + 
   (-7*sqrtxz3*ArcTan[sqrtxz3*z] - (3*sqrtxz3*ArcTan[sqrtxz3*z])/
      (4*x^2) - (35*sqrtxz3*x^2*ArcTan[sqrtxz3*z])/4 - 
     (3*sqrtxz3*ArcTan[sqrtxz3*z])/(4*z^2) + (sqrtxz3*ArcTan[sqrtxz3*z])/
      (2*x*z) - (15*sqrtxz3*x*ArcTan[sqrtxz3*z])/(2*z) - 
     (7*sqrtxz3*z*ArcTan[sqrtxz3*z])/(2*x) + 
     (105*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/2 - 
     (19*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/4)*Log[sqrtxz3*z] + 
   Log[2]*((-16*sqrtxz1*x)/z + (16*sqrtxz1*x^2)/z + 
     (8*x - 8*x^2 - 16*x*z + 16*x^2*z)*Log[x] + 
     (-8*x + 8*x^2 + 24*x*z - 24*x^2*z)*Log[1 + sqrtxz1 - z] + 
     (-8*x + 8*x^2 - 16*x*z + 16*x^2*z)*Log[z] + 
     (8*x - 8*x^2 + 8*x*z - 8*x^2*z)*Log[1 + sqrtxz1 + z]) + 
   Log[1 + sqrtxz1 - z]*((16*sqrtxz1*x)/z - (16*sqrtxz1*x^2)/z + 
     (8*x*z - 8*x^2*z)*Log[z] + (-8*x + 8*x^2 - 8*x*z + 8*x^2*z)*
      Log[1 + sqrtxz1 + z]) + Log[x]*(-79/4 - 125/(8*x) - (7*x)/4 + 
     (35*x^2)/8 + 32/(1 + x) + 16/(x*(1 + x)) + (16*x)/(1 + x) + 
     3/(8*z^2) + (3*x)/(8*z^2) - 1/(4*z) - 3/(8*x*z) - (49*x)/(4*z) - 
     (8*sqrtxz1*x)/z + (29*x^2)/(8*z) + (8*sqrtxz1*x^2)/z + (157*z)/8 + 
     (16*z)/x + (109*x*z)/8 - 8*x^2*z - (32*z)/(1 + x) - 
     (16*z)/(x*(1 + x)) - (16*x*z)/(1 + x) + 
     (-8 - 8/x + 8*x + 8*x^2 + 16/(1 + x) + 8/(x*(1 + x)) + 
       (8*x)/(1 + x) + 8*z + (8*z)/x - 8*x*z - 8*x^2*z - (16*z)/(1 + x) - 
       (8*z)/(x*(1 + x)) - (8*x*z)/(1 + x))*Log[1 + x] + 
     (4 + 4/x - 4*x - 4*x^2 - 8/(1 + x) - 4/(x*(1 + x)) - (4*x)/(1 + x) - 
       4*z - (4*z)/x + 4*x*z + 4*x^2*z + (8*z)/(1 + x) + 
       (4*z)/(x*(1 + x)) + (4*x*z)/(1 + x))*Log[1 + x/z] + 
     (4*x - 4*x*z)*Log[1 - z] + (-8*x + 8*x^2 + 8*x*z - 8*x^2*z)*
      Log[1 + sqrtxz1 - z] + (-4 - 4/x - 16*x + 4*x^2 + 8/(1 + x) + 
       4/(x*(1 + x)) + (4*x)/(1 + x) + 4*z + (4*z)/x - 8*x*z + 4*x^2*z - 
       (8*z)/(1 + x) - (4*z)/(x*(1 + x)) - (4*x*z)/(1 + x))*Log[z] + 
     (8*x*z - 8*x^2*z)*Log[1 + sqrtxz1 + z] + 
     (4*x - 4*x^2 + 4*x*z - 4*x^2*z)*Log[x + z] + 
     (4 + 4/x - 8*x - 8/(1 + x) - 4/(x*(1 + x)) - (4*x)/(1 + x) - 4*z - 
       (4*z)/x + 8*x^2*z + (8*z)/(1 + x) + (4*z)/(x*(1 + x)) + 
       (4*x*z)/(1 + x))*Log[1 + x*z]) + 
   Log[z]*(-17/4 + 3/(8*x) + x/4 + (29*x^2)/8 - 3/(8*z^2) + 
     (3*x)/(8*z^2) - 1/(4*z) + 3/(8*x*z) + (49*x)/(4*z) - 
     (8*sqrtxz1*x)/z - (99*x^2)/(8*z) + (8*sqrtxz1*x^2)/z - (3*z)/8 + 
     (3*x*z)/8 + (8*x - 8*x^2 + 8*x*z - 8*x^2*z)*Log[1 + sqrtxz1 + z] + 
     (-4*x + 4*x^2 - 4*x*z + 4*x^2*z)*Log[x + z] + 
     (4 + 4/x - 8*x - 8/(1 + x) - 4/(x*(1 + x)) - (4*x)/(1 + x) - 4*z - 
       (4*z)/x + 8*x^2*z + (8*z)/(1 + x) + (4*z)/(x*(1 + x)) + 
       (4*x*z)/(1 + x))*Log[1 + x*z]) + 
   (-8 - 8/x + 8*x + 8*x^2 + 16/(1 + x) + 8/(x*(1 + x)) + (8*x)/(1 + x) + 
     8*z + (8*z)/x - 8*x*z - 8*x^2*z - (16*z)/(1 + x) - 
     (8*z)/(x*(1 + x)) - (8*x*z)/(1 + x))*PolyLog[2, -x] + 
   (8 + 8/x - 4*x^2 - 16/(1 + x) - 8/(x*(1 + x)) - (8*x)/(1 + x) - 8*z - 
     (8*z)/x + 4*x^2*z + (16*z)/(1 + x) + (8*z)/(x*(1 + x)) + 
     (8*x*z)/(1 + x))*PolyLog[2, x] + (-8*x + 8*x^2)*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (8*x - 8*x^2)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (8*x*z - 8*x^2*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-8*x*z + 8*x^2*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (4 + 4/x - 8*x^2 - 8/(1 + x) - 4/(x*(1 + x)) - (4*x)/(1 + x) - 4*z - 
     (4*z)/x + 8*x*z + (8*z)/(1 + x) + (4*z)/(x*(1 + x)) + 
     (4*x*z)/(1 + x))*PolyLog[2, -(x/z)] + (-8*x + 8*x^2)*PolyLog[2, z] + 
   (4 + 4/x - 8*x - 8/(1 + x) - 4/(x*(1 + x)) - (4*x)/(1 + x) - 4*z - 
     (4*z)/x + 8*x^2*z + (8*z)/(1 + x) + (4*z)/(x*(1 + x)) + 
     (4*x*z)/(1 + x))*PolyLog[2, -(x*z)]);

C2LG2QExplicit = NF*(LMUF*((4*x)/3 - (4*x^2)/3) + LMUR*((-4*x)/3 + (4*x^2)/3)) + 
 NC*(-409/24 + 1/(8*poly2) + 169/(72*x) - 1/(8*poly2*x) - (191*x)/24 + 
   x/(4*poly2) + (1631*x^2)/72 - x^2/(4*poly2) - x^3/(8*poly2) + 
   x^4/(8*poly2) + LMUR*((22*x)/3 - (22*x^2)/3) - x/(1 - x - z) + 
   (2*x^2)/(1 - x - z) - x^3/(1 - x - z) + 1/(2*z) + x/(2*z) - x^2/z + 
   (41*z)/2 - (57*x*z)/2 + 8*x^2*z + Pi^2*(-5*x + (7*x^2)/3 + x*z) + 
   (4*x - 4*x^2)*Log[1 - x]^2 + (15*x + x^2 - x*z - 3*x^2*z)*Log[x]^2 + 
   LMUF*(4 - 4/(3*x) + (38*x)/3 - (46*x^2)/3 - z - x*z + 2*x^2*z + 
     (-8*x + 8*x^2)*Log[1 - x] + (16*x - 2*x*z)*Log[x]) + 
   (2*x - 2*x^2)*Log[1 - z]^2 + (-5*x + 5*x^2)*Log[z]^2 + 
   Log[1 - x]*(-4 + 4/(3*x) - 25*x + (83*x^2)/3 + z + 3*x*z - 4*x^2*z + 
     (-6*x + 6*x^2 - 2*x*z + 2*x^2*z)*Log[x] + (8*x - 8*x^2)*Log[1 - z] + 
     (2*x - 2*x^2)*Log[z]) + LMUA*(-x + x^2 - 2*x*z + 2*x^2*z + 
     (-4*x + 4*x^2)*Log[1 - z] + (2*x - 2*x^2)*Log[z]) + 
   Log[z]*(-27/4 - 3/(16*poly2^2) - 7/(16*poly2) + 11/(6*x) - 
     3/(16*poly2^2*x) - 5/(16*poly2*x) - (63*x)/4 + (9*x)/(16*poly2^2) + 
     (3*x)/(8*poly2) + (56*x^2)/3 + (9*x^2)/(16*poly2^2) + 
     (5*x^2)/(8*poly2) - (9*x^3)/(16*poly2^2) - x^3/(16*poly2) - 
     (9*x^4)/(16*poly2^2) - (3*x^4)/(16*poly2) + (3*x^5)/(16*poly2^2) + 
     (3*x^6)/(16*poly2^2) - x^4/(x - z)^2 + (3*x^3)/(x - z) + (47*z)/4 - 
     (51*x*z)/4 + (x*z^3)/(x - z)^2 + (2*x - 2*x^2)*
      Log[RealAbs[x - z]]) + Log[1 - z]*(-4 + 4/(3*x) - 22*x + 
     (74*x^2)/3 + x^2/(1 - x - z)^2 - (2*x^3)/(1 - x - z)^2 + 
     x^4/(1 - x - z)^2 - x/(1 - x - z) + (3*x^2)/(1 - x - z) - 
     (2*x^3)/(1 - x - z) + z + 3*x*z - 4*x^2*z + (6*x - 6*x^2)*Log[z] + 
     (2*x - 2*x^2)*Log[RealAbs[-1 + x + z]]) + 
   Log[x]*(-2 + 3/(16*poly2^2) + 7/(16*poly2) + 1/(2*x) - 
     3/(16*poly2^2*x) - 5/(16*poly2*x) - (5*x)/2 + (9*x)/(16*poly2^2) + 
     (3*x)/(8*poly2) - 52*x^2 - (9*x^2)/(16*poly2^2) - 
     (5*x^2)/(8*poly2) - (9*x^3)/(16*poly2^2) - x^3/(16*poly2) + 
     (9*x^4)/(16*poly2^2) + (3*x^4)/(16*poly2) + (3*x^5)/(16*poly2^2) - 
     (3*x^6)/(16*poly2^2) - x^2/(1 - x - z)^2 + (2*x^3)/(1 - x - z)^2 - 
     x^4/(1 - x - z)^2 + x/(1 - x - z) - (3*x^2)/(1 - x - z) + 
     (2*x^3)/(1 - x - z) + x^4/(x - z)^2 - (3*x^3)/(x - z) + x/z + 
     (39*z)/4 + (23*x*z)/4 + 4*x^2*z - (x*z^3)/(x - z)^2 + 
     (4*x*z + 4*x^2*z)*Log[1 + x] + (-5/(8*sqrtxz2) + 7/(32*sqrtxz2*x) - 
       3/(32*poly2^2*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) - 
       (151*x)/(16*sqrtxz2) + (3*x)/(8*poly2^2*sqrtxz2) + 
       (3*x)/(8*poly2*sqrtxz2) - (129*x^2)/(8*sqrtxz2) - 
       (193*x^3)/(32*sqrtxz2) - (9*x^3)/(16*poly2^2*sqrtxz2) - 
       (3*x^3)/(8*poly2*sqrtxz2) + (3*x^5)/(8*poly2^2*sqrtxz2) + 
       x^5/(8*poly2*sqrtxz2) - (3*x^7)/(32*poly2^2*sqrtxz2) + 
       (5*z)/(4*sqrtxz2) + (51*x*z)/(2*sqrtxz2) + 
       (129*x^2*z)/(4*sqrtxz2) - (51*x*z^2)/(2*sqrtxz2))*
      Log[1 - sqrtxz2 + x] + (5/(8*sqrtxz2) - 7/(32*sqrtxz2*x) + 
       3/(32*poly2^2*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) + 
       (151*x)/(16*sqrtxz2) - (3*x)/(8*poly2^2*sqrtxz2) - 
       (3*x)/(8*poly2*sqrtxz2) + (129*x^2)/(8*sqrtxz2) + 
       (193*x^3)/(32*sqrtxz2) + (9*x^3)/(16*poly2^2*sqrtxz2) + 
       (3*x^3)/(8*poly2*sqrtxz2) - (3*x^5)/(8*poly2^2*sqrtxz2) - 
       x^5/(8*poly2*sqrtxz2) + (3*x^7)/(32*poly2^2*sqrtxz2) - 
       (5*z)/(4*sqrtxz2) - (51*x*z)/(2*sqrtxz2) - 
       (129*x^2*z)/(4*sqrtxz2) + (51*x*z^2)/(2*sqrtxz2))*
      Log[1 + sqrtxz2 + x] + (-18*x + 2*x^2 + 2*x*z)*Log[1 - z] + 
     (-4*x^2 - 2*x*z)*Log[z] + (-2*x + 2*x^2)*Log[RealAbs[x - z]] + 
     (-2*x + 2*x^2)*Log[RealAbs[-1 + x + z]]) + 
   (-5/(8*sqrtxz2) + 7/(32*sqrtxz2*x) - 3/(32*poly2^2*sqrtxz2*x) - 
     1/(8*poly2*sqrtxz2*x) - (151*x)/(16*sqrtxz2) + 
     (3*x)/(8*poly2^2*sqrtxz2) + (3*x)/(8*poly2*sqrtxz2) - 
     (129*x^2)/(8*sqrtxz2) - (193*x^3)/(32*sqrtxz2) - 
     (9*x^3)/(16*poly2^2*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
     (3*x^5)/(8*poly2^2*sqrtxz2) + x^5/(8*poly2*sqrtxz2) - 
     (3*x^7)/(32*poly2^2*sqrtxz2) + (5*z)/(4*sqrtxz2) + 
     (51*x*z)/(2*sqrtxz2) + (129*x^2*z)/(4*sqrtxz2) - 
     (51*x*z^2)/(2*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (5/(8*sqrtxz2) - 7/(32*sqrtxz2*x) + 3/(32*poly2^2*sqrtxz2*x) + 
     1/(8*poly2*sqrtxz2*x) + (151*x)/(16*sqrtxz2) - 
     (3*x)/(8*poly2^2*sqrtxz2) - (3*x)/(8*poly2*sqrtxz2) + 
     (129*x^2)/(8*sqrtxz2) + (193*x^3)/(32*sqrtxz2) + 
     (9*x^3)/(16*poly2^2*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
     (3*x^5)/(8*poly2^2*sqrtxz2) - x^5/(8*poly2*sqrtxz2) + 
     (3*x^7)/(32*poly2^2*sqrtxz2) - (5*z)/(4*sqrtxz2) - 
     (51*x*z)/(2*sqrtxz2) - (129*x^2*z)/(4*sqrtxz2) + 
     (51*x*z^2)/(2*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (5/(8*sqrtxz2) - 7/(32*sqrtxz2*x) + 3/(32*poly2^2*sqrtxz2*x) + 
     1/(8*poly2*sqrtxz2*x) + (151*x)/(16*sqrtxz2) - 
     (3*x)/(8*poly2^2*sqrtxz2) - (3*x)/(8*poly2*sqrtxz2) + 
     (129*x^2)/(8*sqrtxz2) + (193*x^3)/(32*sqrtxz2) + 
     (9*x^3)/(16*poly2^2*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
     (3*x^5)/(8*poly2^2*sqrtxz2) - x^5/(8*poly2*sqrtxz2) + 
     (3*x^7)/(32*poly2^2*sqrtxz2) - (5*z)/(4*sqrtxz2) - 
     (51*x*z)/(2*sqrtxz2) - (129*x^2*z)/(4*sqrtxz2) + 
     (51*x*z^2)/(2*sqrtxz2))*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-5/(8*sqrtxz2) + 7/(32*sqrtxz2*x) - 3/(32*poly2^2*sqrtxz2*x) - 
     1/(8*poly2*sqrtxz2*x) - (151*x)/(16*sqrtxz2) + 
     (3*x)/(8*poly2^2*sqrtxz2) + (3*x)/(8*poly2*sqrtxz2) - 
     (129*x^2)/(8*sqrtxz2) - (193*x^3)/(32*sqrtxz2) - 
     (9*x^3)/(16*poly2^2*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
     (3*x^5)/(8*poly2^2*sqrtxz2) + x^5/(8*poly2*sqrtxz2) - 
     (3*x^7)/(32*poly2^2*sqrtxz2) + (5*z)/(4*sqrtxz2) + 
     (51*x*z)/(2*sqrtxz2) + (129*x^2*z)/(4*sqrtxz2) - 
     (51*x*z^2)/(2*sqrtxz2))*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (4*x*z + 4*x^2*z)*PolyLog[2, -x] + (18*x - 2*x^2 - 4*x*z + 2*x^2*z)*
    PolyLog[2, x] + (-6*x + 6*x^2)*PolyLog[2, 1 - x/z] + 
   (8*x - 8*x^2)*PolyLog[2, z] + (4*x - 4*x^2)*
    SVP[2, (-1 + x)/(-1 + z)] + (4*x - 4*x^2)*SVP[2, -((-1 + x)/z)] + 
   (-4*x + 4*x^2)*SVP[2, ((-1 + x)*x)/((-1 + z)*z)]) + 
 (3/8 - 1/(8*poly2) - 1/(8*x) + 1/(8*poly2*x) + (37*x)/8 - x/(4*poly2) - 
   (39*x^2)/8 + x^2/(4*poly2) + x^3/(8*poly2) - x^4/(8*poly2) + 
   x/(1 - x - z) - (2*x^2)/(1 - x - z) + x^3/(1 - x - z) - 1/(2*z) - 
   x/(2*z) + x^2/z - z/2 + (17*x*z)/2 - 8*x^2*z + Pi^2*((2*x)/3 - x*z) + 
   (-x - x^2 + x*z + 3*x^2*z)*Log[x]^2 + 
   LMUF*(z + x*z - 2*x^2*z + 2*x*z*Log[x]) + 
   (-2*x + 2*x^2)*Log[1 - z]^2 + (3*x - 3*x^2)*Log[z]^2 + 
   Log[1 - x]*(x - x^2 - z - 3*x*z + 4*x^2*z + (2*x*z - 2*x^2*z)*Log[x] + 
     (-2*x + 2*x^2)*Log[1 - z] + (4*x - 4*x^2)*Log[z]) + 
   LMUA*(x - x^2 + 2*x*z - 2*x^2*z + (4*x - 4*x^2)*Log[1 - z] + 
     (-2*x + 2*x^2)*Log[z]) + Log[z]*(1/4 + 3/(16*poly2^2) - 
     1/(16*poly2) + 3/(16*poly2^2*x) - 3/(16*poly2*x) - (15*x)/4 - 
     (9*x)/(16*poly2^2) - (3*x)/(8*poly2) + (11*x^2)/2 - 
     (9*x^2)/(16*poly2^2) - (5*x^2)/(8*poly2) + (9*x^3)/(16*poly2^2) + 
     (9*x^3)/(16*poly2) + (9*x^4)/(16*poly2^2) + (11*x^4)/(16*poly2) - 
     (3*x^5)/(16*poly2^2) - (3*x^6)/(16*poly2^2) + x^4/(x - z)^2 + 
     (2*x^2)/(x - z) - (5*x^3)/(x - z) - (7*z)/4 + (11*x*z)/4 - 
     (x*z^3)/(x - z)^2 + (-x + x^2)*Log[RealAbs[x - z]]) + 
   Log[x]*(1/2 - 3/(16*poly2^2) + 1/(16*poly2) + 3/(16*poly2^2*x) - 
     3/(16*poly2*x) + x - (9*x)/(16*poly2^2) - (3*x)/(8*poly2) - 
     (7*x^2)/2 + (9*x^2)/(16*poly2^2) + (5*x^2)/(8*poly2) + 
     (9*x^3)/(16*poly2^2) + (9*x^3)/(16*poly2) - (9*x^4)/(16*poly2^2) - 
     (11*x^4)/(16*poly2) - (3*x^5)/(16*poly2^2) + (3*x^6)/(16*poly2^2) + 
     x^2/(1 - x - z)^2 - (2*x^3)/(1 - x - z)^2 + x^4/(1 - x - z)^2 - 
     x/(1 - x - z) + x^2/(1 - x - z) - x^4/(x - z)^2 - (2*x^2)/(x - z) + 
     (5*x^3)/(x - z) - x/z + z/4 + (17*x*z)/4 - 4*x^2*z + 
     (x*z^3)/(x - z)^2 + (4*x + 4*x^2 - 4*x*z - 4*x^2*z)*Log[1 + x] + 
     (1/(8*sqrtxz2) + 1/(32*sqrtxz2*x) + 3/(32*poly2^2*sqrtxz2*x) - 
       1/(8*poly2*sqrtxz2*x) + (31*x)/(16*sqrtxz2) - 
       (3*x)/(8*poly2^2*sqrtxz2) - x/(8*poly2*sqrtxz2) + 
       (29*x^2)/(8*sqrtxz2) + (73*x^3)/(32*sqrtxz2) + 
       (9*x^3)/(16*poly2^2*sqrtxz2) + (5*x^3)/(8*poly2*sqrtxz2) - 
       (3*x^5)/(8*poly2^2*sqrtxz2) - (3*x^5)/(8*poly2*sqrtxz2) + 
       (3*x^7)/(32*poly2^2*sqrtxz2) - z/(4*sqrtxz2) - 
       (11*x*z)/(2*sqrtxz2) - (29*x^2*z)/(4*sqrtxz2) + 
       (11*x*z^2)/(2*sqrtxz2))*Log[1 - sqrtxz2 + x] + 
     (-1/8*1/sqrtxz2 - 1/(32*sqrtxz2*x) - 3/(32*poly2^2*sqrtxz2*x) + 
       1/(8*poly2*sqrtxz2*x) - (31*x)/(16*sqrtxz2) + 
       (3*x)/(8*poly2^2*sqrtxz2) + x/(8*poly2*sqrtxz2) - 
       (29*x^2)/(8*sqrtxz2) - (73*x^3)/(32*sqrtxz2) - 
       (9*x^3)/(16*poly2^2*sqrtxz2) - (5*x^3)/(8*poly2*sqrtxz2) + 
       (3*x^5)/(8*poly2^2*sqrtxz2) + (3*x^5)/(8*poly2*sqrtxz2) - 
       (3*x^7)/(32*poly2^2*sqrtxz2) + z/(4*sqrtxz2) + 
       (11*x*z)/(2*sqrtxz2) + (29*x^2*z)/(4*sqrtxz2) - 
       (11*x*z^2)/(2*sqrtxz2))*Log[1 + sqrtxz2 + x] + 
     (3*x - 3*x^2 - 2*x*z)*Log[1 - z] + (-7*x + 3*x^2 + 2*x*z)*Log[z] + 
     (x - x^2)*Log[RealAbs[x - z]] + (x - x^2)*
      Log[RealAbs[-1 + x + z]]) + Log[1 - z]*
    (4*x - 4*x^2 - x^2/(1 - x - z)^2 + (2*x^3)/(1 - x - z)^2 - 
     x^4/(1 - x - z)^2 + x/(1 - x - z) - x^2/(1 - x - z) - z - 3*x*z + 
     4*x^2*z + (-6*x + 6*x^2)*Log[z] + (-x + x^2)*
      Log[RealAbs[-1 + x + z]]) + (1/(8*sqrtxz2) + 1/(32*sqrtxz2*x) + 
     3/(32*poly2^2*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) + 
     (31*x)/(16*sqrtxz2) - (3*x)/(8*poly2^2*sqrtxz2) - 
     x/(8*poly2*sqrtxz2) + (29*x^2)/(8*sqrtxz2) + (73*x^3)/(32*sqrtxz2) + 
     (9*x^3)/(16*poly2^2*sqrtxz2) + (5*x^3)/(8*poly2*sqrtxz2) - 
     (3*x^5)/(8*poly2^2*sqrtxz2) - (3*x^5)/(8*poly2*sqrtxz2) + 
     (3*x^7)/(32*poly2^2*sqrtxz2) - z/(4*sqrtxz2) - 
     (11*x*z)/(2*sqrtxz2) - (29*x^2*z)/(4*sqrtxz2) + 
     (11*x*z^2)/(2*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-1/8*1/sqrtxz2 - 1/(32*sqrtxz2*x) - 3/(32*poly2^2*sqrtxz2*x) + 
     1/(8*poly2*sqrtxz2*x) - (31*x)/(16*sqrtxz2) + 
     (3*x)/(8*poly2^2*sqrtxz2) + x/(8*poly2*sqrtxz2) - 
     (29*x^2)/(8*sqrtxz2) - (73*x^3)/(32*sqrtxz2) - 
     (9*x^3)/(16*poly2^2*sqrtxz2) - (5*x^3)/(8*poly2*sqrtxz2) + 
     (3*x^5)/(8*poly2^2*sqrtxz2) + (3*x^5)/(8*poly2*sqrtxz2) - 
     (3*x^7)/(32*poly2^2*sqrtxz2) + z/(4*sqrtxz2) + 
     (11*x*z)/(2*sqrtxz2) + (29*x^2*z)/(4*sqrtxz2) - 
     (11*x*z^2)/(2*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-1/8*1/sqrtxz2 - 1/(32*sqrtxz2*x) - 3/(32*poly2^2*sqrtxz2*x) + 
     1/(8*poly2*sqrtxz2*x) - (31*x)/(16*sqrtxz2) + 
     (3*x)/(8*poly2^2*sqrtxz2) + x/(8*poly2*sqrtxz2) - 
     (29*x^2)/(8*sqrtxz2) - (73*x^3)/(32*sqrtxz2) - 
     (9*x^3)/(16*poly2^2*sqrtxz2) - (5*x^3)/(8*poly2*sqrtxz2) + 
     (3*x^5)/(8*poly2^2*sqrtxz2) + (3*x^5)/(8*poly2*sqrtxz2) - 
     (3*x^7)/(32*poly2^2*sqrtxz2) + z/(4*sqrtxz2) + 
     (11*x*z)/(2*sqrtxz2) + (29*x^2*z)/(4*sqrtxz2) - 
     (11*x*z^2)/(2*sqrtxz2))*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (1/(8*sqrtxz2) + 1/(32*sqrtxz2*x) + 3/(32*poly2^2*sqrtxz2*x) - 
     1/(8*poly2*sqrtxz2*x) + (31*x)/(16*sqrtxz2) - 
     (3*x)/(8*poly2^2*sqrtxz2) - x/(8*poly2*sqrtxz2) + 
     (29*x^2)/(8*sqrtxz2) + (73*x^3)/(32*sqrtxz2) + 
     (9*x^3)/(16*poly2^2*sqrtxz2) + (5*x^3)/(8*poly2*sqrtxz2) - 
     (3*x^5)/(8*poly2^2*sqrtxz2) - (3*x^5)/(8*poly2*sqrtxz2) + 
     (3*x^7)/(32*poly2^2*sqrtxz2) - z/(4*sqrtxz2) - 
     (11*x*z)/(2*sqrtxz2) - (29*x^2*z)/(4*sqrtxz2) + 
     (11*x*z^2)/(2*sqrtxz2))*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (4*x + 4*x^2 - 4*x*z - 4*x^2*z)*PolyLog[2, -x] + 
   (2*x - 2*x^2 + 4*x*z - 2*x^2*z)*PolyLog[2, x] + 
   (2*x - 2*x^2)*PolyLog[2, 1 - x/z] + (-8*x + 8*x^2)*PolyLog[2, z] + 
   (2*x - 2*x^2)*SVP[2, (-1 + x)/(-1 + z)] + 
   (2*x - 2*x^2)*SVP[2, -((-1 + x)/z)] + (-2*x + 2*x^2)*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + (-2*x + 2*x^2)*
    SVP[2, ((-1 + x)*z)/(x*(-1 + z))])/NC;

C2LG2QNoThetaExplicit = LMUR*NC*((22*x)/3 - (22*x^2)/3) + LMUF*NF*((4*x)/3 - (4*x^2)/3) + 
 LMUR*NF*((-4*x)/3 + (4*x^2)/3) + 
 LMUF*NC*(4 - 4/(3*x) + (38*x)/3 - (46*x^2)/3 - z - x*z + 2*x^2*z - 
   8*x*Log[1 - x] + 8*x^2*Log[1 - x] + 16*x*Log[x] - 2*x*z*Log[x]) + 
 (LMUF*(z + x*z - 2*x^2*z + 2*x*z*Log[x]))/NC + 
 LMUA*NC*(-x + x^2 - 2*x*z + 2*x^2*z - 4*x*Log[1 - z] + 
   4*x^2*Log[1 - z] + 2*x*Log[z] - 2*x^2*Log[z]) + 
 (LMUA*(x - x^2 + 2*x*z - 2*x^2*z + 4*x*Log[1 - z] - 4*x^2*Log[1 - z] - 
    2*x*Log[z] + 2*x^2*Log[z]))/NC + 
 NC*(-409/24 + 1/(8*poly2) + 169/(72*x) - 1/(8*poly2*x) - (95*x)/24 - 
   (17*Pi^2*x)/3 + x/(4*poly2) + (1343*x^2)/72 + 3*Pi^2*x^2 - 
   x^2/(4*poly2) - x^3/(8*poly2) + x^4/(8*poly2) - x/(1 - x - z) + 
   (2*x^2)/(1 - x - z) - x^3/(1 - x - z) + 1/(2*z) + x/(2*z) - x^2/z + 
   (41*z)/2 - (57*x*z)/2 + Pi^2*x*z + 8*x^2*z - 4*Log[1 - x] + 
   (4*Log[1 - x])/(3*x) - 29*x*Log[1 - x] + (95*x^2*Log[1 - x])/3 + 
   z*Log[1 - x] + 3*x*z*Log[1 - x] - 4*x^2*z*Log[1 - x] + 
   6*x*Log[1 - x]^2 - 6*x^2*Log[1 - x]^2 - 2*Log[x] + 
   (3*Log[x])/(16*poly2^2) + (7*Log[x])/(16*poly2) + Log[x]/(2*x) - 
   (3*Log[x])/(16*poly2^2*x) - (5*Log[x])/(16*poly2*x) + 
   (19*x*Log[x])/2 + (9*x*Log[x])/(16*poly2^2) + (3*x*Log[x])/(8*poly2) - 
   64*x^2*Log[x] - (9*x^2*Log[x])/(16*poly2^2) - 
   (5*x^2*Log[x])/(8*poly2) - (9*x^3*Log[x])/(16*poly2^2) - 
   (x^3*Log[x])/(16*poly2) + (9*x^4*Log[x])/(16*poly2^2) + 
   (3*x^4*Log[x])/(16*poly2) + (3*x^5*Log[x])/(16*poly2^2) - 
   (3*x^6*Log[x])/(16*poly2^2) - (x^2*Log[x])/(1 - x - z)^2 + 
   (2*x^3*Log[x])/(1 - x - z)^2 - (x^4*Log[x])/(1 - x - z)^2 + 
   (x*Log[x])/(1 - x - z) - (3*x^2*Log[x])/(1 - x - z) + 
   (2*x^3*Log[x])/(1 - x - z) + (x^4*Log[x])/(x - z)^2 - 
   (3*x^3*Log[x])/(x - z) + (x*Log[x])/z + (39*z*Log[x])/4 + 
   (23*x*z*Log[x])/4 + 4*x^2*z*Log[x] - (x*z^3*Log[x])/(x - z)^2 - 
   18*x*Log[1 - x]*Log[x] + 18*x^2*Log[1 - x]*Log[x] - 
   2*x*z*Log[1 - x]*Log[x] + 2*x^2*z*Log[1 - x]*Log[x] + 29*x*Log[x]^2 - 
   13*x^2*Log[x]^2 - x*z*Log[x]^2 - 3*x^2*z*Log[x]^2 + 
   4*x*z*Log[x]*Log[1 + x] + 4*x^2*z*Log[x]*Log[1 + x] - 
   (5*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2) + 
   (7*Log[x]*Log[1 - sqrtxz2 + x])/(32*sqrtxz2*x) - 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2*x) - 
   (Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2*x) - 
   (151*x*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2) + 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2) - 
   (129*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2) - 
   (193*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(32*sqrtxz2) - 
   (9*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(16*poly2^2*sqrtxz2) - 
   (3*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2) + 
   (3*x^5*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
   (x^5*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2) - 
   (3*x^7*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (5*z*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) + 
   (51*x*z*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) + 
   (129*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) - 
   (51*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) + 
   (5*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) - 
   (7*Log[x]*Log[1 + sqrtxz2 + x])/(32*sqrtxz2*x) + 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2*x) + 
   (Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2*x) + 
   (151*x*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2) - 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2) + 
   (129*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) + 
   (193*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(32*sqrtxz2) + 
   (9*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(16*poly2^2*sqrtxz2) + 
   (3*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2) - 
   (3*x^5*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
   (x^5*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2) + 
   (3*x^7*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (5*z*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) - 
   (51*x*z*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) - 
   (129*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) + 
   (51*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) - 4*Log[1 - z] + 
   (4*Log[1 - z])/(3*x) - 30*x*Log[1 - z] + (98*x^2*Log[1 - z])/3 + 
   (x^2*Log[1 - z])/(1 - x - z)^2 - (2*x^3*Log[1 - z])/(1 - x - z)^2 + 
   (x^4*Log[1 - z])/(1 - x - z)^2 - (x*Log[1 - z])/(1 - x - z) + 
   (3*x^2*Log[1 - z])/(1 - x - z) - (2*x^3*Log[1 - z])/(1 - x - z) + 
   z*Log[1 - z] + 3*x*z*Log[1 - z] - 4*x^2*z*Log[1 - z] + 
   16*x*Log[1 - x]*Log[1 - z] - 16*x^2*Log[1 - x]*Log[1 - z] - 
   40*x*Log[x]*Log[1 - z] + 24*x^2*Log[x]*Log[1 - z] + 
   2*x*z*Log[x]*Log[1 - z] + 10*x*Log[1 - z]^2 - 10*x^2*Log[1 - z]^2 - 
   (27*Log[z])/4 - (3*Log[z])/(16*poly2^2) - (7*Log[z])/(16*poly2) + 
   (11*Log[z])/(6*x) - (3*Log[z])/(16*poly2^2*x) - 
   (5*Log[z])/(16*poly2*x) - (95*x*Log[z])/4 + 
   (9*x*Log[z])/(16*poly2^2) + (3*x*Log[z])/(8*poly2) + 
   (80*x^2*Log[z])/3 + (9*x^2*Log[z])/(16*poly2^2) + 
   (5*x^2*Log[z])/(8*poly2) - (9*x^3*Log[z])/(16*poly2^2) - 
   (x^3*Log[z])/(16*poly2) - (9*x^4*Log[z])/(16*poly2^2) - 
   (3*x^4*Log[z])/(16*poly2) + (3*x^5*Log[z])/(16*poly2^2) + 
   (3*x^6*Log[z])/(16*poly2^2) - (x^4*Log[z])/(x - z)^2 + 
   (3*x^3*Log[z])/(x - z) + (47*z*Log[z])/4 - (51*x*z*Log[z])/4 + 
   (x*z^3*Log[z])/(x - z)^2 + 10*x*Log[1 - x]*Log[z] - 
   10*x^2*Log[1 - x]*Log[z] - 22*x*Log[x]*Log[z] + 18*x^2*Log[x]*Log[z] - 
   2*x*z*Log[x]*Log[z] + 22*x*Log[1 - z]*Log[z] - 
   22*x^2*Log[1 - z]*Log[z] + 3*x*Log[z]^2 - 3*x^2*Log[z]^2 - 
   (5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*sqrtxz2) + 
   (7*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*poly2^2*sqrtxz2*x) - 
   PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/(8*poly2*sqrtxz2*x) - 
   (151*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) - 
   (129*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*sqrtxz2) - 
   (193*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*sqrtxz2) - 
   (9*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (16*poly2^2*sqrtxz2) - 
   (3*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) + (x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*poly2*sqrtxz2) - (3*x^7*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) + 
   (5*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) + 
   (51*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2) + 
   (129*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   (51*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2) + 
   (5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*sqrtxz2) - 
   (7*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*poly2^2*sqrtxz2*x) + 
   PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/(8*poly2*sqrtxz2*x) + 
   (151*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) + 
   (129*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*sqrtxz2) + 
   (193*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*sqrtxz2) + 
   (9*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (16*poly2^2*sqrtxz2) + 
   (3*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) - (x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*poly2*sqrtxz2) + (3*x^7*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) - 
   (5*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   (51*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2) - 
   (129*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) + 
   (51*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2) + 
   (5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2) - 
   (7*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2*x) + 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(8*poly2*sqrtxz2*x) + 
   (151*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) + 
   (129*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2) + 
   (193*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*sqrtxz2) + 
   (9*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2) + 
   (3*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
   (x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) + 
   (3*x^7*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (5*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (51*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
   (129*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (51*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
   (5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2) + 
   (7*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2*x) - 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(8*poly2*sqrtxz2*x) - 
   (151*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) - 
   (129*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2) - 
   (193*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*sqrtxz2) - 
   (9*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2) - 
   (3*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
   (x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) - 
   (3*x^7*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (5*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (51*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
   (129*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (51*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
   4*x*z*PolyLog[2, -x] + 4*x^2*z*PolyLog[2, -x] + 18*x*PolyLog[2, x] - 
   2*x^2*PolyLog[2, x] - 4*x*z*PolyLog[2, x] + 2*x^2*z*PolyLog[2, x] - 
   6*x*PolyLog[2, 1 - x/z] + 6*x^2*PolyLog[2, 1 - x/z] + 
   8*x*PolyLog[2, z] - 8*x^2*PolyLog[2, z]) + 
 (3/8 - 1/(8*poly2) - 1/(8*x) + 1/(8*poly2*x) + (37*x)/8 + 3*Pi^2*x - 
   x/(4*poly2) - (39*x^2)/8 - (7*Pi^2*x^2)/3 + x^2/(4*poly2) + 
   x^3/(8*poly2) - x^4/(8*poly2) - (2*x)/(1 - z) + (2*x^2)/(1 - z) + 
   x/(1 - x - z) - (2*x^2)/(1 - x - z) + x^3/(1 - x - z) - 1/(2*z) - 
   (5*x)/(2*z) + (3*x^2)/z - z/2 + (17*x*z)/2 - Pi^2*x*z - 8*x^2*z + 
   x*Log[1 - x] - x^2*Log[1 - x] + (4*x*Log[1 - x])/(1 - z) - 
   (4*x^2*Log[1 - x])/(1 - z) + (4*x*Log[1 - x])/z - 
   (4*x^2*Log[1 - x])/z - z*Log[1 - x] - 3*x*z*Log[1 - x] + 
   4*x^2*z*Log[1 - x] - 8*x*Log[1 - x]^2 + 8*x^2*Log[1 - x]^2 + 
   Log[x]/2 - (3*Log[x])/(16*poly2^2) + Log[x]/(16*poly2) + 
   (3*Log[x])/(16*poly2^2*x) - (3*Log[x])/(16*poly2*x) + x*Log[x] - 
   (9*x*Log[x])/(16*poly2^2) - (3*x*Log[x])/(8*poly2) - 
   (7*x^2*Log[x])/2 + (9*x^2*Log[x])/(16*poly2^2) + 
   (5*x^2*Log[x])/(8*poly2) + (9*x^3*Log[x])/(16*poly2^2) + 
   (9*x^3*Log[x])/(16*poly2) - (9*x^4*Log[x])/(16*poly2^2) - 
   (11*x^4*Log[x])/(16*poly2) - (3*x^5*Log[x])/(16*poly2^2) + 
   (3*x^6*Log[x])/(16*poly2^2) - (6*x*Log[x])/(1 - z) + 
   (6*x^2*Log[x])/(1 - z) + (x^2*Log[x])/(1 - x - z)^2 - 
   (2*x^3*Log[x])/(1 - x - z)^2 + (x^4*Log[x])/(1 - x - z)^2 - 
   (x*Log[x])/(1 - x - z) + (x^2*Log[x])/(1 - x - z) - 
   (x^4*Log[x])/(x - z)^2 - (2*x^2*Log[x])/(x - z) + 
   (5*x^3*Log[x])/(x - z) - (7*x*Log[x])/z + (6*x^2*Log[x])/z + 
   (z*Log[x])/4 + (17*x*z*Log[x])/4 - 4*x^2*z*Log[x] + 
   (x*z^3*Log[x])/(x - z)^2 + 22*x*Log[1 - x]*Log[x] - 
   22*x^2*Log[1 - x]*Log[x] + 2*x*z*Log[1 - x]*Log[x] - 
   2*x^2*z*Log[1 - x]*Log[x] - 15*x*Log[x]^2 + 13*x^2*Log[x]^2 + 
   x*z*Log[x]^2 + 3*x^2*z*Log[x]^2 + 4*x*Log[x]*Log[1 + x] + 
   4*x^2*Log[x]*Log[1 + x] - 4*x*z*Log[x]*Log[1 + x] - 
   4*x^2*z*Log[x]*Log[1 + x] + (Log[x]*Log[1 - sqrtxz2 + x])/
    (8*sqrtxz2) + (Log[x]*Log[1 - sqrtxz2 + x])/(32*sqrtxz2*x) + 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2*x) - 
   (Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2*x) + 
   (31*x*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2) - 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
   (x*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2) + 
   (29*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2) + 
   (73*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(32*sqrtxz2) + 
   (9*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(16*poly2^2*sqrtxz2) + 
   (5*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2) - 
   (3*x^5*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
   (3*x^5*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2) + 
   (3*x^7*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (z*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) - 
   (11*x*z*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) - 
   (29*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) + 
   (11*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) - 
   (Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) - 
   (Log[x]*Log[1 + sqrtxz2 + x])/(32*sqrtxz2*x) - 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2*x) + 
   (Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2*x) - 
   (31*x*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2) + 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
   (x*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2) - 
   (29*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) - 
   (73*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(32*sqrtxz2) - 
   (9*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(16*poly2^2*sqrtxz2) - 
   (5*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2) + 
   (3*x^5*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
   (3*x^5*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2) - 
   (3*x^7*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (z*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) + 
   (11*x*z*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) + 
   (29*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) - 
   (11*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) + 4*x*Log[1 - z] - 
   4*x^2*Log[1 - z] + (2*x*Log[1 - z])/(1 - z) - 
   (2*x^2*Log[1 - z])/(1 - z) - (x^2*Log[1 - z])/(1 - x - z)^2 + 
   (2*x^3*Log[1 - z])/(1 - x - z)^2 - (x^4*Log[1 - z])/(1 - x - z)^2 + 
   (x*Log[1 - z])/(1 - x - z) - (x^2*Log[1 - z])/(1 - x - z) + 
   (4*x*Log[1 - z])/z - (4*x^2*Log[1 - z])/z - z*Log[1 - z] - 
   3*x*z*Log[1 - z] + 4*x^2*z*Log[1 - z] - 14*x*Log[1 - x]*Log[1 - z] + 
   14*x^2*Log[1 - x]*Log[1 - z] + 20*x*Log[x]*Log[1 - z] - 
   20*x^2*Log[x]*Log[1 - z] - 2*x*z*Log[x]*Log[1 - z] - 
   7*x*Log[1 - z]^2 + 7*x^2*Log[1 - z]^2 + Log[z]/4 + 
   (3*Log[z])/(16*poly2^2) - Log[z]/(16*poly2) + 
   (3*Log[z])/(16*poly2^2*x) - (3*Log[z])/(16*poly2*x) - 
   (15*x*Log[z])/4 - (9*x*Log[z])/(16*poly2^2) - (3*x*Log[z])/(8*poly2) + 
   (11*x^2*Log[z])/2 - (9*x^2*Log[z])/(16*poly2^2) - 
   (5*x^2*Log[z])/(8*poly2) + (9*x^3*Log[z])/(16*poly2^2) + 
   (9*x^3*Log[z])/(16*poly2) + (9*x^4*Log[z])/(16*poly2^2) + 
   (11*x^4*Log[z])/(16*poly2) - (3*x^5*Log[z])/(16*poly2^2) - 
   (3*x^6*Log[z])/(16*poly2^2) + (4*x*Log[z])/(1 - z) - 
   (4*x^2*Log[z])/(1 - z) + (x^4*Log[z])/(x - z)^2 + 
   (2*x^2*Log[z])/(x - z) - (5*x^3*Log[z])/(x - z) + (2*x*Log[z])/z - 
   (2*x^2*Log[z])/z - (7*z*Log[z])/4 + (11*x*z*Log[z])/4 - 
   (x*z^3*Log[z])/(x - z)^2 - 8*x*Log[1 - x]*Log[z] + 
   8*x^2*Log[1 - x]*Log[z] + 10*x*Log[x]*Log[z] - 14*x^2*Log[x]*Log[z] + 
   2*x*z*Log[x]*Log[z] - 14*x*Log[1 - z]*Log[z] + 
   14*x^2*Log[1 - z]*Log[z] - 2*x*Log[z]^2 + 2*x^2*Log[z]^2 + 
   PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/(8*sqrtxz2) + 
   PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/(32*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*poly2^2*sqrtxz2*x) - 
   PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/(8*poly2*sqrtxz2*x) + 
   (31*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) - 
   (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) + 
   (29*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*sqrtxz2) + 
   (73*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*sqrtxz2) + 
   (9*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (16*poly2^2*sqrtxz2) + 
   (5*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) + 
   (3*x^7*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) - (z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (4*sqrtxz2) - (11*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2) - (29*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (4*sqrtxz2) + (11*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2) - PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/(8*sqrtxz2) - 
   PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/(32*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*poly2^2*sqrtxz2*x) + 
   PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/(8*poly2*sqrtxz2*x) - 
   (31*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) + 
   (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) - 
   (29*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*sqrtxz2) - 
   (73*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*sqrtxz2) - 
   (9*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (16*poly2^2*sqrtxz2) - 
   (5*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) - 
   (3*x^7*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) + (z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (4*sqrtxz2) + (11*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2) + (29*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (4*sqrtxz2) - (11*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2) - PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(8*sqrtxz2) - 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(32*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2*x) + 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(8*poly2*sqrtxz2*x) - 
   (31*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
   (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) - 
   (29*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2) - 
   (73*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*sqrtxz2) - 
   (9*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2) - 
   (5*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) - 
   (3*x^7*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (11*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
   (29*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (11*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(8*sqrtxz2) + 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(32*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2*x) - 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(8*poly2*sqrtxz2*x) + 
   (31*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
   (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) + 
   (29*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2) + 
   (73*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*sqrtxz2) + 
   (9*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2) + 
   (5*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) + 
   (3*x^7*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (11*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
   (29*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (11*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
   4*x*PolyLog[2, -x] + 4*x^2*PolyLog[2, -x] - 4*x*z*PolyLog[2, -x] - 
   4*x^2*z*PolyLog[2, -x] + 2*x*PolyLog[2, x] - 2*x^2*PolyLog[2, x] + 
   4*x*z*PolyLog[2, x] - 2*x^2*z*PolyLog[2, x] + 
   2*x*PolyLog[2, 1 - x/z] - 2*x^2*PolyLog[2, 1 - x/z] - 
   8*x*PolyLog[2, z] + 8*x^2*PolyLog[2, z])/NC;

C2LG2QThetaExplicit = NC*(-4*x + 4*x^2 + Pi^2*((2*x)/3 - (2*x^2)/3) + 
   (-2*x + 2*x^2)*Log[1 - x]^2 + (-14*x + 14*x^2)*Log[x]^2 + 
   (-8*x + 8*x^2)*Log[1 - z]^2 + (-8*x + 8*x^2)*Log[z]^2 + 
   Log[1 - x]*(4*x - 4*x^2 + (12*x - 12*x^2)*Log[x] + 
     (-8*x + 8*x^2)*Log[1 - z] + (-8*x + 8*x^2)*Log[z]) + 
   Log[z]*(8*x - 8*x^2 + (2*x - 2*x^2)*Log[RealAbs[x - z]]) + 
   Log[1 - z]*(8*x - 8*x^2 + (-16*x + 16*x^2)*Log[z] + 
     (2*x - 2*x^2)*Log[RealAbs[-1 + x + z]]) + 
   Log[x]*(-12*x + 12*x^2 + (22*x - 22*x^2)*Log[1 - z] + 
     (22*x - 22*x^2)*Log[z] + (-2*x + 2*x^2)*Log[RealAbs[x - z]] + 
     (-2*x + 2*x^2)*Log[RealAbs[-1 + x + z]]) + 
   (4*x - 4*x^2)*SVP[2, (-1 + x)/(-1 + z)] + 
   (4*x - 4*x^2)*SVP[2, -((-1 + x)/z)] + (-4*x + 4*x^2)*
    SVP[2, ((-1 + x)*x)/((-1 + z)*z)]) + 
 (Pi^2*((-7*x)/3 + (7*x^2)/3) + (2*x)/(1 - z) - (2*x^2)/(1 - z) + 
   (2*x)/z - (2*x^2)/z + (8*x - 8*x^2)*Log[1 - x]^2 + 
   (14*x - 14*x^2)*Log[x]^2 + (5*x - 5*x^2)*Log[1 - z]^2 + 
   (5*x - 5*x^2)*Log[z]^2 + Log[1 - x]*((-4*x)/(1 - z) + 
     (4*x^2)/(1 - z) - (4*x)/z + (4*x^2)/z + (-22*x + 22*x^2)*Log[x] + 
     (12*x - 12*x^2)*Log[1 - z] + (12*x - 12*x^2)*Log[z]) + 
   Log[z]*((-4*x)/(1 - z) + (4*x^2)/(1 - z) - (2*x)/z + (2*x^2)/z + 
     (-x + x^2)*Log[RealAbs[x - z]]) + 
   Log[x]*((6*x)/(1 - z) - (6*x^2)/(1 - z) + (6*x)/z - (6*x^2)/z + 
     (-17*x + 17*x^2)*Log[1 - z] + (-17*x + 17*x^2)*Log[z] + 
     (x - x^2)*Log[RealAbs[x - z]] + (x - x^2)*
      Log[RealAbs[-1 + x + z]]) + Log[1 - z]*((-2*x)/(1 - z) + 
     (2*x^2)/(1 - z) - (4*x)/z + (4*x^2)/z + (8*x - 8*x^2)*Log[z] + 
     (-x + x^2)*Log[RealAbs[-1 + x + z]]) + 
   (2*x - 2*x^2)*SVP[2, (-1 + x)/(-1 + z)] + 
   (2*x - 2*x^2)*SVP[2, -((-1 + x)/z)] + (-2*x + 2*x^2)*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + (-2*x + 2*x^2)*
    SVP[2, ((-1 + x)*z)/(x*(-1 + z))])/NC;

C2LQ2QNSExplicit = 21/2 - 1/(2*poly2) - 1/(2*x) + 1/(2*poly2*x) - (23*x)/2 - x^2/2 - 
 x^3/(2*poly2) + x^4/(2*poly2) - (4*x)/(1 - z) - (4*x)/z + 
 (4*x)/((1 - z)*z) - (52*z)/3 + (233*x*z)/9 - (11*LMUR*x*z)/3 + 
 Pi^2*(2/(3*x) + (2*x)/3 - 2/(3*(1 + x)) - 2/(3*x*(1 + x)) - x/(3*z) - 
   (2*z)/(3*x) + (4*x*z)/3 + (2*z)/(3*(1 + x)) + (2*z)/(3*x*(1 + x))) - 
 (5*sqrtxz3*InvTanInt[-sqrtxz3])/2 - (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/
  (2*x) + (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 - 
 (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 + (5*sqrtxz3*InvTanInt[sqrtxz3])/
  2 + (3*sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) - 
 (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 + 
 (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 - 5*sqrtxz3*InvTanInt[sqrtxz3*z] - 
 (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/x + 
 9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z] - 
 5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] + (4*x + 4*x*z)*Log[2]^2 + 
 (-5*sqrtxz3*ArcTan[sqrtxz3] - (3*sqrtxz3*z*ArcTan[sqrtxz3])/x + 
   9*sqrtxz3*x*z*ArcTan[sqrtxz3] - 5*sqrtxz3*z^2*ArcTan[sqrtxz3])*
  Log[sqrtxz3] - 2*x*z*Log[1 - x]^2 + 
 (-3/x - 3*x + 3/(1 + x) + 3/(x*(1 + x)) - (5*x)/(1 - z) - (5*x)/z + 
   (6*x)/((1 - z)*z) + (3*z)/x - 2*x*z - (3*z)/(1 + x) - 
   (3*z)/(x*(1 + x)))*Log[x]^2 + 
 LMUF*(2*z + x*z + 4*x*z*Log[1 - x] - 2*x*z*Log[x]) - 
 2*x*z*Log[1 - z]^2 + (2/x - 2*x - 2/(1 + x) - 2/(x*(1 + x)) - (2*z)/x + 
   2*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
 (x^(-1) + 2*x - (1 + x)^(-1) - 1/(x*(1 + x)) - (3*x)/(1 - z) - z/x + 
   8*x*z + z/(1 + x) + z/(x*(1 + x)))*Log[z]^2 + 
 LMUA*(2*x + x*z + 4*x*z*Log[1 - z] - 2*x*z*Log[z]) + 
 Log[1 - x]*(-2*x - 2*z + (11*x*z)/3 + 
   (-4/x + 3*x + 4/(1 + x) + 4/(x*(1 + x)) - (3*x)/(1 - z) + (4*z)/x + 
     6*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)))*Log[x] - 
   4*x*z*Log[1 - z] + (2*x - (2*x)/(1 - z) + 2*x*z)*Log[z]) + 
 (5*sqrtxz3*ArcTan[sqrtxz3*z] + (3*sqrtxz3*z*ArcTan[sqrtxz3*z])/x - 
   9*sqrtxz3*x*z*ArcTan[sqrtxz3*z] + 5*sqrtxz3*z^2*ArcTan[sqrtxz3*z])*
  Log[sqrtxz3*z] + Log[2]*(6*sqrtxz1*x + (2*sqrtxz1*x)/z + 
   (2*x + 2*x*z)*Log[x] + (-4*x - 4*x*z)*Log[1 + sqrtxz1 - z] + 
   (6*x + 6*x*z)*Log[z] + (-4*x - 4*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[1 + sqrtxz1 - z]*(-6*sqrtxz1*x - (2*sqrtxz1*x)/z + 
   (-2*x - 2*x*z)*Log[z] + (4*x + 4*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[z]*(5 + 3/(4*poly2^2) - 3/(4*poly2) + 1/(2*x) + 3/(4*poly2^2*x) - 
   5/(4*poly2*x) - (25*x)/2 - (3*x)/(4*poly2^2) - (3*x)/(2*poly2) + 
   3*sqrtxz1*x - 5*x^2 - (3*x^2)/(4*poly2^2) - (3*x^2)/(2*poly2) - 
   (3*x^3)/(4*poly2^2) - (5*x^3)/(4*poly2) - (3*x^4)/(4*poly2^2) - 
   (7*x^4)/(4*poly2) + (3*x^5)/(4*poly2^2) + (3*x^6)/(4*poly2^2) - 
   (8*x)/(1 - z) - (2*x^4)/(x - z)^2 + (2*x^2)/(x - z) + 
   (8*x^3)/(x - z) - (9*x)/z + (sqrtxz1*x)/z + (8*x)/((1 - z)*z) - 
   (9*z)/2 - (17*x*z)/2 + (2*x*z^3)/(x - z)^2 + 
   (-4*x - 4*x*z)*Log[1 + sqrtxz1 + z] + (2*x + 2*x*z)*Log[x + z] + 
   (-2/x + 4*x + 2/(1 + x) + 2/(x*(1 + x)) + (2*z)/x - (2*z)/(1 + x) - 
     (2*z)/(x*(1 + x)))*Log[1 + x*z] + (-x + x/(1 - z) - 2*x*z)*
    Log[RealAbs[x - z]]) + Log[1 - z]*(-2*x - 2*z + (23*x*z)/3 + 
   (-3*x + (3*x)/(1 - z) - 8*x*z)*Log[z] - 
   2*x*z*Log[RealAbs[-1 + x + z]]) + 
 Log[x]*(4 - 3/(4*poly2^2) + 3/(4*poly2) + 17/(2*x) + 3/(4*poly2^2*x) - 
   5/(4*poly2*x) + (13*x)/2 - (3*x)/(4*poly2^2) - (3*x)/(2*poly2) + 
   3*sqrtxz1*x + 5*x^2 + (3*x^2)/(4*poly2^2) + (3*x^2)/(2*poly2) - 
   (3*x^3)/(4*poly2^2) - (5*x^3)/(4*poly2) + (3*x^4)/(4*poly2^2) + 
   (7*x^4)/(4*poly2) + (3*x^5)/(4*poly2^2) - (3*x^6)/(4*poly2^2) - 
   8/(1 + x) - 8/(x*(1 + x)) + (16*x)/(1 - z) + (2*x^4)/(x - z)^2 - 
   (2*x^2)/(x - z) - (8*x^3)/(x - z) + (15*x)/z + (sqrtxz1*x)/z - 
   (16*x)/((1 - z)*z) - (9*z)/2 - (8*z)/x - (53*x*z)/6 + (8*z)/(1 + x) + 
   (8*z)/(x*(1 + x)) - (2*x*z^3)/(x - z)^2 + 
   (4/x + 4*x - 4/(1 + x) - 4/(x*(1 + x)) - (4*x)/z - (4*z)/x + 
     (4*z)/(1 + x) + (4*z)/(x*(1 + x)))*Log[1 + x] + 
   (3/(8*sqrtxz2*x) + 3/(8*poly2^2*sqrtxz2*x) - 3/(4*poly2*sqrtxz2*x) + 
     (47*x)/(4*sqrtxz2) - (3*x)/(4*poly2^2*sqrtxz2) - 
     x/(2*poly2*sqrtxz2) + (9*x^2)/(2*sqrtxz2) - (5*x^3)/(8*sqrtxz2) + 
     x^3/(4*poly2*sqrtxz2) + (3*x^5)/(4*poly2^2*sqrtxz2) + 
     x^5/(poly2*sqrtxz2) - (3*x^7)/(8*poly2^2*sqrtxz2) - 
     (2*x)/(sqrtxz2*(1 - z)) + (2*x^2)/(sqrtxz2*(1 - z)) - 
     (2*x)/(sqrtxz2*z) - (2*x^2)/(sqrtxz2*z) - (18*x*z)/sqrtxz2 - 
     (9*x^2*z)/sqrtxz2 + (18*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
   (-3/(8*sqrtxz2*x) - 3/(8*poly2^2*sqrtxz2*x) + 3/(4*poly2*sqrtxz2*x) - 
     (47*x)/(4*sqrtxz2) + (3*x)/(4*poly2^2*sqrtxz2) + 
     x/(2*poly2*sqrtxz2) - (9*x^2)/(2*sqrtxz2) + (5*x^3)/(8*sqrtxz2) - 
     x^3/(4*poly2*sqrtxz2) - (3*x^5)/(4*poly2^2*sqrtxz2) - 
     x^5/(poly2*sqrtxz2) + (3*x^7)/(8*poly2^2*sqrtxz2) + 
     (2*x)/(sqrtxz2*(1 - z)) - (2*x^2)/(sqrtxz2*(1 - z)) + 
     (2*x)/(sqrtxz2*z) + (2*x^2)/(sqrtxz2*z) + (18*x*z)/sqrtxz2 + 
     (9*x^2*z)/sqrtxz2 - (18*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
   (-2/x + 2*x + 2/(1 + x) + 2/(x*(1 + x)) + (2*z)/x - 2*x*z - 
     (2*z)/(1 + x) - (2*z)/(x*(1 + x)))*Log[1 + x/z] + 4*x*z*Log[1 - z] + 
   (2/x - 7*x - 2/(1 + x) - 2/(x*(1 + x)) + (7*x)/(1 - z) + (6*x)/z - 
     (4*x)/((1 - z)*z) - (2*z)/x - 4*x*z + (2*z)/(1 + x) + 
     (2*z)/(x*(1 + x)))*Log[z] + (-2*x - 2*x*z)*Log[1 + sqrtxz1 + z] + 
   (-2*x - 2*x*z)*Log[x + z] + (-2/x + 4*x + 2/(1 + x) + 2/(x*(1 + x)) + 
     (2*z)/x - (2*z)/(1 + x) - (2*z)/(x*(1 + x)))*Log[1 + x*z] + 
   (x - x/(1 - z) + 2*x*z)*Log[RealAbs[x - z]] + 
   2*x*z*Log[RealAbs[-1 + x + z]]) + 
 (3/(8*sqrtxz2*x) + 3/(8*poly2^2*sqrtxz2*x) - 3/(4*poly2*sqrtxz2*x) + 
   (47*x)/(4*sqrtxz2) - (3*x)/(4*poly2^2*sqrtxz2) - x/(2*poly2*sqrtxz2) + 
   (9*x^2)/(2*sqrtxz2) - (5*x^3)/(8*sqrtxz2) + x^3/(4*poly2*sqrtxz2) + 
   (3*x^5)/(4*poly2^2*sqrtxz2) + x^5/(poly2*sqrtxz2) - 
   (3*x^7)/(8*poly2^2*sqrtxz2) - (2*x)/(sqrtxz2*(1 - z)) + 
   (2*x^2)/(sqrtxz2*(1 - z)) - (2*x)/(sqrtxz2*z) - (2*x^2)/(sqrtxz2*z) - 
   (18*x*z)/sqrtxz2 - (9*x^2*z)/sqrtxz2 + (18*x*z^2)/sqrtxz2)*
  PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
 (-3/(8*sqrtxz2*x) - 3/(8*poly2^2*sqrtxz2*x) + 3/(4*poly2*sqrtxz2*x) - 
   (47*x)/(4*sqrtxz2) + (3*x)/(4*poly2^2*sqrtxz2) + x/(2*poly2*sqrtxz2) - 
   (9*x^2)/(2*sqrtxz2) + (5*x^3)/(8*sqrtxz2) - x^3/(4*poly2*sqrtxz2) - 
   (3*x^5)/(4*poly2^2*sqrtxz2) - x^5/(poly2*sqrtxz2) + 
   (3*x^7)/(8*poly2^2*sqrtxz2) + (2*x)/(sqrtxz2*(1 - z)) - 
   (2*x^2)/(sqrtxz2*(1 - z)) + (2*x)/(sqrtxz2*z) + (2*x^2)/(sqrtxz2*z) + 
   (18*x*z)/sqrtxz2 + (9*x^2*z)/sqrtxz2 - (18*x*z^2)/sqrtxz2)*
  PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
 (-3/(8*sqrtxz2*x) - 3/(8*poly2^2*sqrtxz2*x) + 3/(4*poly2*sqrtxz2*x) - 
   (47*x)/(4*sqrtxz2) + (3*x)/(4*poly2^2*sqrtxz2) + x/(2*poly2*sqrtxz2) - 
   (9*x^2)/(2*sqrtxz2) + (5*x^3)/(8*sqrtxz2) - x^3/(4*poly2*sqrtxz2) - 
   (3*x^5)/(4*poly2^2*sqrtxz2) - x^5/(poly2*sqrtxz2) + 
   (3*x^7)/(8*poly2^2*sqrtxz2) + (2*x)/(sqrtxz2*(1 - z)) - 
   (2*x^2)/(sqrtxz2*(1 - z)) + (2*x)/(sqrtxz2*z) + (2*x^2)/(sqrtxz2*z) + 
   (18*x*z)/sqrtxz2 + (9*x^2*z)/sqrtxz2 - (18*x*z^2)/sqrtxz2)*
  PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
 (3/(8*sqrtxz2*x) + 3/(8*poly2^2*sqrtxz2*x) - 3/(4*poly2*sqrtxz2*x) + 
   (47*x)/(4*sqrtxz2) - (3*x)/(4*poly2^2*sqrtxz2) - x/(2*poly2*sqrtxz2) + 
   (9*x^2)/(2*sqrtxz2) - (5*x^3)/(8*sqrtxz2) + x^3/(4*poly2*sqrtxz2) + 
   (3*x^5)/(4*poly2^2*sqrtxz2) + x^5/(poly2*sqrtxz2) - 
   (3*x^7)/(8*poly2^2*sqrtxz2) - (2*x)/(sqrtxz2*(1 - z)) + 
   (2*x^2)/(sqrtxz2*(1 - z)) - (2*x)/(sqrtxz2*z) - (2*x^2)/(sqrtxz2*z) - 
   (18*x*z)/sqrtxz2 - (9*x^2*z)/sqrtxz2 + (18*x*z^2)/sqrtxz2)*
  PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
 (4/x + 4*x - 4/(1 + x) - 4/(x*(1 + x)) - (4*x)/z - (4*z)/x + 
   (4*z)/(1 + x) + (4*z)/(x*(1 + x)))*PolyLog[2, -x] + 
 (-4/x + 4*x + 4/(1 + x) + 4/(x*(1 + x)) - (4*x)/(1 - z) + (4*z)/x + 
   2*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)))*PolyLog[2, x] + 
 (2*x + 2*x*z)*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (-2*x - 2*x*z)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (4*x + (4*x)/z - (4*x)/((1 - z)*z) + 8*x*z)*PolyLog[2, 1 - x/z] + 
 (-2*x - 2*x*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (2*x + 2*x*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 (-2/x + 2/(1 + x) + 2/(x*(1 + x)) + (2*z)/x - 4*x*z - (2*z)/(1 + x) - 
   (2*z)/(x*(1 + x)))*PolyLog[2, -(x/z)] + 
 (-4*x + (4*x)/(1 - z) - 10*x*z)*PolyLog[2, z] + 
 (-2/x + 4*x + 2/(1 + x) + 2/(x*(1 + x)) + (2*z)/x - (2*z)/(1 + x) - 
   (2*z)/(x*(1 + x)))*PolyLog[2, -(x*z)] + 
 NC*(-28/3 + 10/(9*x) + (29*x)/6 + (44*x^2)/9 + 10*z - 9*x*z + z^2 - 
   (7*x*z^2)/2 + Pi^2*(-1/2*x + (2*z)/(3*x) - x*z - (2*z)/(3*(1 + x)) - 
     (2*z)/(3*x*(1 + x)) - (4*z^2)/(3*x) + (4*x*z^2)/3 + 
     (4*z^2)/(3*(1 + x)) + (4*z^2)/(3*x*(1 + x))) - 
   (sqrtxz3*InvTanInt[-sqrtxz3])/2 + (sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (2*x) - (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 + (sqrtxz3*InvTanInt[sqrtxz3])/
    2 - (sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) + 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 - sqrtxz3*InvTanInt[sqrtxz3*z] + 
   (sqrtxz3*z*InvTanInt[sqrtxz3*z])/x - 3*sqrtxz3*x*z*
    InvTanInt[sqrtxz3*z] + 23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] - 
   16*x*z^2*Log[2]^2 + (-(sqrtxz3*ArcTan[sqrtxz3]) + 
     (sqrtxz3*z*ArcTan[sqrtxz3])/x - 3*sqrtxz3*x*z*ArcTan[sqrtxz3] + 
     23*sqrtxz3*z^2*ArcTan[sqrtxz3])*Log[sqrtxz3] + 
   (4*x - (3*z)/x - 6*x*z + (3*z)/(1 + x) + (3*z)/(x*(1 + x)) + 
     (6*z^2)/x + 4*x*z^2 - (6*z^2)/(1 + x) - (6*z^2)/(x*(1 + x)))*
    Log[x]^2 + LMUF*(2 - 2/(3*x) - (4*x^2)/3 + 2*x*Log[x]) + 
   NF*((2*z)/3 - (16*x*z)/9 - (2*LMUR*x*z)/3 + (2*x*z*Log[1 - x])/3 - 
     (4*x*z*Log[x])/3 + (2*x*z*Log[1 - z])/3) + 
   (4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   ((2*z)/x - 2*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x + 
     4*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[1 + x/z]*
    Log[z] + (z/x - 6*x*z - z/(1 + x) - z/(x*(1 + x)) - (2*z^2)/x + 
     4*x*z^2 + (2*z^2)/(1 + x) + (2*z^2)/(x*(1 + x)))*Log[z]^2 + 
   Log[1 - x]*(-2 + 2/(3*x) - 2*x + (4*x^2)/3 + x*z + x*z^2 + 
     ((-4*z)/x + 4*x*z + (4*z)/(1 + x) + (4*z)/(x*(1 + x)) + (8*z^2)/x - 
       8*x*z^2 - (8*z^2)/(1 + x) - (8*z^2)/(x*(1 + x)))*Log[x] + 
     (-x - 2*x*z)*Log[z]) + LMUA*(2*x - x*z - x*z^2 + 
     (x + 2*x*z)*Log[z]) + Log[1 - z]*(-2 + 2/(3*x) - 2*x + (4*x^2)/3 + 
     x*z + x*z^2 + (-2*x + 4*x*z)*Log[z]) + 
   (sqrtxz3*ArcTan[sqrtxz3*z] - (sqrtxz3*z*ArcTan[sqrtxz3*z])/x + 
     3*sqrtxz3*x*z*ArcTan[sqrtxz3*z] - 23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z] + Log[1 + sqrtxz1 - z]*(4*sqrtxz1*x + 8*x*z^2*Log[z] + 
     (-4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[2]*(-4*sqrtxz1*x + (4*x*z - 16*x*z^2)*Log[x] + 
     (-4*x*z + 24*x*z^2)*Log[1 + sqrtxz1 - z] + (-4*x*z - 16*x*z^2)*
      Log[z] + (4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(-7/2 + 2/(3*x) - x/2 - 2*sqrtxz1*x + (10*x^2)/3 + 
     (2*x^2)/(x - z) - (2*x^3)/(x - z) + (5*z)/2 + (3*x*z)/2 + x*z^2 + 
     (4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 + z] + (-2*x*z - 4*x*z^2)*
      Log[x + z] + ((-2*z)/x + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + 
       (4*z^2)/x - 8*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*
      Log[1 + x*z]) + Log[x]*(-1/2 - (3*x)/2 - 2*sqrtxz1*x - 6*x^2 - 
     (2*x^2)/(x - z) + (2*x^3)/(x - z) + (9*z)/2 + (8*z)/x + (x*z)/2 - 
     (8*z)/(1 + x) - (8*z)/(x*(1 + x)) - (16*z^2)/x - 2*x*z^2 + 
     (16*z^2)/(1 + x) + (16*z^2)/(x*(1 + x)) + 
     (-4*x + (4*z)/x + 8*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) - 
       (8*z^2)/x + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)))*Log[1 + x] + 
     ((-4*x)/sqrtxz2 - (4*x^2)/sqrtxz2 + (16*x*z)/sqrtxz2 + 
       (8*x^2*z)/sqrtxz2 - (16*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     ((4*x)/sqrtxz2 + (4*x^2)/sqrtxz2 - (16*x*z)/sqrtxz2 - 
       (8*x^2*z)/sqrtxz2 + (16*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     ((-2*z)/x + 2*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (4*z^2)/x - 
       4*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*Log[1 + x/z] - 
     2*x*Log[1 - z] + (-4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 - z] + 
     (x + (2*z)/x + 6*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - 
       (4*z^2)/x - 4*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*
      Log[z] + 8*x*z^2*Log[1 + sqrtxz1 + z] + (2*x*z + 4*x*z^2)*
      Log[x + z] + ((-2*z)/x + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + 
       (4*z^2)/x - 8*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*
      Log[1 + x*z]) + ((-4*x)/sqrtxz2 - (4*x^2)/sqrtxz2 + 
     (16*x*z)/sqrtxz2 + (8*x^2*z)/sqrtxz2 - (16*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   ((4*x)/sqrtxz2 + (4*x^2)/sqrtxz2 - (16*x*z)/sqrtxz2 - 
     (8*x^2*z)/sqrtxz2 + (16*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   ((4*x)/sqrtxz2 + (4*x^2)/sqrtxz2 - (16*x*z)/sqrtxz2 - 
     (8*x^2*z)/sqrtxz2 + (16*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   ((-4*x)/sqrtxz2 - (4*x^2)/sqrtxz2 + (16*x*z)/sqrtxz2 + 
     (8*x^2*z)/sqrtxz2 - (16*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-4*x + (4*z)/x + 8*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) - 
     (8*z^2)/x + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   (2*x - (4*z)/x + 4*x*z + (4*z)/(1 + x) + (4*z)/(x*(1 + x)) + 
     (8*z^2)/x - 8*x*z^2 - (8*z^2)/(1 + x) - (8*z^2)/(x*(1 + x)))*
    PolyLog[2, x] - 4*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   4*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (2*x - 4*x*z)*PolyLog[2, 1 - x/z] + 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   ((-2*z)/x + 4*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (4*z^2)/x - 
     (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x/z)] + 
   (-x + 6*x*z)*PolyLog[2, z] + ((-2*z)/x + (2*z)/(1 + x) + 
     (2*z)/(x*(1 + x)) + (4*z^2)/x - 8*x*z^2 - (4*z^2)/(1 + x) - 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)]) + 
 (28/3 - 10/(9*x) - (29*x)/6 - (44*x^2)/9 - 10*z + 9*x*z - z^2 + 
   (7*x*z^2)/2 + Pi^2*(x/2 - (2*z)/(3*x) + x*z + (2*z)/(3*(1 + x)) + 
     (2*z)/(3*x*(1 + x)) + (4*z^2)/(3*x) - (4*x*z^2)/3 - 
     (4*z^2)/(3*(1 + x)) - (4*z^2)/(3*x*(1 + x))) + 
   (sqrtxz3*InvTanInt[-sqrtxz3])/2 - (sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (2*x) + (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 - (sqrtxz3*InvTanInt[sqrtxz3])/
    2 + (sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) - 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 + sqrtxz3*InvTanInt[sqrtxz3*z] - 
   (sqrtxz3*z*InvTanInt[sqrtxz3*z])/x + 3*sqrtxz3*x*z*
    InvTanInt[sqrtxz3*z] - 23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] + 
   16*x*z^2*Log[2]^2 + (sqrtxz3*ArcTan[sqrtxz3] - 
     (sqrtxz3*z*ArcTan[sqrtxz3])/x + 3*sqrtxz3*x*z*ArcTan[sqrtxz3] - 
     23*sqrtxz3*z^2*ArcTan[sqrtxz3])*Log[sqrtxz3] + 
   (-4*x + (3*z)/x + 6*x*z - (3*z)/(1 + x) - (3*z)/(x*(1 + x)) - 
     (6*z^2)/x - 4*x*z^2 + (6*z^2)/(1 + x) + (6*z^2)/(x*(1 + x)))*
    Log[x]^2 + LMUF*(-2 + 2/(3*x) + (4*x^2)/3 - 2*x*Log[x]) + 
   NF*((-2*z)/3 + (16*x*z)/9 + (2*LMUR*x*z)/3 - (2*x*z*Log[1 - x])/3 + 
     (4*x*z*Log[x])/3 - (2*x*z*Log[1 - z])/3) + 
   (-4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   ((-2*z)/x + 2*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (4*z^2)/x - 
     4*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*Log[1 + x/z]*
    Log[z] + (-(z/x) + 6*x*z + z/(1 + x) + z/(x*(1 + x)) + (2*z^2)/x - 
     4*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x*(1 + x)))*Log[z]^2 + 
   Log[1 - z]*(2 - 2/(3*x) + 2*x - (4*x^2)/3 - x*z - x*z^2 + 
     (2*x - 4*x*z)*Log[z]) + LMUA*(-2*x + x*z + x*z^2 + 
     (-x - 2*x*z)*Log[z]) + Log[1 - x]*(2 - 2/(3*x) + 2*x - (4*x^2)/3 - 
     x*z - x*z^2 + ((4*z)/x - 4*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) - 
       (8*z^2)/x + 8*x*z^2 + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)))*
      Log[x] + (x + 2*x*z)*Log[z]) + 
   (-(sqrtxz3*ArcTan[sqrtxz3*z]) + (sqrtxz3*z*ArcTan[sqrtxz3*z])/x - 
     3*sqrtxz3*x*z*ArcTan[sqrtxz3*z] + 23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z] + Log[2]*(4*sqrtxz1*x + (-4*x*z + 16*x*z^2)*Log[x] + 
     (4*x*z - 24*x*z^2)*Log[1 + sqrtxz1 - z] + (4*x*z + 16*x*z^2)*
      Log[z] + (-4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[1 + sqrtxz1 - z]*(-4*sqrtxz1*x - 8*x*z^2*Log[z] + 
     (4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(1/2 + (3*x)/2 + 2*sqrtxz1*x + 6*x^2 + (2*x^2)/(x - z) - 
     (2*x^3)/(x - z) - (9*z)/2 - (8*z)/x - (x*z)/2 + (8*z)/(1 + x) + 
     (8*z)/(x*(1 + x)) + (16*z^2)/x + 2*x*z^2 - (16*z^2)/(1 + x) - 
     (16*z^2)/(x*(1 + x)) + (4*x - (4*z)/x - 8*x*z + (4*z)/(1 + x) + 
       (4*z)/(x*(1 + x)) + (8*z^2)/x - (8*z^2)/(1 + x) - 
       (8*z^2)/(x*(1 + x)))*Log[1 + x] + 
     ((4*x)/sqrtxz2 + (4*x^2)/sqrtxz2 - (16*x*z)/sqrtxz2 - 
       (8*x^2*z)/sqrtxz2 + (16*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     ((-4*x)/sqrtxz2 - (4*x^2)/sqrtxz2 + (16*x*z)/sqrtxz2 + 
       (8*x^2*z)/sqrtxz2 - (16*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     ((2*z)/x - 2*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x + 
       4*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[1 + x/z] + 
     2*x*Log[1 - z] + (4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 - z] + 
     (-x - (2*z)/x - 6*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + 
       (4*z^2)/x + 4*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*
      Log[z] - 8*x*z^2*Log[1 + sqrtxz1 + z] + (-2*x*z - 4*x*z^2)*
      Log[x + z] + ((2*z)/x - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - 
       (4*z^2)/x + 8*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*
      Log[1 + x*z]) + Log[z]*(7/2 - 2/(3*x) + x/2 + 2*sqrtxz1*x - 
     (10*x^2)/3 - (2*x^2)/(x - z) + (2*x^3)/(x - z) - (5*z)/2 - 
     (3*x*z)/2 - x*z^2 + (-4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 + z] + 
     (2*x*z + 4*x*z^2)*Log[x + z] + ((2*z)/x - (2*z)/(1 + x) - 
       (2*z)/(x*(1 + x)) - (4*z^2)/x + 8*x*z^2 + (4*z^2)/(1 + x) + 
       (4*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   ((4*x)/sqrtxz2 + (4*x^2)/sqrtxz2 - (16*x*z)/sqrtxz2 - 
     (8*x^2*z)/sqrtxz2 + (16*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   ((-4*x)/sqrtxz2 - (4*x^2)/sqrtxz2 + (16*x*z)/sqrtxz2 + 
     (8*x^2*z)/sqrtxz2 - (16*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   ((-4*x)/sqrtxz2 - (4*x^2)/sqrtxz2 + (16*x*z)/sqrtxz2 + 
     (8*x^2*z)/sqrtxz2 - (16*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   ((4*x)/sqrtxz2 + (4*x^2)/sqrtxz2 - (16*x*z)/sqrtxz2 - 
     (8*x^2*z)/sqrtxz2 + (16*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (4*x - (4*z)/x - 8*x*z + (4*z)/(1 + x) + (4*z)/(x*(1 + x)) + 
     (8*z^2)/x - (8*z^2)/(1 + x) - (8*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   (-2*x + (4*z)/x - 4*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) - 
     (8*z^2)/x + 8*x*z^2 + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)))*
    PolyLog[2, x] + 4*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
   4*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2*x + 4*x*z)*PolyLog[2, 1 - x/z] - 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   ((2*z)/x - 4*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x + 
     (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x/z)] + 
   (x - 6*x*z)*PolyLog[2, z] + ((2*z)/x - (2*z)/(1 + x) - 
     (2*z)/(x*(1 + x)) - (4*z^2)/x + 8*x*z^2 + (4*z^2)/(1 + x) + 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)])/NC + 
 (2*x - (2*x)/(1 - z))*SVP[2, (-1 + x)/(-1 + z)] + 
 2*x*z*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] - 
 2*x*z*SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 NC^2*(x^2 + x^2/(x - z) - x^3/(x - z) - (2*z)/3 + (10*x*z)/9 + 
   (11*LMUR*x*z)/3 - (2*Pi^2*x*z)/3 + x*z*Log[1 - x]^2 + x*z*Log[x]^2 + 
   LMUF*(-z - (x*z)/2 - 2*x*z*Log[1 - x] + x*z*Log[x]) + 
   x*z*Log[1 - z]^2 + (2*x + x^3/(x - z)^2 - x^4/(x - z)^2 - 
     (2*x^2)/(x - z) + x^3/(x - z) + 4*x*z)*Log[z] - x*z*Log[z]^2 + 
   Log[1 - x]*(x + z - (11*x*z)/3 - x*z*Log[x] + 2*x*z*Log[1 - z] - 
     x*z*Log[z]) + LMUA*(-x - (x*z)/2 - 2*x*z*Log[1 - z] + x*z*Log[z]) + 
   Log[x]*(-2*x - x^3/(x - z)^2 + x^4/(x - z)^2 + (2*x^2)/(x - z) - 
     x^3/(x - z) - z + (22*x*z)/3 - 2*x*z*Log[1 - z] + x*z*Log[z] - 
     x*z*Log[RealAbs[-1 + x + z]]) + 
   Log[1 - z]*(x + z - (17*x*z)/3 + x*z*Log[z] + 
     x*z*Log[RealAbs[-1 + x + z]]) + x*z*PolyLog[2, x] + 
   x*z*PolyLog[2, z] - 2*x*z*SVP[2, -((-1 + x)/z)] + 
   2*x*z*SVP[2, ((-1 + x)*(-1 + z))/(x*z)]) + 
 (-2*x + (2*x)/(1 - z) - 2*x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 (-21/2 + 1/(2*poly2) + 1/(2*x) - 1/(2*poly2*x) + (23*x)/2 - x^2/2 + 
   x^3/(2*poly2) - x^4/(2*poly2) + (4*x)/(1 - z) - x^2/(x - z) + 
   x^3/(x - z) + (4*x)/z - (4*x)/((1 - z)*z) + 18*z - 27*x*z + 
   Pi^2*(-2/(3*x) - (2*x)/3 + 2/(3*(1 + x)) + 2/(3*x*(1 + x)) + x/(3*z) + 
     (2*z)/(3*x) - (2*x*z)/3 - (2*z)/(3*(1 + x)) - (2*z)/(3*x*(1 + x))) + 
   (5*sqrtxz3*InvTanInt[-sqrtxz3])/2 + (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (2*x) - (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 + 
   (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 - (5*sqrtxz3*InvTanInt[sqrtxz3])/
    2 - (3*sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) + 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 - 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 + 
   5*sqrtxz3*InvTanInt[sqrtxz3*z] + (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/
    x - 9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z] + 
   5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] + (-4*x - 4*x*z)*Log[2]^2 + 
   (5*sqrtxz3*ArcTan[sqrtxz3] + (3*sqrtxz3*z*ArcTan[sqrtxz3])/x - 
     9*sqrtxz3*x*z*ArcTan[sqrtxz3] + 5*sqrtxz3*z^2*ArcTan[sqrtxz3])*
    Log[sqrtxz3] + x*z*Log[1 - x]^2 + 
   (3/x + 3*x - 3/(1 + x) - 3/(x*(1 + x)) + (5*x)/(1 - z) + (5*x)/z - 
     (6*x)/((1 - z)*z) - (3*z)/x + x*z + (3*z)/(1 + x) + 
     (3*z)/(x*(1 + x)))*Log[x]^2 + 
   LMUF*(-z - (x*z)/2 - 2*x*z*Log[1 - x] + x*z*Log[x]) + 
   x*z*Log[1 - z]^2 + (-2/x + 2*x + 2/(1 + x) + 2/(x*(1 + x)) + (2*z)/x - 
     2*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (-x^(-1) - 2*x + (1 + x)^(-1) + 1/(x*(1 + x)) + (3*x)/(1 - z) + z/x - 
     7*x*z - z/(1 + x) - z/(x*(1 + x)))*Log[z]^2 + 
   LMUA*(-x - (x*z)/2 - 2*x*z*Log[1 - z] + x*z*Log[z]) + 
   Log[1 - x]*(x + z + (4/x - 3*x - 4/(1 + x) - 4/(x*(1 + x)) + 
       (3*x)/(1 - z) - (4*z)/x - 5*x*z + (4*z)/(1 + x) + 
       (4*z)/(x*(1 + x)))*Log[x] + 2*x*z*Log[1 - z] + 
     (-2*x + (2*x)/(1 - z) - x*z)*Log[z]) + 
   (-5*sqrtxz3*ArcTan[sqrtxz3*z] - (3*sqrtxz3*z*ArcTan[sqrtxz3*z])/x + 
     9*sqrtxz3*x*z*ArcTan[sqrtxz3*z] - 5*sqrtxz3*z^2*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z] + Log[1 + sqrtxz1 - z]*(6*sqrtxz1*x + 
     (2*sqrtxz1*x)/z + (2*x + 2*x*z)*Log[z] + 
     (-4*x - 4*x*z)*Log[1 + sqrtxz1 + z]) + 
   Log[2]*(-6*sqrtxz1*x - (2*sqrtxz1*x)/z + (-2*x - 2*x*z)*Log[x] + 
     (4*x + 4*x*z)*Log[1 + sqrtxz1 - z] + (-6*x - 6*x*z)*Log[z] + 
     (4*x + 4*x*z)*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(-5 - 3/(4*poly2^2) + 3/(4*poly2) - 1/(2*x) - 3/(4*poly2^2*x) + 
     5/(4*poly2*x) + (21*x)/2 + (3*x)/(4*poly2^2) + (3*x)/(2*poly2) - 
     3*sqrtxz1*x + 5*x^2 + (3*x^2)/(4*poly2^2) + (3*x^2)/(2*poly2) + 
     (3*x^3)/(4*poly2^2) + (5*x^3)/(4*poly2) + (3*x^4)/(4*poly2^2) + 
     (7*x^4)/(4*poly2) - (3*x^5)/(4*poly2^2) - (3*x^6)/(4*poly2^2) + 
     (8*x)/(1 - z) - x^3/(x - z)^2 + (3*x^4)/(x - z)^2 - 
     (9*x^3)/(x - z) + (9*x)/z - (sqrtxz1*x)/z - (8*x)/((1 - z)*z) + 
     (9*z)/2 + (9*x*z)/2 - (2*x*z^3)/(x - z)^2 + 
     (4*x + 4*x*z)*Log[1 + sqrtxz1 + z] + (-2*x - 2*x*z)*Log[x + z] + 
     (2/x - 4*x - 2/(1 + x) - 2/(x*(1 + x)) - (2*z)/x + (2*z)/(1 + x) + 
       (2*z)/(x*(1 + x)))*Log[1 + x*z] + (x - x/(1 - z) + 2*x*z)*
      Log[RealAbs[x - z]]) + Log[x]*(-4 + 3/(4*poly2^2) - 3/(4*poly2) - 
     17/(2*x) - 3/(4*poly2^2*x) + 5/(4*poly2*x) - (9*x)/2 + 
     (3*x)/(4*poly2^2) + (3*x)/(2*poly2) - 3*sqrtxz1*x - 5*x^2 - 
     (3*x^2)/(4*poly2^2) - (3*x^2)/(2*poly2) + (3*x^3)/(4*poly2^2) + 
     (5*x^3)/(4*poly2) - (3*x^4)/(4*poly2^2) - (7*x^4)/(4*poly2) - 
     (3*x^5)/(4*poly2^2) + (3*x^6)/(4*poly2^2) + 8/(1 + x) + 
     8/(x*(1 + x)) - (16*x)/(1 - z) + x^3/(x - z)^2 - (3*x^4)/(x - z)^2 + 
     (9*x^3)/(x - z) - (15*x)/z - (sqrtxz1*x)/z + (16*x)/((1 - z)*z) + 
     (11*z)/2 + (8*z)/x + (3*x*z)/2 - (8*z)/(1 + x) - (8*z)/(x*(1 + x)) + 
     (2*x*z^3)/(x - z)^2 + (-4/x - 4*x + 4/(1 + x) + 4/(x*(1 + x)) + 
       (4*x)/z + (4*z)/x - (4*z)/(1 + x) - (4*z)/(x*(1 + x)))*
      Log[1 + x] + (-3/(8*sqrtxz2*x) - 3/(8*poly2^2*sqrtxz2*x) + 
       3/(4*poly2*sqrtxz2*x) - (47*x)/(4*sqrtxz2) + 
       (3*x)/(4*poly2^2*sqrtxz2) + x/(2*poly2*sqrtxz2) - 
       (9*x^2)/(2*sqrtxz2) + (5*x^3)/(8*sqrtxz2) - 
       x^3/(4*poly2*sqrtxz2) - (3*x^5)/(4*poly2^2*sqrtxz2) - 
       x^5/(poly2*sqrtxz2) + (3*x^7)/(8*poly2^2*sqrtxz2) + 
       (2*x)/(sqrtxz2*(1 - z)) - (2*x^2)/(sqrtxz2*(1 - z)) + 
       (2*x)/(sqrtxz2*z) + (2*x^2)/(sqrtxz2*z) + (18*x*z)/sqrtxz2 + 
       (9*x^2*z)/sqrtxz2 - (18*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (3/(8*sqrtxz2*x) + 3/(8*poly2^2*sqrtxz2*x) - 3/(4*poly2*sqrtxz2*x) + 
       (47*x)/(4*sqrtxz2) - (3*x)/(4*poly2^2*sqrtxz2) - 
       x/(2*poly2*sqrtxz2) + (9*x^2)/(2*sqrtxz2) - (5*x^3)/(8*sqrtxz2) + 
       x^3/(4*poly2*sqrtxz2) + (3*x^5)/(4*poly2^2*sqrtxz2) + 
       x^5/(poly2*sqrtxz2) - (3*x^7)/(8*poly2^2*sqrtxz2) - 
       (2*x)/(sqrtxz2*(1 - z)) + (2*x^2)/(sqrtxz2*(1 - z)) - 
       (2*x)/(sqrtxz2*z) - (2*x^2)/(sqrtxz2*z) - (18*x*z)/sqrtxz2 - 
       (9*x^2*z)/sqrtxz2 + (18*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (2/x - 2*x - 2/(1 + x) - 2/(x*(1 + x)) - (2*z)/x + 2*x*z + 
       (2*z)/(1 + x) + (2*z)/(x*(1 + x)))*Log[1 + x/z] - 
     2*x*z*Log[1 - z] + (-2/x + 7*x + 2/(1 + x) + 2/(x*(1 + x)) - 
       (7*x)/(1 - z) - (6*x)/z + (4*x)/((1 - z)*z) + (2*z)/x + 3*x*z - 
       (2*z)/(1 + x) - (2*z)/(x*(1 + x)))*Log[z] + 
     (2*x + 2*x*z)*Log[1 + sqrtxz1 + z] + (2*x + 2*x*z)*Log[x + z] + 
     (2/x - 4*x - 2/(1 + x) - 2/(x*(1 + x)) - (2*z)/x + (2*z)/(1 + x) + 
       (2*z)/(x*(1 + x)))*Log[1 + x*z] + (-x + x/(1 - z) - 2*x*z)*
      Log[RealAbs[x - z]] - x*z*Log[RealAbs[-1 + x + z]]) + 
   Log[1 - z]*(x + z - 2*x*z + (3*x - (3*x)/(1 - z) + 7*x*z)*Log[z] + 
     x*z*Log[RealAbs[-1 + x + z]]) + 
   (-3/(8*sqrtxz2*x) - 3/(8*poly2^2*sqrtxz2*x) + 3/(4*poly2*sqrtxz2*x) - 
     (47*x)/(4*sqrtxz2) + (3*x)/(4*poly2^2*sqrtxz2) + 
     x/(2*poly2*sqrtxz2) - (9*x^2)/(2*sqrtxz2) + (5*x^3)/(8*sqrtxz2) - 
     x^3/(4*poly2*sqrtxz2) - (3*x^5)/(4*poly2^2*sqrtxz2) - 
     x^5/(poly2*sqrtxz2) + (3*x^7)/(8*poly2^2*sqrtxz2) + 
     (2*x)/(sqrtxz2*(1 - z)) - (2*x^2)/(sqrtxz2*(1 - z)) + 
     (2*x)/(sqrtxz2*z) + (2*x^2)/(sqrtxz2*z) + (18*x*z)/sqrtxz2 + 
     (9*x^2*z)/sqrtxz2 - (18*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (3/(8*sqrtxz2*x) + 3/(8*poly2^2*sqrtxz2*x) - 3/(4*poly2*sqrtxz2*x) + 
     (47*x)/(4*sqrtxz2) - (3*x)/(4*poly2^2*sqrtxz2) - 
     x/(2*poly2*sqrtxz2) + (9*x^2)/(2*sqrtxz2) - (5*x^3)/(8*sqrtxz2) + 
     x^3/(4*poly2*sqrtxz2) + (3*x^5)/(4*poly2^2*sqrtxz2) + 
     x^5/(poly2*sqrtxz2) - (3*x^7)/(8*poly2^2*sqrtxz2) - 
     (2*x)/(sqrtxz2*(1 - z)) + (2*x^2)/(sqrtxz2*(1 - z)) - 
     (2*x)/(sqrtxz2*z) - (2*x^2)/(sqrtxz2*z) - (18*x*z)/sqrtxz2 - 
     (9*x^2*z)/sqrtxz2 + (18*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (3/(8*sqrtxz2*x) + 3/(8*poly2^2*sqrtxz2*x) - 3/(4*poly2*sqrtxz2*x) + 
     (47*x)/(4*sqrtxz2) - (3*x)/(4*poly2^2*sqrtxz2) - 
     x/(2*poly2*sqrtxz2) + (9*x^2)/(2*sqrtxz2) - (5*x^3)/(8*sqrtxz2) + 
     x^3/(4*poly2*sqrtxz2) + (3*x^5)/(4*poly2^2*sqrtxz2) + 
     x^5/(poly2*sqrtxz2) - (3*x^7)/(8*poly2^2*sqrtxz2) - 
     (2*x)/(sqrtxz2*(1 - z)) + (2*x^2)/(sqrtxz2*(1 - z)) - 
     (2*x)/(sqrtxz2*z) - (2*x^2)/(sqrtxz2*z) - (18*x*z)/sqrtxz2 - 
     (9*x^2*z)/sqrtxz2 + (18*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-3/(8*sqrtxz2*x) - 3/(8*poly2^2*sqrtxz2*x) + 3/(4*poly2*sqrtxz2*x) - 
     (47*x)/(4*sqrtxz2) + (3*x)/(4*poly2^2*sqrtxz2) + 
     x/(2*poly2*sqrtxz2) - (9*x^2)/(2*sqrtxz2) + (5*x^3)/(8*sqrtxz2) - 
     x^3/(4*poly2*sqrtxz2) - (3*x^5)/(4*poly2^2*sqrtxz2) - 
     x^5/(poly2*sqrtxz2) + (3*x^7)/(8*poly2^2*sqrtxz2) + 
     (2*x)/(sqrtxz2*(1 - z)) - (2*x^2)/(sqrtxz2*(1 - z)) + 
     (2*x)/(sqrtxz2*z) + (2*x^2)/(sqrtxz2*z) + (18*x*z)/sqrtxz2 + 
     (9*x^2*z)/sqrtxz2 - (18*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-4/x - 4*x + 4/(1 + x) + 4/(x*(1 + x)) + (4*x)/z + (4*z)/x - 
     (4*z)/(1 + x) - (4*z)/(x*(1 + x)))*PolyLog[2, -x] + 
   (4/x - 4*x - 4/(1 + x) - 4/(x*(1 + x)) + (4*x)/(1 - z) - (4*z)/x - 
     3*x*z + (4*z)/(1 + x) + (4*z)/(x*(1 + x)))*PolyLog[2, x] + 
   (-2*x - 2*x*z)*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (2*x + 2*x*z)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-4*x - (4*x)/z + (4*x)/((1 - z)*z) - 8*x*z)*PolyLog[2, 1 - x/z] + 
   (2*x + 2*x*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-2*x - 2*x*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (2/x - 2/(1 + x) - 2/(x*(1 + x)) - (2*z)/x + 4*x*z + (2*z)/(1 + x) + 
     (2*z)/(x*(1 + x)))*PolyLog[2, -(x/z)] + 
   (4*x - (4*x)/(1 - z) + 9*x*z)*PolyLog[2, z] + 
   (2/x - 4*x - 2/(1 + x) - 2/(x*(1 + x)) - (2*z)/x + (2*z)/(1 + x) + 
     (2*z)/(x*(1 + x)))*PolyLog[2, -(x*z)] + (-2*x + (2*x)/(1 - z))*
    SVP[2, (-1 + x)/(-1 + z)] + 2*x*z*SVP[2, -((-1 + x)/z)] - 
   2*x*z*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (2*x - (2*x)/(1 - z) + 2*x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))])/NC^2;

C2LQ2QNSNoThetaExplicit = 21/2 - 1/(2*poly2) - 1/(2*x) + (2*Pi^2)/(3*x) + 1/(2*poly2*x) - 
 (23*x)/2 + (5*Pi^2*x)/3 - x^2/2 - x^3/(2*poly2) + x^4/(2*poly2) - 
 (2*Pi^2)/(3*(1 + x)) - (2*Pi^2)/(3*x*(1 + x)) - (4*x)/(1 - z) - 
 (Pi^2*x)/(1 - z) - (4*x)/z - (Pi^2*x)/(3*z) + (4*x)/((1 - z)*z) - 
 (52*z)/3 - (2*Pi^2*z)/(3*x) + (233*x*z)/9 - (11*LMUR*x*z)/3 + 
 (11*LMUR*NC^2*x*z)/3 + (2*LMUR*NF*x*z)/(3*NC) - (2*LMUR*NC*NF*x*z)/3 + 
 4*Pi^2*x*z + (2*Pi^2*z)/(3*(1 + x)) + (2*Pi^2*z)/(3*x*(1 + x)) - 
 (5*sqrtxz3*InvTanInt[-sqrtxz3])/2 - (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/
  (2*x) + (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 - 
 (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 + (5*sqrtxz3*InvTanInt[sqrtxz3])/
  2 + (3*sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) - 
 (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 + 
 (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 - 5*sqrtxz3*InvTanInt[sqrtxz3*z] - 
 (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/x + 
 9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z] - 
 5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] + 6*sqrtxz1*x*Log[2] + 
 (2*sqrtxz1*x*Log[2])/z + 4*x*Log[2]^2 + 4*x*z*Log[2]^2 - 
 5*sqrtxz3*ArcTan[sqrtxz3]*Log[sqrtxz3] - 
 (3*sqrtxz3*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/x + 
 9*sqrtxz3*x*z*ArcTan[sqrtxz3]*Log[sqrtxz3] - 
 5*sqrtxz3*z^2*ArcTan[sqrtxz3]*Log[sqrtxz3] + 2*x*Log[1 - x] - 
 2*z*Log[1 - x] - (19*x*z*Log[1 - x])/3 - 4*x*Log[1 - x]^2 + 
 (4*x*Log[1 - x]^2)/(1 - z) - 11*x*z*Log[1 - x]^2 + 4*Log[x] - 
 (3*Log[x])/(4*poly2^2) + (3*Log[x])/(4*poly2) + (17*Log[x])/(2*x) + 
 (3*Log[x])/(4*poly2^2*x) - (5*Log[x])/(4*poly2*x) + (x*Log[x])/2 - 
 (3*x*Log[x])/(4*poly2^2) - (3*x*Log[x])/(2*poly2) + 3*sqrtxz1*x*Log[x] + 
 5*x^2*Log[x] + (3*x^2*Log[x])/(4*poly2^2) + (3*x^2*Log[x])/(2*poly2) - 
 (3*x^3*Log[x])/(4*poly2^2) - (5*x^3*Log[x])/(4*poly2) + 
 (3*x^4*Log[x])/(4*poly2^2) + (7*x^4*Log[x])/(4*poly2) + 
 (3*x^5*Log[x])/(4*poly2^2) - (3*x^6*Log[x])/(4*poly2^2) - 
 (8*Log[x])/(1 + x) - (8*Log[x])/(x*(1 + x)) + (16*x*Log[x])/(1 - z) + 
 (2*x^4*Log[x])/(x - z)^2 - (2*x^2*Log[x])/(x - z) - 
 (8*x^3*Log[x])/(x - z) + (15*x*Log[x])/z + (sqrtxz1*x*Log[x])/z - 
 (16*x*Log[x])/((1 - z)*z) - (9*z*Log[x])/2 - (8*z*Log[x])/x + 
 (55*x*z*Log[x])/6 + (8*z*Log[x])/(1 + x) + (8*z*Log[x])/(x*(1 + x)) - 
 (2*x*z^3*Log[x])/(x - z)^2 + 2*x*Log[2]*Log[x] + 2*x*z*Log[2]*Log[x] - 
 (4*Log[1 - x]*Log[x])/x + 14*x*Log[1 - x]*Log[x] + 
 (4*Log[1 - x]*Log[x])/(1 + x) + (4*Log[1 - x]*Log[x])/(x*(1 + x)) - 
 (14*x*Log[1 - x]*Log[x])/(1 - z) + (4*z*Log[1 - x]*Log[x])/x + 
 34*x*z*Log[1 - x]*Log[x] - (4*z*Log[1 - x]*Log[x])/(1 + x) - 
 (4*z*Log[1 - x]*Log[x])/(x*(1 + x)) - (3*Log[x]^2)/x - 10*x*Log[x]^2 + 
 (3*Log[x]^2)/(1 + x) + (3*Log[x]^2)/(x*(1 + x)) + 
 (2*x*Log[x]^2)/(1 - z) - (5*x*Log[x]^2)/z + (6*x*Log[x]^2)/((1 - z)*z) + 
 (3*z*Log[x]^2)/x - 23*x*z*Log[x]^2 - (3*z*Log[x]^2)/(1 + x) - 
 (3*z*Log[x]^2)/(x*(1 + x)) + 
 (LMUF*(-2 + 2/(3*x) + (4*x^2)/3 - 2*x*Log[x]))/NC + 
 LMUF*NC*(2 - 2/(3*x) - (4*x^2)/3 + 2*x*Log[x]) + 
 LMUF*(2*z + x*z + 4*x*z*Log[1 - x] - 2*x*z*Log[x]) + 
 (LMUF*(-z - (x*z)/2 - 2*x*z*Log[1 - x] + x*z*Log[x]))/NC^2 + 
 LMUF*NC^2*(-z - (x*z)/2 - 2*x*z*Log[1 - x] + x*z*Log[x]) + 
 (4*Log[x]*Log[1 + x])/x + 4*x*Log[x]*Log[1 + x] - 
 (4*Log[x]*Log[1 + x])/(1 + x) - (4*Log[x]*Log[1 + x])/(x*(1 + x)) - 
 (4*x*Log[x]*Log[1 + x])/z - (4*z*Log[x]*Log[1 + x])/x + 
 (4*z*Log[x]*Log[1 + x])/(1 + x) + (4*z*Log[x]*Log[1 + x])/(x*(1 + x)) + 
 (3*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2*x) + 
 (3*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2*x) - 
 (3*Log[x]*Log[1 - sqrtxz2 + x])/(4*poly2*sqrtxz2*x) + 
 (47*x*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) - 
 (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(4*poly2^2*sqrtxz2) - 
 (x*Log[x]*Log[1 - sqrtxz2 + x])/(2*poly2*sqrtxz2) + 
 (9*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) - 
 (5*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2) + 
 (x^3*Log[x]*Log[1 - sqrtxz2 + x])/(4*poly2*sqrtxz2) + 
 (3*x^5*Log[x]*Log[1 - sqrtxz2 + x])/(4*poly2^2*sqrtxz2) + 
 (x^5*Log[x]*Log[1 - sqrtxz2 + x])/(poly2*sqrtxz2) - 
 (3*x^7*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
 (2*x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
 (2*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
 (2*x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
 (2*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
 (18*x*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
 (9*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
 (18*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
 (3*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2*x) - 
 (3*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2*x) + 
 (3*Log[x]*Log[1 + sqrtxz2 + x])/(4*poly2*sqrtxz2*x) - 
 (47*x*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) + 
 (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(4*poly2^2*sqrtxz2) + 
 (x*Log[x]*Log[1 + sqrtxz2 + x])/(2*poly2*sqrtxz2) - 
 (9*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) + 
 (5*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) - 
 (x^3*Log[x]*Log[1 + sqrtxz2 + x])/(4*poly2*sqrtxz2) - 
 (3*x^5*Log[x]*Log[1 + sqrtxz2 + x])/(4*poly2^2*sqrtxz2) - 
 (x^5*Log[x]*Log[1 + sqrtxz2 + x])/(poly2*sqrtxz2) + 
 (3*x^7*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
 (2*x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
 (2*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
 (2*x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
 (2*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
 (18*x*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
 (9*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
 (18*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
 (2*Log[x]*Log[1 + x/z])/x + 2*x*Log[x]*Log[1 + x/z] + 
 (2*Log[x]*Log[1 + x/z])/(1 + x) + (2*Log[x]*Log[1 + x/z])/(x*(1 + x)) + 
 (2*z*Log[x]*Log[1 + x/z])/x - 2*x*z*Log[x]*Log[1 + x/z] - 
 (2*z*Log[x]*Log[1 + x/z])/(1 + x) - (2*z*Log[x]*Log[1 + x/z])/
  (x*(1 + x)) + 2*x*Log[1 - z] - 2*z*Log[1 - z] - (7*x*z*Log[1 - z])/3 - 
 4*x*Log[1 - x]*Log[1 - z] + (4*x*Log[1 - x]*Log[1 - z])/(1 - z) - 
 20*x*z*Log[1 - x]*Log[1 - z] + 6*x*Log[x]*Log[1 - z] - 
 (6*x*Log[x]*Log[1 - z])/(1 - z) + 32*x*z*Log[x]*Log[1 - z] - 
 x*Log[1 - z]^2 + (x*Log[1 - z]^2)/(1 - z) - 11*x*z*Log[1 - z]^2 + 
 (NF*((-2*z)/3 + (16*x*z)/9 - (2*x*z*Log[1 - x])/3 + (4*x*z*Log[x])/3 - 
    (2*x*z*Log[1 - z])/3))/NC + 
 NC*NF*((2*z)/3 - (16*x*z)/9 + (2*x*z*Log[1 - x])/3 - (4*x*z*Log[x])/3 + 
   (2*x*z*Log[1 - z])/3) - 6*sqrtxz1*x*Log[1 + sqrtxz1 - z] - 
 (2*sqrtxz1*x*Log[1 + sqrtxz1 - z])/z - 4*x*Log[2]*Log[1 + sqrtxz1 - z] - 
 4*x*z*Log[2]*Log[1 + sqrtxz1 - z] + 5*Log[z] + (3*Log[z])/(4*poly2^2) - 
 (3*Log[z])/(4*poly2) + Log[z]/(2*x) + (3*Log[z])/(4*poly2^2*x) - 
 (5*Log[z])/(4*poly2*x) - (21*x*Log[z])/2 - (3*x*Log[z])/(4*poly2^2) - 
 (3*x*Log[z])/(2*poly2) + 3*sqrtxz1*x*Log[z] - 5*x^2*Log[z] - 
 (3*x^2*Log[z])/(4*poly2^2) - (3*x^2*Log[z])/(2*poly2) - 
 (3*x^3*Log[z])/(4*poly2^2) - (5*x^3*Log[z])/(4*poly2) - 
 (3*x^4*Log[z])/(4*poly2^2) - (7*x^4*Log[z])/(4*poly2) + 
 (3*x^5*Log[z])/(4*poly2^2) + (3*x^6*Log[z])/(4*poly2^2) - 
 (8*x*Log[z])/(1 - z) - (2*x^4*Log[z])/(x - z)^2 + 
 (2*x^2*Log[z])/(x - z) + (8*x^3*Log[z])/(x - z) - (9*x*Log[z])/z + 
 (sqrtxz1*x*Log[z])/z + (8*x*Log[z])/((1 - z)*z) - (9*z*Log[z])/2 - 
 (37*x*z*Log[z])/2 + (2*x*z^3*Log[z])/(x - z)^2 + 6*x*Log[2]*Log[z] + 
 6*x*z*Log[2]*Log[z] - 6*x*Log[1 - x]*Log[z] + 
 (6*x*Log[1 - x]*Log[z])/(1 - z) - 14*x*z*Log[1 - x]*Log[z] + 
 (2*Log[x]*Log[z])/x + 4*x*Log[x]*Log[z] - (2*Log[x]*Log[z])/(1 + x) - 
 (2*Log[x]*Log[z])/(x*(1 + x)) - (4*x*Log[x]*Log[z])/(1 - z) + 
 (6*x*Log[x]*Log[z])/z - (4*x*Log[x]*Log[z])/((1 - z)*z) - 
 (2*z*Log[x]*Log[z])/x + 24*x*z*Log[x]*Log[z] + 
 (2*z*Log[x]*Log[z])/(1 + x) + (2*z*Log[x]*Log[z])/(x*(1 + x)) + 
 (2*Log[1 + x/z]*Log[z])/x - 2*x*Log[1 + x/z]*Log[z] - 
 (2*Log[1 + x/z]*Log[z])/(1 + x) - (2*Log[1 + x/z]*Log[z])/(x*(1 + x)) - 
 (2*z*Log[1 + x/z]*Log[z])/x + 2*x*z*Log[1 + x/z]*Log[z] + 
 (2*z*Log[1 + x/z]*Log[z])/(1 + x) + (2*z*Log[1 + x/z]*Log[z])/
  (x*(1 + x)) - 6*x*Log[1 - z]*Log[z] + (6*x*Log[1 - z]*Log[z])/(1 - z) - 
 24*x*z*Log[1 - z]*Log[z] - 2*x*Log[1 + sqrtxz1 - z]*Log[z] - 
 2*x*z*Log[1 + sqrtxz1 - z]*Log[z] + Log[z]^2/x - 2*x*Log[z]^2 - 
 Log[z]^2/(1 + x) - Log[z]^2/(x*(1 + x)) + (x*Log[z]^2)/(1 - z) - 
 (z*Log[z]^2)/x - x*z*Log[z]^2 + (z*Log[z]^2)/(1 + x) + 
 (z*Log[z]^2)/(x*(1 + x)) + LMUA*(2*x + x*z + 4*x*z*Log[1 - z] - 
   2*x*z*Log[z]) + (LMUA*(-2*x + x*z + x*z^2 - x*Log[z] - 2*x*z*Log[z]))/
  NC + (LMUA*(-x - (x*z)/2 - 2*x*z*Log[1 - z] + x*z*Log[z]))/NC^2 + 
 LMUA*NC^2*(-x - (x*z)/2 - 2*x*z*Log[1 - z] + x*z*Log[z]) + 
 LMUA*NC*(2*x - x*z - x*z^2 + x*Log[z] + 2*x*z*Log[z]) + 
 5*sqrtxz3*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
 (3*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/x - 
 9*sqrtxz3*x*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
 5*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] - 
 4*x*Log[2]*Log[1 + sqrtxz1 + z] - 4*x*z*Log[2]*Log[1 + sqrtxz1 + z] - 
 2*x*Log[x]*Log[1 + sqrtxz1 + z] - 2*x*z*Log[x]*Log[1 + sqrtxz1 + z] + 
 4*x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
 4*x*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
 4*x*Log[z]*Log[1 + sqrtxz1 + z] - 4*x*z*Log[z]*Log[1 + sqrtxz1 + z] - 
 2*x*Log[x]*Log[x + z] - 2*x*z*Log[x]*Log[x + z] + 
 2*x*Log[z]*Log[x + z] + 2*x*z*Log[z]*Log[x + z] - 
 (2*Log[x]*Log[1 + x*z])/x + 4*x*Log[x]*Log[1 + x*z] + 
 (2*Log[x]*Log[1 + x*z])/(1 + x) + (2*Log[x]*Log[1 + x*z])/(x*(1 + x)) + 
 (2*z*Log[x]*Log[1 + x*z])/x - (2*z*Log[x]*Log[1 + x*z])/(1 + x) - 
 (2*z*Log[x]*Log[1 + x*z])/(x*(1 + x)) - (2*Log[z]*Log[1 + x*z])/x + 
 4*x*Log[z]*Log[1 + x*z] + (2*Log[z]*Log[1 + x*z])/(1 + x) + 
 (2*Log[z]*Log[1 + x*z])/(x*(1 + x)) + (2*z*Log[z]*Log[1 + x*z])/x - 
 (2*z*Log[z]*Log[1 + x*z])/(1 + x) - (2*z*Log[z]*Log[1 + x*z])/
  (x*(1 + x)) + (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (8*sqrtxz2*x) + (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (8*poly2^2*sqrtxz2*x) - (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (4*poly2*sqrtxz2*x) + (47*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (4*sqrtxz2) - (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (4*poly2^2*sqrtxz2) - (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (2*poly2*sqrtxz2) + (9*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (2*sqrtxz2) - (5*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (8*sqrtxz2) + (x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (4*poly2*sqrtxz2) + (3*x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (4*poly2^2*sqrtxz2) + (x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (poly2*sqrtxz2) - (3*x^7*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (8*poly2^2*sqrtxz2) - (2*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (sqrtxz2*(1 - z)) + (2*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (sqrtxz2*(1 - z)) - (2*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (sqrtxz2*z) - (2*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  (sqrtxz2*z) - (18*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
  sqrtxz2 - (9*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
 (18*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
 (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*sqrtxz2*x) - 
 (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2*x) + 
 (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*poly2*sqrtxz2*x) - 
 (47*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) + 
 (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*poly2^2*sqrtxz2) + 
 (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*poly2*sqrtxz2) - 
 (9*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2) + 
 (5*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*sqrtxz2) - 
 (x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*poly2*sqrtxz2) - 
 (3*x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*poly2^2*sqrtxz2) - 
 (x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(poly2*sqrtxz2) + 
 (3*x^7*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) + 
 (2*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*(1 - z)) - 
 (2*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*(1 - z)) + 
 (2*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*z) + 
 (2*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*z) + 
 (18*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
 (9*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
 (18*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
 (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2*x) - 
 (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2*x) + 
 (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2*x) - 
 (47*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
 (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*poly2^2*sqrtxz2) + 
 (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*poly2*sqrtxz2) - 
 (9*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
 (5*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2) - 
 (x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2) - 
 (3*x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*poly2^2*sqrtxz2) - 
 (x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(poly2*sqrtxz2) + 
 (3*x^7*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
 (2*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
 (2*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
 (2*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
 (2*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
 (18*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
 (9*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
 (18*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
 (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2*x) + 
 (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2*x) - 
 (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2*x) + 
 (47*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
 (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*poly2^2*sqrtxz2) - 
 (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*poly2*sqrtxz2) + 
 (9*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
 (5*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2) + 
 (x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2) + 
 (3*x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*poly2^2*sqrtxz2) + 
 (x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(poly2*sqrtxz2) - 
 (3*x^7*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
 (2*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
 (2*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
 (2*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
 (2*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
 (18*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
 (9*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
 (18*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
 (4*PolyLog[2, -x])/x + 4*x*PolyLog[2, -x] - (4*PolyLog[2, -x])/(1 + x) - 
 (4*PolyLog[2, -x])/(x*(1 + x)) - (4*x*PolyLog[2, -x])/z - 
 (4*z*PolyLog[2, -x])/x + (4*z*PolyLog[2, -x])/(1 + x) + 
 (4*z*PolyLog[2, -x])/(x*(1 + x)) - (4*PolyLog[2, x])/x + 
 4*x*PolyLog[2, x] + (4*PolyLog[2, x])/(1 + x) + 
 (4*PolyLog[2, x])/(x*(1 + x)) - (4*x*PolyLog[2, x])/(1 - z) + 
 (4*z*PolyLog[2, x])/x + 2*x*z*PolyLog[2, x] - 
 (4*z*PolyLog[2, x])/(1 + x) - (4*z*PolyLog[2, x])/(x*(1 + x)) + 
 2*x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 2*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
 2*x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
 2*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 4*x*PolyLog[2, 1 - x/z] + (4*x*PolyLog[2, 1 - x/z])/z - 
 (4*x*PolyLog[2, 1 - x/z])/((1 - z)*z) + 8*x*z*PolyLog[2, 1 - x/z] - 
 2*x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
 2*x*z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 2*x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 2*x*z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - (2*PolyLog[2, -(x/z)])/x + 
 (2*PolyLog[2, -(x/z)])/(1 + x) + (2*PolyLog[2, -(x/z)])/(x*(1 + x)) + 
 (2*z*PolyLog[2, -(x/z)])/x - 4*x*z*PolyLog[2, -(x/z)] - 
 (2*z*PolyLog[2, -(x/z)])/(1 + x) - (2*z*PolyLog[2, -(x/z)])/
  (x*(1 + x)) - 2*x*PolyLog[2, z] + (2*x*PolyLog[2, z])/(1 - z) - 
 10*x*z*PolyLog[2, z] + NC^2*(x^2 + x^2/(x - z) - x^3/(x - z) - (2*z)/3 + 
   (10*x*z)/9 - 2*Pi^2*x*z - 3*x*Log[1 - x] + z*Log[1 - x] + 
   (x*z*Log[1 - x])/3 + 5*x*z*Log[1 - x]^2 + 4*x*Log[x] - 
   (x^3*Log[x])/(x - z)^2 + (x^4*Log[x])/(x - z)^2 + 
   (2*x^2*Log[x])/(x - z) - (x^3*Log[x])/(x - z) - z*Log[x] + 
   (4*x*z*Log[x])/3 - 12*x*z*Log[1 - x]*Log[x] + 8*x*z*Log[x]^2 - 
   3*x*Log[1 - z] + z*Log[1 - z] - (5*x*z*Log[1 - z])/3 + 
   10*x*z*Log[1 - x]*Log[1 - z] - 13*x*z*Log[x]*Log[1 - z] + 
   5*x*z*Log[1 - z]^2 + (x^3*Log[z])/(x - z)^2 - (x^4*Log[z])/(x - z)^2 - 
   (2*x^2*Log[z])/(x - z) + (x^3*Log[z])/(x - z) + 6*x*z*Log[z] + 
   3*x*z*Log[1 - x]*Log[z] - 5*x*z*Log[x]*Log[z] + 
   6*x*z*Log[1 - z]*Log[z] + x*z*PolyLog[2, x] + 3*x*z*PolyLog[2, z]) - 
 (2*PolyLog[2, -(x*z)])/x + 4*x*PolyLog[2, -(x*z)] + 
 (2*PolyLog[2, -(x*z)])/(1 + x) + (2*PolyLog[2, -(x*z)])/(x*(1 + x)) + 
 (2*z*PolyLog[2, -(x*z)])/x - (2*z*PolyLog[2, -(x*z)])/(1 + x) - 
 (2*z*PolyLog[2, -(x*z)])/(x*(1 + x)) + 
 (-21/2 + 1/(2*poly2) + 1/(2*x) - (2*Pi^2)/(3*x) - 1/(2*poly2*x) + 
   (23*x)/2 - (5*Pi^2*x)/3 - x^2/2 + x^3/(2*poly2) - x^4/(2*poly2) + 
   (2*Pi^2)/(3*(1 + x)) + (2*Pi^2)/(3*x*(1 + x)) + (4*x)/(1 - z) + 
   (Pi^2*x)/(1 - z) - x^2/(x - z) + x^3/(x - z) + (4*x)/z + 
   (Pi^2*x)/(3*z) - (4*x)/((1 - z)*z) + 18*z + (2*Pi^2*z)/(3*x) - 
   27*x*z - 2*Pi^2*x*z - (2*Pi^2*z)/(3*(1 + x)) - 
   (2*Pi^2*z)/(3*x*(1 + x)) + (5*sqrtxz3*InvTanInt[-sqrtxz3])/2 + 
   (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/(2*x) - 
   (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 + 
   (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 - (5*sqrtxz3*InvTanInt[sqrtxz3])/
    2 - (3*sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) + 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 - 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 + 
   5*sqrtxz3*InvTanInt[sqrtxz3*z] + (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/
    x - 9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z] + 
   5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] - 6*sqrtxz1*x*Log[2] - 
   (2*sqrtxz1*x*Log[2])/z - 4*x*Log[2]^2 - 4*x*z*Log[2]^2 + 
   5*sqrtxz3*ArcTan[sqrtxz3]*Log[sqrtxz3] + 
   (3*sqrtxz3*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/x - 
   9*sqrtxz3*x*z*ArcTan[sqrtxz3]*Log[sqrtxz3] + 
   5*sqrtxz3*z^2*ArcTan[sqrtxz3]*Log[sqrtxz3] + x*Log[1 - x] + 
   z*Log[1 - x] + 6*x*z*Log[1 - x] + 4*x*Log[1 - x]^2 - 
   (4*x*Log[1 - x]^2)/(1 - z) + 6*x*z*Log[1 - x]^2 - 4*Log[x] + 
   (3*Log[x])/(4*poly2^2) - (3*Log[x])/(4*poly2) - (17*Log[x])/(2*x) - 
   (3*Log[x])/(4*poly2^2*x) + (5*Log[x])/(4*poly2*x) - (9*x*Log[x])/2 + 
   (3*x*Log[x])/(4*poly2^2) + (3*x*Log[x])/(2*poly2) - 
   3*sqrtxz1*x*Log[x] - 5*x^2*Log[x] - (3*x^2*Log[x])/(4*poly2^2) - 
   (3*x^2*Log[x])/(2*poly2) + (3*x^3*Log[x])/(4*poly2^2) + 
   (5*x^3*Log[x])/(4*poly2) - (3*x^4*Log[x])/(4*poly2^2) - 
   (7*x^4*Log[x])/(4*poly2) - (3*x^5*Log[x])/(4*poly2^2) + 
   (3*x^6*Log[x])/(4*poly2^2) + (8*Log[x])/(1 + x) + 
   (8*Log[x])/(x*(1 + x)) - (16*x*Log[x])/(1 - z) + 
   (x^3*Log[x])/(x - z)^2 - (3*x^4*Log[x])/(x - z)^2 + 
   (9*x^3*Log[x])/(x - z) - (15*x*Log[x])/z - (sqrtxz1*x*Log[x])/z + 
   (16*x*Log[x])/((1 - z)*z) + (11*z*Log[x])/2 + (8*z*Log[x])/x - 
   (21*x*z*Log[x])/2 - (8*z*Log[x])/(1 + x) - (8*z*Log[x])/(x*(1 + x)) + 
   (2*x*z^3*Log[x])/(x - z)^2 - 2*x*Log[2]*Log[x] - 2*x*z*Log[2]*Log[x] + 
   (4*Log[1 - x]*Log[x])/x - 14*x*Log[1 - x]*Log[x] - 
   (4*Log[1 - x]*Log[x])/(1 + x) - (4*Log[1 - x]*Log[x])/(x*(1 + x)) + 
   (14*x*Log[1 - x]*Log[x])/(1 - z) - (4*z*Log[1 - x]*Log[x])/x - 
   22*x*z*Log[1 - x]*Log[x] + (4*z*Log[1 - x]*Log[x])/(1 + x) + 
   (4*z*Log[1 - x]*Log[x])/(x*(1 + x)) + (3*Log[x]^2)/x + 10*x*Log[x]^2 - 
   (3*Log[x]^2)/(1 + x) - (3*Log[x]^2)/(x*(1 + x)) - 
   (2*x*Log[x]^2)/(1 - z) + (5*x*Log[x]^2)/z - 
   (6*x*Log[x]^2)/((1 - z)*z) - (3*z*Log[x]^2)/x + 15*x*z*Log[x]^2 + 
   (3*z*Log[x]^2)/(1 + x) + (3*z*Log[x]^2)/(x*(1 + x)) - 
   (4*Log[x]*Log[1 + x])/x - 4*x*Log[x]*Log[1 + x] + 
   (4*Log[x]*Log[1 + x])/(1 + x) + (4*Log[x]*Log[1 + x])/(x*(1 + x)) + 
   (4*x*Log[x]*Log[1 + x])/z + (4*z*Log[x]*Log[1 + x])/x - 
   (4*z*Log[x]*Log[1 + x])/(1 + x) - (4*z*Log[x]*Log[1 + x])/
    (x*(1 + x)) - (3*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2*x) - 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2*x) + 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(4*poly2*sqrtxz2*x) - 
   (47*x*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) + 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(4*poly2^2*sqrtxz2) + 
   (x*Log[x]*Log[1 - sqrtxz2 + x])/(2*poly2*sqrtxz2) - 
   (9*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) + 
   (5*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2) - 
   (x^3*Log[x]*Log[1 - sqrtxz2 + x])/(4*poly2*sqrtxz2) - 
   (3*x^5*Log[x]*Log[1 - sqrtxz2 + x])/(4*poly2^2*sqrtxz2) - 
   (x^5*Log[x]*Log[1 - sqrtxz2 + x])/(poly2*sqrtxz2) + 
   (3*x^7*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
   (2*x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (2*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (2*x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) + 
   (2*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) + 
   (18*x*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (9*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (18*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2*x) + 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2*x) - 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(4*poly2*sqrtxz2*x) + 
   (47*x*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) - 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(4*poly2^2*sqrtxz2) - 
   (x*Log[x]*Log[1 + sqrtxz2 + x])/(2*poly2*sqrtxz2) + 
   (9*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) - 
   (5*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) + 
   (x^3*Log[x]*Log[1 + sqrtxz2 + x])/(4*poly2*sqrtxz2) + 
   (3*x^5*Log[x]*Log[1 + sqrtxz2 + x])/(4*poly2^2*sqrtxz2) + 
   (x^5*Log[x]*Log[1 + sqrtxz2 + x])/(poly2*sqrtxz2) - 
   (3*x^7*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
   (2*x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (2*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (2*x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) - 
   (2*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) - 
   (18*x*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (9*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (18*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (2*Log[x]*Log[1 + x/z])/x - 2*x*Log[x]*Log[1 + x/z] - 
   (2*Log[x]*Log[1 + x/z])/(1 + x) - (2*Log[x]*Log[1 + x/z])/
    (x*(1 + x)) - (2*z*Log[x]*Log[1 + x/z])/x + 
   2*x*z*Log[x]*Log[1 + x/z] + (2*z*Log[x]*Log[1 + x/z])/(1 + x) + 
   (2*z*Log[x]*Log[1 + x/z])/(x*(1 + x)) + x*Log[1 - z] + z*Log[1 - z] + 
   4*x*z*Log[1 - z] + 4*x*Log[1 - x]*Log[1 - z] - 
   (4*x*Log[1 - x]*Log[1 - z])/(1 - z) + 10*x*z*Log[1 - x]*Log[1 - z] - 
   6*x*Log[x]*Log[1 - z] + (6*x*Log[x]*Log[1 - z])/(1 - z) - 
   19*x*z*Log[x]*Log[1 - z] + x*Log[1 - z]^2 - (x*Log[1 - z]^2)/(1 - z) + 
   6*x*z*Log[1 - z]^2 + 6*sqrtxz1*x*Log[1 + sqrtxz1 - z] + 
   (2*sqrtxz1*x*Log[1 + sqrtxz1 - z])/z + 
   4*x*Log[2]*Log[1 + sqrtxz1 - z] + 4*x*z*Log[2]*Log[1 + sqrtxz1 - z] - 
   5*Log[z] - (3*Log[z])/(4*poly2^2) + (3*Log[z])/(4*poly2) - 
   Log[z]/(2*x) - (3*Log[z])/(4*poly2^2*x) + (5*Log[z])/(4*poly2*x) + 
   (21*x*Log[z])/2 + (3*x*Log[z])/(4*poly2^2) + (3*x*Log[z])/(2*poly2) - 
   3*sqrtxz1*x*Log[z] + 5*x^2*Log[z] + (3*x^2*Log[z])/(4*poly2^2) + 
   (3*x^2*Log[z])/(2*poly2) + (3*x^3*Log[z])/(4*poly2^2) + 
   (5*x^3*Log[z])/(4*poly2) + (3*x^4*Log[z])/(4*poly2^2) + 
   (7*x^4*Log[z])/(4*poly2) - (3*x^5*Log[z])/(4*poly2^2) - 
   (3*x^6*Log[z])/(4*poly2^2) + (8*x*Log[z])/(1 - z) - 
   (x^3*Log[z])/(x - z)^2 + (3*x^4*Log[z])/(x - z)^2 - 
   (9*x^3*Log[z])/(x - z) + (9*x*Log[z])/z - (sqrtxz1*x*Log[z])/z - 
   (8*x*Log[z])/((1 - z)*z) + (9*z*Log[z])/2 + (25*x*z*Log[z])/2 - 
   (2*x*z^3*Log[z])/(x - z)^2 - 6*x*Log[2]*Log[z] - 6*x*z*Log[2]*Log[z] + 
   6*x*Log[1 - x]*Log[z] - (6*x*Log[1 - x]*Log[z])/(1 - z) + 
   11*x*z*Log[1 - x]*Log[z] - (2*Log[x]*Log[z])/x - 4*x*Log[x]*Log[z] + 
   (2*Log[x]*Log[z])/(1 + x) + (2*Log[x]*Log[z])/(x*(1 + x)) + 
   (4*x*Log[x]*Log[z])/(1 - z) - (6*x*Log[x]*Log[z])/z + 
   (4*x*Log[x]*Log[z])/((1 - z)*z) + (2*z*Log[x]*Log[z])/x - 
   19*x*z*Log[x]*Log[z] - (2*z*Log[x]*Log[z])/(1 + x) - 
   (2*z*Log[x]*Log[z])/(x*(1 + x)) - (2*Log[1 + x/z]*Log[z])/x + 
   2*x*Log[1 + x/z]*Log[z] + (2*Log[1 + x/z]*Log[z])/(1 + x) + 
   (2*Log[1 + x/z]*Log[z])/(x*(1 + x)) + (2*z*Log[1 + x/z]*Log[z])/x - 
   2*x*z*Log[1 + x/z]*Log[z] - (2*z*Log[1 + x/z]*Log[z])/(1 + x) - 
   (2*z*Log[1 + x/z]*Log[z])/(x*(1 + x)) + 6*x*Log[1 - z]*Log[z] - 
   (6*x*Log[1 - z]*Log[z])/(1 - z) + 18*x*z*Log[1 - z]*Log[z] + 
   2*x*Log[1 + sqrtxz1 - z]*Log[z] + 2*x*z*Log[1 + sqrtxz1 - z]*Log[z] - 
   Log[z]^2/x + 2*x*Log[z]^2 + Log[z]^2/(1 + x) + Log[z]^2/(x*(1 + x)) - 
   (x*Log[z]^2)/(1 - z) + (z*Log[z]^2)/x + x*z*Log[z]^2 - 
   (z*Log[z]^2)/(1 + x) - (z*Log[z]^2)/(x*(1 + x)) - 
   5*sqrtxz3*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] - 
   (3*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/x + 
   9*sqrtxz3*x*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] - 
   5*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   4*x*Log[2]*Log[1 + sqrtxz1 + z] + 4*x*z*Log[2]*Log[1 + sqrtxz1 + z] + 
   2*x*Log[x]*Log[1 + sqrtxz1 + z] + 2*x*z*Log[x]*Log[1 + sqrtxz1 + z] - 
   4*x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   4*x*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   4*x*Log[z]*Log[1 + sqrtxz1 + z] + 4*x*z*Log[z]*Log[1 + sqrtxz1 + z] + 
   2*x*Log[x]*Log[x + z] + 2*x*z*Log[x]*Log[x + z] - 
   2*x*Log[z]*Log[x + z] - 2*x*z*Log[z]*Log[x + z] + 
   (2*Log[x]*Log[1 + x*z])/x - 4*x*Log[x]*Log[1 + x*z] - 
   (2*Log[x]*Log[1 + x*z])/(1 + x) - (2*Log[x]*Log[1 + x*z])/
    (x*(1 + x)) - (2*z*Log[x]*Log[1 + x*z])/x + 
   (2*z*Log[x]*Log[1 + x*z])/(1 + x) + (2*z*Log[x]*Log[1 + x*z])/
    (x*(1 + x)) + (2*Log[z]*Log[1 + x*z])/x - 4*x*Log[z]*Log[1 + x*z] - 
   (2*Log[z]*Log[1 + x*z])/(1 + x) - (2*Log[z]*Log[1 + x*z])/
    (x*(1 + x)) - (2*z*Log[z]*Log[1 + x*z])/x + 
   (2*z*Log[z]*Log[1 + x*z])/(1 + x) + (2*z*Log[z]*Log[1 + x*z])/
    (x*(1 + x)) - (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*sqrtxz2*x) - (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2*x) + (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (4*poly2*sqrtxz2*x) - 
   (47*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*poly2^2*sqrtxz2) + 
   (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*poly2*sqrtxz2) - 
   (9*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2) + 
   (5*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*sqrtxz2) - 
   (x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*poly2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (4*poly2^2*sqrtxz2) - (x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (poly2*sqrtxz2) + (3*x^7*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) + (2*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) - (2*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) + (2*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*z) + (2*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*z) + (18*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    sqrtxz2 + (9*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    sqrtxz2 - (18*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    sqrtxz2 + (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*sqrtxz2*x) + (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2*x) - (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (4*poly2*sqrtxz2*x) + 
   (47*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*poly2^2*sqrtxz2) - 
   (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*poly2*sqrtxz2) + 
   (9*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2) - 
   (5*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*sqrtxz2) + 
   (x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*poly2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (4*poly2^2*sqrtxz2) + (x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (poly2*sqrtxz2) - (3*x^7*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) - (2*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) + (2*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) - (2*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*z) - (2*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*z) - (18*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    sqrtxz2 - (9*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    sqrtxz2 + (18*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    sqrtxz2 + (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2*x) + 
   (47*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*poly2^2*sqrtxz2) - 
   (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*poly2*sqrtxz2) + 
   (9*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
   (5*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2) + 
   (x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*poly2^2*sqrtxz2) + 
   (x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(poly2*sqrtxz2) - 
   (3*x^7*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
   (2*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   (2*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   (2*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (2*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (18*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (9*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (18*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2*x) - 
   (47*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*poly2^2*sqrtxz2) + 
   (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*poly2*sqrtxz2) - 
   (9*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
   (5*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2) - 
   (x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*poly2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*poly2^2*sqrtxz2) - 
   (x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(poly2*sqrtxz2) + 
   (3*x^7*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
   (2*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   (2*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   (2*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (2*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (18*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (9*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (18*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (4*PolyLog[2, -x])/x - 4*x*PolyLog[2, -x] + 
   (4*PolyLog[2, -x])/(1 + x) + (4*PolyLog[2, -x])/(x*(1 + x)) + 
   (4*x*PolyLog[2, -x])/z + (4*z*PolyLog[2, -x])/x - 
   (4*z*PolyLog[2, -x])/(1 + x) - (4*z*PolyLog[2, -x])/(x*(1 + x)) + 
   (4*PolyLog[2, x])/x - 4*x*PolyLog[2, x] - (4*PolyLog[2, x])/(1 + x) - 
   (4*PolyLog[2, x])/(x*(1 + x)) + (4*x*PolyLog[2, x])/(1 - z) - 
   (4*z*PolyLog[2, x])/x - 3*x*z*PolyLog[2, x] + 
   (4*z*PolyLog[2, x])/(1 + x) + (4*z*PolyLog[2, x])/(x*(1 + x)) - 
   2*x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
   2*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   2*x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   2*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
   4*x*PolyLog[2, 1 - x/z] - (4*x*PolyLog[2, 1 - x/z])/z + 
   (4*x*PolyLog[2, 1 - x/z])/((1 - z)*z) - 8*x*z*PolyLog[2, 1 - x/z] + 
   2*x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   2*x*z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   2*x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
   2*x*z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + (2*PolyLog[2, -(x/z)])/x - 
   (2*PolyLog[2, -(x/z)])/(1 + x) - (2*PolyLog[2, -(x/z)])/(x*(1 + x)) - 
   (2*z*PolyLog[2, -(x/z)])/x + 4*x*z*PolyLog[2, -(x/z)] + 
   (2*z*PolyLog[2, -(x/z)])/(1 + x) + (2*z*PolyLog[2, -(x/z)])/
    (x*(1 + x)) + 2*x*PolyLog[2, z] - (2*x*PolyLog[2, z])/(1 - z) + 
   7*x*z*PolyLog[2, z] + (2*PolyLog[2, -(x*z)])/x - 
   4*x*PolyLog[2, -(x*z)] - (2*PolyLog[2, -(x*z)])/(1 + x) - 
   (2*PolyLog[2, -(x*z)])/(x*(1 + x)) - (2*z*PolyLog[2, -(x*z)])/x + 
   (2*z*PolyLog[2, -(x*z)])/(1 + x) + (2*z*PolyLog[2, -(x*z)])/
    (x*(1 + x)))/NC^2 + NC*(-28/3 + 10/(9*x) + (29*x)/6 - (Pi^2*x)/2 + 
   (44*x^2)/9 + 10*z + (2*Pi^2*z)/(3*x) - 9*x*z - Pi^2*x*z - 
   (2*Pi^2*z)/(3*(1 + x)) - (2*Pi^2*z)/(3*x*(1 + x)) + z^2 - 
   (4*Pi^2*z^2)/(3*x) - (7*x*z^2)/2 + (4*Pi^2*x*z^2)/3 + 
   (4*Pi^2*z^2)/(3*(1 + x)) + (4*Pi^2*z^2)/(3*x*(1 + x)) - 
   (sqrtxz3*InvTanInt[-sqrtxz3])/2 + (sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (2*x) - (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 + (sqrtxz3*InvTanInt[sqrtxz3])/
    2 - (sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) + 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 - sqrtxz3*InvTanInt[sqrtxz3*z] + 
   (sqrtxz3*z*InvTanInt[sqrtxz3*z])/x - 3*sqrtxz3*x*z*
    InvTanInt[sqrtxz3*z] + 23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] - 
   4*sqrtxz1*x*Log[2] - 16*x*z^2*Log[2]^2 - sqrtxz3*ArcTan[sqrtxz3]*
    Log[sqrtxz3] + (sqrtxz3*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/x - 
   3*sqrtxz3*x*z*ArcTan[sqrtxz3]*Log[sqrtxz3] + 
   23*sqrtxz3*z^2*ArcTan[sqrtxz3]*Log[sqrtxz3] - 2*Log[1 - x] + 
   (2*Log[1 - x])/(3*x) - 2*x*Log[1 - x] + (4*x^2*Log[1 - x])/3 + 
   x*z*Log[1 - x] + x*z^2*Log[1 - x] - Log[x]/2 - (3*x*Log[x])/2 - 
   2*sqrtxz1*x*Log[x] - 6*x^2*Log[x] - (2*x^2*Log[x])/(x - z) + 
   (2*x^3*Log[x])/(x - z) + (9*z*Log[x])/2 + (8*z*Log[x])/x + 
   (x*z*Log[x])/2 - (8*z*Log[x])/(1 + x) - (8*z*Log[x])/(x*(1 + x)) - 
   (16*z^2*Log[x])/x - 2*x*z^2*Log[x] + (16*z^2*Log[x])/(1 + x) + 
   (16*z^2*Log[x])/(x*(1 + x)) + 4*x*z*Log[2]*Log[x] - 
   16*x*z^2*Log[2]*Log[x] - (4*z*Log[1 - x]*Log[x])/x + 
   4*x*z*Log[1 - x]*Log[x] + (4*z*Log[1 - x]*Log[x])/(1 + x) + 
   (4*z*Log[1 - x]*Log[x])/(x*(1 + x)) + (8*z^2*Log[1 - x]*Log[x])/x - 
   8*x*z^2*Log[1 - x]*Log[x] - (8*z^2*Log[1 - x]*Log[x])/(1 + x) - 
   (8*z^2*Log[1 - x]*Log[x])/(x*(1 + x)) + 4*x*Log[x]^2 - 
   (3*z*Log[x]^2)/x - 6*x*z*Log[x]^2 + (3*z*Log[x]^2)/(1 + x) + 
   (3*z*Log[x]^2)/(x*(1 + x)) + (6*z^2*Log[x]^2)/x + 4*x*z^2*Log[x]^2 - 
   (6*z^2*Log[x]^2)/(1 + x) - (6*z^2*Log[x]^2)/(x*(1 + x)) - 
   4*x*Log[x]*Log[1 + x] + (4*z*Log[x]*Log[1 + x])/x + 
   8*x*z*Log[x]*Log[1 + x] - (4*z*Log[x]*Log[1 + x])/(1 + x) - 
   (4*z*Log[x]*Log[1 + x])/(x*(1 + x)) - (8*z^2*Log[x]*Log[1 + x])/x + 
   (8*z^2*Log[x]*Log[1 + x])/(1 + x) + (8*z^2*Log[x]*Log[1 + x])/
    (x*(1 + x)) - (4*x*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (4*x^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (16*x*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (8*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (16*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (4*x*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (4*x^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (16*x*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (8*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (16*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (2*z*Log[x]*Log[1 + x/z])/x + 2*x*z*Log[x]*Log[1 + x/z] + 
   (2*z*Log[x]*Log[1 + x/z])/(1 + x) + (2*z*Log[x]*Log[1 + x/z])/
    (x*(1 + x)) + (4*z^2*Log[x]*Log[1 + x/z])/x - 
   4*x*z^2*Log[x]*Log[1 + x/z] - (4*z^2*Log[x]*Log[1 + x/z])/(1 + x) - 
   (4*z^2*Log[x]*Log[1 + x/z])/(x*(1 + x)) - 2*Log[1 - z] + 
   (2*Log[1 - z])/(3*x) - 2*x*Log[1 - z] + (4*x^2*Log[1 - z])/3 + 
   x*z*Log[1 - z] + x*z^2*Log[1 - z] - 2*x*Log[x]*Log[1 - z] + 
   4*sqrtxz1*x*Log[1 + sqrtxz1 - z] - 4*x*z*Log[2]*Log[1 + sqrtxz1 - z] + 
   24*x*z^2*Log[2]*Log[1 + sqrtxz1 - z] - 
   4*x*z*Log[x]*Log[1 + sqrtxz1 - z] + 8*x*z^2*Log[x]*
    Log[1 + sqrtxz1 - z] + 4*x*z*Log[1 + sqrtxz1 - z]^2 - 
   8*x*z^2*Log[1 + sqrtxz1 - z]^2 - (7*Log[z])/2 + (2*Log[z])/(3*x) - 
   (x*Log[z])/2 - 2*sqrtxz1*x*Log[z] + (10*x^2*Log[z])/3 + 
   (2*x^2*Log[z])/(x - z) - (2*x^3*Log[z])/(x - z) + (5*z*Log[z])/2 + 
   (3*x*z*Log[z])/2 + x*z^2*Log[z] - 4*x*z*Log[2]*Log[z] - 
   16*x*z^2*Log[2]*Log[z] - x*Log[1 - x]*Log[z] - 
   2*x*z*Log[1 - x]*Log[z] + x*Log[x]*Log[z] + (2*z*Log[x]*Log[z])/x + 
   6*x*z*Log[x]*Log[z] - (2*z*Log[x]*Log[z])/(1 + x) - 
   (2*z*Log[x]*Log[z])/(x*(1 + x)) - (4*z^2*Log[x]*Log[z])/x - 
   4*x*z^2*Log[x]*Log[z] + (4*z^2*Log[x]*Log[z])/(1 + x) + 
   (4*z^2*Log[x]*Log[z])/(x*(1 + x)) + (2*z*Log[1 + x/z]*Log[z])/x - 
   2*x*z*Log[1 + x/z]*Log[z] - (2*z*Log[1 + x/z]*Log[z])/(1 + x) - 
   (2*z*Log[1 + x/z]*Log[z])/(x*(1 + x)) - (4*z^2*Log[1 + x/z]*Log[z])/
    x + 4*x*z^2*Log[1 + x/z]*Log[z] + (4*z^2*Log[1 + x/z]*Log[z])/
    (1 + x) + (4*z^2*Log[1 + x/z]*Log[z])/(x*(1 + x)) - 
   2*x*Log[1 - z]*Log[z] + 4*x*z*Log[1 - z]*Log[z] + 
   8*x*z^2*Log[1 + sqrtxz1 - z]*Log[z] + (z*Log[z]^2)/x - 
   6*x*z*Log[z]^2 - (z*Log[z]^2)/(1 + x) - (z*Log[z]^2)/(x*(1 + x)) - 
   (2*z^2*Log[z]^2)/x + 4*x*z^2*Log[z]^2 + (2*z^2*Log[z]^2)/(1 + x) + 
   (2*z^2*Log[z]^2)/(x*(1 + x)) + sqrtxz3*ArcTan[sqrtxz3*z]*
    Log[sqrtxz3*z] - (sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/x + 
   3*sqrtxz3*x*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] - 
   23*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   4*x*z*Log[2]*Log[1 + sqrtxz1 + z] + 8*x*z^2*Log[2]*
    Log[1 + sqrtxz1 + z] + 8*x*z^2*Log[x]*Log[1 + sqrtxz1 + z] - 
   4*x*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   8*x*z^2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   4*x*z*Log[z]*Log[1 + sqrtxz1 + z] + 8*x*z^2*Log[z]*
    Log[1 + sqrtxz1 + z] + 2*x*z*Log[x]*Log[x + z] + 
   4*x*z^2*Log[x]*Log[x + z] - 2*x*z*Log[z]*Log[x + z] - 
   4*x*z^2*Log[z]*Log[x + z] - (2*z*Log[x]*Log[1 + x*z])/x + 
   (2*z*Log[x]*Log[1 + x*z])/(1 + x) + (2*z*Log[x]*Log[1 + x*z])/
    (x*(1 + x)) + (4*z^2*Log[x]*Log[1 + x*z])/x - 
   8*x*z^2*Log[x]*Log[1 + x*z] - (4*z^2*Log[x]*Log[1 + x*z])/(1 + x) - 
   (4*z^2*Log[x]*Log[1 + x*z])/(x*(1 + x)) - (2*z*Log[z]*Log[1 + x*z])/
    x + (2*z*Log[z]*Log[1 + x*z])/(1 + x) + (2*z*Log[z]*Log[1 + x*z])/
    (x*(1 + x)) + (4*z^2*Log[z]*Log[1 + x*z])/x - 
   8*x*z^2*Log[z]*Log[1 + x*z] - (4*z^2*Log[z]*Log[1 + x*z])/(1 + x) - 
   (4*z^2*Log[z]*Log[1 + x*z])/(x*(1 + x)) - 
   (4*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (4*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (16*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (8*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (16*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (4*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (4*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (16*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (8*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (16*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (4*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (4*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (16*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (8*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (16*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (4*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (4*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (16*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (8*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (16*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   4*x*PolyLog[2, -x] + (4*z*PolyLog[2, -x])/x + 8*x*z*PolyLog[2, -x] - 
   (4*z*PolyLog[2, -x])/(1 + x) - (4*z*PolyLog[2, -x])/(x*(1 + x)) - 
   (8*z^2*PolyLog[2, -x])/x + (8*z^2*PolyLog[2, -x])/(1 + x) + 
   (8*z^2*PolyLog[2, -x])/(x*(1 + x)) + 2*x*PolyLog[2, x] - 
   (4*z*PolyLog[2, x])/x + 4*x*z*PolyLog[2, x] + 
   (4*z*PolyLog[2, x])/(1 + x) + (4*z*PolyLog[2, x])/(x*(1 + x)) + 
   (8*z^2*PolyLog[2, x])/x - 8*x*z^2*PolyLog[2, x] - 
   (8*z^2*PolyLog[2, x])/(1 + x) - (8*z^2*PolyLog[2, x])/(x*(1 + x)) - 
   4*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   4*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   2*x*PolyLog[2, 1 - x/z] - 4*x*z*PolyLog[2, 1 - x/z] + 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
   (2*z*PolyLog[2, -(x/z)])/x + 4*x*z*PolyLog[2, -(x/z)] + 
   (2*z*PolyLog[2, -(x/z)])/(1 + x) + (2*z*PolyLog[2, -(x/z)])/
    (x*(1 + x)) + (4*z^2*PolyLog[2, -(x/z)])/x - 
   (4*z^2*PolyLog[2, -(x/z)])/(1 + x) - (4*z^2*PolyLog[2, -(x/z)])/
    (x*(1 + x)) - x*PolyLog[2, z] + 6*x*z*PolyLog[2, z] - 
   (2*z*PolyLog[2, -(x*z)])/x + (2*z*PolyLog[2, -(x*z)])/(1 + x) + 
   (2*z*PolyLog[2, -(x*z)])/(x*(1 + x)) + (4*z^2*PolyLog[2, -(x*z)])/x - 
   8*x*z^2*PolyLog[2, -(x*z)] - (4*z^2*PolyLog[2, -(x*z)])/(1 + x) - 
   (4*z^2*PolyLog[2, -(x*z)])/(x*(1 + x))) + 
 (28/3 - 10/(9*x) - (29*x)/6 + (Pi^2*x)/2 - (44*x^2)/9 - 10*z - 
   (2*Pi^2*z)/(3*x) + 9*x*z + Pi^2*x*z + (2*Pi^2*z)/(3*(1 + x)) + 
   (2*Pi^2*z)/(3*x*(1 + x)) - z^2 + (4*Pi^2*z^2)/(3*x) + (7*x*z^2)/2 - 
   (4*Pi^2*x*z^2)/3 - (4*Pi^2*z^2)/(3*(1 + x)) - 
   (4*Pi^2*z^2)/(3*x*(1 + x)) + (sqrtxz3*InvTanInt[-sqrtxz3])/2 - 
   (sqrtxz3*z*InvTanInt[-sqrtxz3])/(2*x) + 
   (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 - (sqrtxz3*InvTanInt[sqrtxz3])/
    2 + (sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) - 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 + sqrtxz3*InvTanInt[sqrtxz3*z] - 
   (sqrtxz3*z*InvTanInt[sqrtxz3*z])/x + 3*sqrtxz3*x*z*
    InvTanInt[sqrtxz3*z] - 23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] + 
   4*sqrtxz1*x*Log[2] + 16*x*z^2*Log[2]^2 + sqrtxz3*ArcTan[sqrtxz3]*
    Log[sqrtxz3] - (sqrtxz3*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/x + 
   3*sqrtxz3*x*z*ArcTan[sqrtxz3]*Log[sqrtxz3] - 
   23*sqrtxz3*z^2*ArcTan[sqrtxz3]*Log[sqrtxz3] + 2*Log[1 - x] - 
   (2*Log[1 - x])/(3*x) + 2*x*Log[1 - x] - (4*x^2*Log[1 - x])/3 - 
   x*z*Log[1 - x] - x*z^2*Log[1 - x] + Log[x]/2 + (3*x*Log[x])/2 + 
   2*sqrtxz1*x*Log[x] + 6*x^2*Log[x] + (2*x^2*Log[x])/(x - z) - 
   (2*x^3*Log[x])/(x - z) - (9*z*Log[x])/2 - (8*z*Log[x])/x - 
   (x*z*Log[x])/2 + (8*z*Log[x])/(1 + x) + (8*z*Log[x])/(x*(1 + x)) + 
   (16*z^2*Log[x])/x + 2*x*z^2*Log[x] - (16*z^2*Log[x])/(1 + x) - 
   (16*z^2*Log[x])/(x*(1 + x)) - 4*x*z*Log[2]*Log[x] + 
   16*x*z^2*Log[2]*Log[x] + (4*z*Log[1 - x]*Log[x])/x - 
   4*x*z*Log[1 - x]*Log[x] - (4*z*Log[1 - x]*Log[x])/(1 + x) - 
   (4*z*Log[1 - x]*Log[x])/(x*(1 + x)) - (8*z^2*Log[1 - x]*Log[x])/x + 
   8*x*z^2*Log[1 - x]*Log[x] + (8*z^2*Log[1 - x]*Log[x])/(1 + x) + 
   (8*z^2*Log[1 - x]*Log[x])/(x*(1 + x)) - 4*x*Log[x]^2 + 
   (3*z*Log[x]^2)/x + 6*x*z*Log[x]^2 - (3*z*Log[x]^2)/(1 + x) - 
   (3*z*Log[x]^2)/(x*(1 + x)) - (6*z^2*Log[x]^2)/x - 4*x*z^2*Log[x]^2 + 
   (6*z^2*Log[x]^2)/(1 + x) + (6*z^2*Log[x]^2)/(x*(1 + x)) + 
   4*x*Log[x]*Log[1 + x] - (4*z*Log[x]*Log[1 + x])/x - 
   8*x*z*Log[x]*Log[1 + x] + (4*z*Log[x]*Log[1 + x])/(1 + x) + 
   (4*z*Log[x]*Log[1 + x])/(x*(1 + x)) + (8*z^2*Log[x]*Log[1 + x])/x - 
   (8*z^2*Log[x]*Log[1 + x])/(1 + x) - (8*z^2*Log[x]*Log[1 + x])/
    (x*(1 + x)) + (4*x*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (4*x^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (16*x*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (8*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (16*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (4*x*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (4*x^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (16*x*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (8*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (16*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (2*z*Log[x]*Log[1 + x/z])/x - 2*x*z*Log[x]*Log[1 + x/z] - 
   (2*z*Log[x]*Log[1 + x/z])/(1 + x) - (2*z*Log[x]*Log[1 + x/z])/
    (x*(1 + x)) - (4*z^2*Log[x]*Log[1 + x/z])/x + 
   4*x*z^2*Log[x]*Log[1 + x/z] + (4*z^2*Log[x]*Log[1 + x/z])/(1 + x) + 
   (4*z^2*Log[x]*Log[1 + x/z])/(x*(1 + x)) + 2*Log[1 - z] - 
   (2*Log[1 - z])/(3*x) + 2*x*Log[1 - z] - (4*x^2*Log[1 - z])/3 - 
   x*z*Log[1 - z] - x*z^2*Log[1 - z] + 2*x*Log[x]*Log[1 - z] - 
   4*sqrtxz1*x*Log[1 + sqrtxz1 - z] + 4*x*z*Log[2]*Log[1 + sqrtxz1 - z] - 
   24*x*z^2*Log[2]*Log[1 + sqrtxz1 - z] + 
   4*x*z*Log[x]*Log[1 + sqrtxz1 - z] - 8*x*z^2*Log[x]*
    Log[1 + sqrtxz1 - z] - 4*x*z*Log[1 + sqrtxz1 - z]^2 + 
   8*x*z^2*Log[1 + sqrtxz1 - z]^2 + (7*Log[z])/2 - (2*Log[z])/(3*x) + 
   (x*Log[z])/2 + 2*sqrtxz1*x*Log[z] - (10*x^2*Log[z])/3 - 
   (2*x^2*Log[z])/(x - z) + (2*x^3*Log[z])/(x - z) - (5*z*Log[z])/2 - 
   (3*x*z*Log[z])/2 - x*z^2*Log[z] + 4*x*z*Log[2]*Log[z] + 
   16*x*z^2*Log[2]*Log[z] + x*Log[1 - x]*Log[z] + 
   2*x*z*Log[1 - x]*Log[z] - x*Log[x]*Log[z] - (2*z*Log[x]*Log[z])/x - 
   6*x*z*Log[x]*Log[z] + (2*z*Log[x]*Log[z])/(1 + x) + 
   (2*z*Log[x]*Log[z])/(x*(1 + x)) + (4*z^2*Log[x]*Log[z])/x + 
   4*x*z^2*Log[x]*Log[z] - (4*z^2*Log[x]*Log[z])/(1 + x) - 
   (4*z^2*Log[x]*Log[z])/(x*(1 + x)) - (2*z*Log[1 + x/z]*Log[z])/x + 
   2*x*z*Log[1 + x/z]*Log[z] + (2*z*Log[1 + x/z]*Log[z])/(1 + x) + 
   (2*z*Log[1 + x/z]*Log[z])/(x*(1 + x)) + (4*z^2*Log[1 + x/z]*Log[z])/
    x - 4*x*z^2*Log[1 + x/z]*Log[z] - (4*z^2*Log[1 + x/z]*Log[z])/
    (1 + x) - (4*z^2*Log[1 + x/z]*Log[z])/(x*(1 + x)) + 
   2*x*Log[1 - z]*Log[z] - 4*x*z*Log[1 - z]*Log[z] - 
   8*x*z^2*Log[1 + sqrtxz1 - z]*Log[z] - (z*Log[z]^2)/x + 
   6*x*z*Log[z]^2 + (z*Log[z]^2)/(1 + x) + (z*Log[z]^2)/(x*(1 + x)) + 
   (2*z^2*Log[z]^2)/x - 4*x*z^2*Log[z]^2 - (2*z^2*Log[z]^2)/(1 + x) - 
   (2*z^2*Log[z]^2)/(x*(1 + x)) - sqrtxz3*ArcTan[sqrtxz3*z]*
    Log[sqrtxz3*z] + (sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/x - 
   3*sqrtxz3*x*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   23*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] - 
   4*x*z*Log[2]*Log[1 + sqrtxz1 + z] - 8*x*z^2*Log[2]*
    Log[1 + sqrtxz1 + z] - 8*x*z^2*Log[x]*Log[1 + sqrtxz1 + z] + 
   4*x*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   8*x*z^2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   4*x*z*Log[z]*Log[1 + sqrtxz1 + z] - 8*x*z^2*Log[z]*
    Log[1 + sqrtxz1 + z] - 2*x*z*Log[x]*Log[x + z] - 
   4*x*z^2*Log[x]*Log[x + z] + 2*x*z*Log[z]*Log[x + z] + 
   4*x*z^2*Log[z]*Log[x + z] + (2*z*Log[x]*Log[1 + x*z])/x - 
   (2*z*Log[x]*Log[1 + x*z])/(1 + x) - (2*z*Log[x]*Log[1 + x*z])/
    (x*(1 + x)) - (4*z^2*Log[x]*Log[1 + x*z])/x + 
   8*x*z^2*Log[x]*Log[1 + x*z] + (4*z^2*Log[x]*Log[1 + x*z])/(1 + x) + 
   (4*z^2*Log[x]*Log[1 + x*z])/(x*(1 + x)) + (2*z*Log[z]*Log[1 + x*z])/
    x - (2*z*Log[z]*Log[1 + x*z])/(1 + x) - (2*z*Log[z]*Log[1 + x*z])/
    (x*(1 + x)) - (4*z^2*Log[z]*Log[1 + x*z])/x + 
   8*x*z^2*Log[z]*Log[1 + x*z] + (4*z^2*Log[z]*Log[1 + x*z])/(1 + x) + 
   (4*z^2*Log[z]*Log[1 + x*z])/(x*(1 + x)) + 
   (4*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (4*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (16*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (8*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (16*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (4*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (4*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (16*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (8*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (16*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (4*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (4*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (16*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (8*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (16*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (4*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (4*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (16*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (8*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (16*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   4*x*PolyLog[2, -x] - (4*z*PolyLog[2, -x])/x - 8*x*z*PolyLog[2, -x] + 
   (4*z*PolyLog[2, -x])/(1 + x) + (4*z*PolyLog[2, -x])/(x*(1 + x)) + 
   (8*z^2*PolyLog[2, -x])/x - (8*z^2*PolyLog[2, -x])/(1 + x) - 
   (8*z^2*PolyLog[2, -x])/(x*(1 + x)) - 2*x*PolyLog[2, x] + 
   (4*z*PolyLog[2, x])/x - 4*x*z*PolyLog[2, x] - 
   (4*z*PolyLog[2, x])/(1 + x) - (4*z*PolyLog[2, x])/(x*(1 + x)) - 
   (8*z^2*PolyLog[2, x])/x + 8*x*z^2*PolyLog[2, x] + 
   (8*z^2*PolyLog[2, x])/(1 + x) + (8*z^2*PolyLog[2, x])/(x*(1 + x)) + 
   4*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
   4*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
   2*x*PolyLog[2, 1 - x/z] + 4*x*z*PolyLog[2, 1 - x/z] - 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (2*z*PolyLog[2, -(x/z)])/x - 4*x*z*PolyLog[2, -(x/z)] - 
   (2*z*PolyLog[2, -(x/z)])/(1 + x) - (2*z*PolyLog[2, -(x/z)])/
    (x*(1 + x)) - (4*z^2*PolyLog[2, -(x/z)])/x + 
   (4*z^2*PolyLog[2, -(x/z)])/(1 + x) + (4*z^2*PolyLog[2, -(x/z)])/
    (x*(1 + x)) + x*PolyLog[2, z] - 6*x*z*PolyLog[2, z] + 
   (2*z*PolyLog[2, -(x*z)])/x - (2*z*PolyLog[2, -(x*z)])/(1 + x) - 
   (2*z*PolyLog[2, -(x*z)])/(x*(1 + x)) - (4*z^2*PolyLog[2, -(x*z)])/x + 
   8*x*z^2*PolyLog[2, -(x*z)] + (4*z^2*PolyLog[2, -(x*z)])/(1 + x) + 
   (4*z^2*PolyLog[2, -(x*z)])/(x*(1 + x)))/NC;

C2LQ2QNSThetaExplicit = Pi^2*(-x + x/(1 - z) - (8*x*z)/3) + (4*x - (4*x)/(1 - z) + 9*x*z)*
  Log[1 - x]^2 + (7*x - (7*x)/(1 - z) + 21*x*z)*Log[x]^2 + 
 (x - x/(1 - z) + 9*x*z)*Log[1 - z]^2 + (4*x - (4*x)/(1 - z) + 9*x*z)*
  Log[z]^2 + Log[1 - x]*(-4*x + 10*x*z + 
   (-11*x + (11*x)/(1 - z) - 28*x*z)*Log[x] + 
   (4*x - (4*x)/(1 - z) + 16*x*z)*Log[1 - z] + 
   (8*x - (8*x)/(1 - z) + 16*x*z)*Log[z]) + 
 Log[z]*(-2*x + 10*x*z + (-x + x/(1 - z) - 2*x*z)*Log[RealAbs[x - z]]) + 
 Log[1 - z]*(-4*x + 10*x*z + (3*x - (3*x)/(1 - z) + 16*x*z)*Log[z] - 
   2*x*z*Log[RealAbs[-1 + x + z]]) + 
 Log[x]*(6*x - 18*x*z + (-6*x + (6*x)/(1 - z) - 28*x*z)*Log[1 - z] + 
   (-11*x + (11*x)/(1 - z) - 28*x*z)*Log[z] + (x - x/(1 - z) + 2*x*z)*
    Log[RealAbs[x - z]] + 2*x*z*Log[RealAbs[-1 + x + z]]) + 
 (-2*x + (2*x)/(1 - z))*PolyLog[2, z] + (2*x - (2*x)/(1 - z))*
  SVP[2, (-1 + x)/(-1 + z)] + 2*x*z*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] - 
 2*x*z*SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 NC^2*((4*Pi^2*x*z)/3 - 4*x*z*Log[1 - x]^2 - 7*x*z*Log[x]^2 - 
   4*x*z*Log[1 - z]^2 + (2*x - 2*x*z)*Log[z] - x*z*Log[z]^2 + 
   Log[1 - x]*(4*x - 4*x*z + 11*x*z*Log[x] - 8*x*z*Log[1 - z] - 
     4*x*z*Log[z]) + Log[x]*(-6*x + 6*x*z + 11*x*z*Log[1 - z] + 
     6*x*z*Log[z] - x*z*Log[RealAbs[-1 + x + z]]) + 
   Log[1 - z]*(4*x - 4*x*z - 5*x*z*Log[z] + 
     x*z*Log[RealAbs[-1 + x + z]]) - 2*x*z*PolyLog[2, z] - 
   2*x*z*SVP[2, -((-1 + x)/z)] + 
   2*x*z*SVP[2, ((-1 + x)*(-1 + z))/(x*z)]) + 
 (-2*x + (2*x)/(1 - z) - 2*x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 (Pi^2*(x - x/(1 - z) + (4*x*z)/3) + (-4*x + (4*x)/(1 - z) - 5*x*z)*
    Log[1 - x]^2 + (-7*x + (7*x)/(1 - z) - 14*x*z)*Log[x]^2 + 
   (-x + x/(1 - z) - 5*x*z)*Log[1 - z]^2 + (-4*x + (4*x)/(1 - z) - 8*x*z)*
    Log[z]^2 + Log[1 - x]*(-6*x*z + (11*x - (11*x)/(1 - z) + 17*x*z)*
      Log[x] + (-4*x + (4*x)/(1 - z) - 8*x*z)*Log[1 - z] + 
     (-8*x + (8*x)/(1 - z) - 12*x*z)*Log[z]) + 
   Log[z]*(-8*x*z + (x - x/(1 - z) + 2*x*z)*Log[RealAbs[x - z]]) + 
   Log[x]*(12*x*z + (6*x - (6*x)/(1 - z) + 17*x*z)*Log[1 - z] + 
     (11*x - (11*x)/(1 - z) + 22*x*z)*Log[z] + (-x + x/(1 - z) - 2*x*z)*
      Log[RealAbs[x - z]] - x*z*Log[RealAbs[-1 + x + z]]) + 
   Log[1 - z]*(-6*x*z + (-3*x + (3*x)/(1 - z) - 11*x*z)*Log[z] + 
     x*z*Log[RealAbs[-1 + x + z]]) + (2*x - (2*x)/(1 - z) + 2*x*z)*
    PolyLog[2, z] + (-2*x + (2*x)/(1 - z))*SVP[2, (-1 + x)/(-1 + z)] + 
   2*x*z*SVP[2, -((-1 + x)/z)] - 
   2*x*z*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (2*x - (2*x)/(1 - z) + 2*x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))])/NC^2;

C2LQ2QPSExplicit = (-3/4 + 3/(8*x) - x/4 + (5*x^2)/8 - 3/(8*z^2) + (3*x)/(8*z^2) + 7/(4*z) - 
   3/(8*x*z) - (3*x)/(4*z) - (5*x^2)/(8*z) - (5*z)/8 + (5*x*z)/8 + 
   (sqrtxz3*InvTanInt[-sqrtxz3])/4 - (3*sqrtxz3*InvTanInt[-sqrtxz3])/
    (16*x^2) + (5*sqrtxz3*x^2*InvTanInt[-sqrtxz3])/16 - 
   (3*sqrtxz3*InvTanInt[-sqrtxz3])/(16*z^2) + 
   (sqrtxz3*InvTanInt[-sqrtxz3])/(8*x*z) - 
   (3*sqrtxz3*x*InvTanInt[-sqrtxz3])/(8*z) - 
   (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/(8*x) + 
   (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/8 + 
   (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/16 - (sqrtxz3*InvTanInt[sqrtxz3])/
    4 + (3*sqrtxz3*InvTanInt[sqrtxz3])/(16*x^2) - 
   (5*sqrtxz3*x^2*InvTanInt[sqrtxz3])/16 + (3*sqrtxz3*InvTanInt[sqrtxz3])/
    (16*z^2) - (sqrtxz3*InvTanInt[sqrtxz3])/(8*x*z) + 
   (3*sqrtxz3*x*InvTanInt[sqrtxz3])/(8*z) + 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3])/(8*x) - 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/8 - 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/16 + (sqrtxz3*InvTanInt[sqrtxz3*z])/
    2 - (3*sqrtxz3*InvTanInt[sqrtxz3*z])/(8*x^2) + 
   (5*sqrtxz3*x^2*InvTanInt[sqrtxz3*z])/8 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/(8*z^2) + 
   (sqrtxz3*InvTanInt[sqrtxz3*z])/(4*x*z) - 
   (3*sqrtxz3*x*InvTanInt[sqrtxz3*z])/(4*z) - 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(4*x) + 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/4 + 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/8 + 
   ((sqrtxz3*ArcTan[sqrtxz3])/2 - (3*sqrtxz3*ArcTan[sqrtxz3])/(8*x^2) + 
     (5*sqrtxz3*x^2*ArcTan[sqrtxz3])/8 - (3*sqrtxz3*ArcTan[sqrtxz3])/
      (8*z^2) + (sqrtxz3*ArcTan[sqrtxz3])/(4*x*z) - 
     (3*sqrtxz3*x*ArcTan[sqrtxz3])/(4*z) - (3*sqrtxz3*z*ArcTan[sqrtxz3])/
      (4*x) + (9*sqrtxz3*x*z*ArcTan[sqrtxz3])/4 + 
     (5*sqrtxz3*z^2*ArcTan[sqrtxz3])/8)*Log[sqrtxz3] + 
   (13/8 - 3/(16*x) - (9*x)/8 - (5*x^2)/16 + 3/(16*z^2) - 
     (3*x)/(16*z^2) + 1/(8*z) - 3/(16*x*z) + (3*x)/(8*z) - 
     (5*x^2)/(16*z) - (5*z)/16 + (5*x*z)/16)*Log[z] + 
   Log[x]*(3/8 - 3/(16*x) - (9*x)/8 + (5*x^2)/16 - 3/(16*z^2) - 
     (3*x)/(16*z^2) + 1/(8*z) + 3/(16*x*z) + (13*x)/(8*z) - 
     (5*x^2)/(16*z) - (5*z)/16 - (5*x*z)/16 + 2*x*Log[z]) + 
   (-1/2*(sqrtxz3*ArcTan[sqrtxz3*z]) + (3*sqrtxz3*ArcTan[sqrtxz3*z])/
      (8*x^2) - (5*sqrtxz3*x^2*ArcTan[sqrtxz3*z])/8 + 
     (3*sqrtxz3*ArcTan[sqrtxz3*z])/(8*z^2) - (sqrtxz3*ArcTan[sqrtxz3*z])/
      (4*x*z) + (3*sqrtxz3*x*ArcTan[sqrtxz3*z])/(4*z) + 
     (3*sqrtxz3*z*ArcTan[sqrtxz3*z])/(4*x) - 
     (9*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/4 - 
     (5*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/8)*Log[sqrtxz3*z])/NC + 
 NC*(3/4 - 3/(8*x) + x/4 - (5*x^2)/8 + 3/(8*z^2) - (3*x)/(8*z^2) - 
   7/(4*z) + 3/(8*x*z) + (3*x)/(4*z) + (5*x^2)/(8*z) + (5*z)/8 - 
   (5*x*z)/8 - (sqrtxz3*InvTanInt[-sqrtxz3])/4 + 
   (3*sqrtxz3*InvTanInt[-sqrtxz3])/(16*x^2) - 
   (5*sqrtxz3*x^2*InvTanInt[-sqrtxz3])/16 + 
   (3*sqrtxz3*InvTanInt[-sqrtxz3])/(16*z^2) - 
   (sqrtxz3*InvTanInt[-sqrtxz3])/(8*x*z) + 
   (3*sqrtxz3*x*InvTanInt[-sqrtxz3])/(8*z) + 
   (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/(8*x) - 
   (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/8 - 
   (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/16 + (sqrtxz3*InvTanInt[sqrtxz3])/
    4 - (3*sqrtxz3*InvTanInt[sqrtxz3])/(16*x^2) + 
   (5*sqrtxz3*x^2*InvTanInt[sqrtxz3])/16 - (3*sqrtxz3*InvTanInt[sqrtxz3])/
    (16*z^2) + (sqrtxz3*InvTanInt[sqrtxz3])/(8*x*z) - 
   (3*sqrtxz3*x*InvTanInt[sqrtxz3])/(8*z) - 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3])/(8*x) + 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/8 + 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/16 - (sqrtxz3*InvTanInt[sqrtxz3*z])/
    2 + (3*sqrtxz3*InvTanInt[sqrtxz3*z])/(8*x^2) - 
   (5*sqrtxz3*x^2*InvTanInt[sqrtxz3*z])/8 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/(8*z^2) - 
   (sqrtxz3*InvTanInt[sqrtxz3*z])/(4*x*z) + 
   (3*sqrtxz3*x*InvTanInt[sqrtxz3*z])/(4*z) + 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(4*x) - 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/4 - 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/8 + 
   (-1/2*(sqrtxz3*ArcTan[sqrtxz3]) + (3*sqrtxz3*ArcTan[sqrtxz3])/
      (8*x^2) - (5*sqrtxz3*x^2*ArcTan[sqrtxz3])/8 + 
     (3*sqrtxz3*ArcTan[sqrtxz3])/(8*z^2) - (sqrtxz3*ArcTan[sqrtxz3])/
      (4*x*z) + (3*sqrtxz3*x*ArcTan[sqrtxz3])/(4*z) + 
     (3*sqrtxz3*z*ArcTan[sqrtxz3])/(4*x) - 
     (9*sqrtxz3*x*z*ArcTan[sqrtxz3])/4 - (5*sqrtxz3*z^2*ArcTan[sqrtxz3])/
      8)*Log[sqrtxz3] + (-13/8 + 3/(16*x) + (9*x)/8 + (5*x^2)/16 - 
     3/(16*z^2) + (3*x)/(16*z^2) - 1/(8*z) + 3/(16*x*z) - (3*x)/(8*z) + 
     (5*x^2)/(16*z) + (5*z)/16 - (5*x*z)/16)*Log[z] + 
   Log[x]*(-3/8 + 3/(16*x) + (9*x)/8 - (5*x^2)/16 + 3/(16*z^2) + 
     (3*x)/(16*z^2) - 1/(8*z) - 3/(16*x*z) - (13*x)/(8*z) + 
     (5*x^2)/(16*z) + (5*z)/16 + (5*x*z)/16 - 2*x*Log[z]) + 
   ((sqrtxz3*ArcTan[sqrtxz3*z])/2 - (3*sqrtxz3*ArcTan[sqrtxz3*z])/
      (8*x^2) + (5*sqrtxz3*x^2*ArcTan[sqrtxz3*z])/8 - 
     (3*sqrtxz3*ArcTan[sqrtxz3*z])/(8*z^2) + (sqrtxz3*ArcTan[sqrtxz3*z])/
      (4*x*z) - (3*sqrtxz3*x*ArcTan[sqrtxz3*z])/(4*z) - 
     (3*sqrtxz3*z*ArcTan[sqrtxz3*z])/(4*x) + 
     (9*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/4 + 
     (5*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/8)*Log[sqrtxz3*z]);

C2LQ2QBExplicit = -6 + 6*x + 10*z - 10*x*z + Pi^2*(-2/(3*x) + x/3 + (4*x)/(3*sqrtxz1) - 
   (8*x^2)/(3*sqrtxz1) + 2/(3*(1 + x)) + 2/(3*x*(1 + x)) + 
   (2*x)/(3*(1 - z)) - 2/(3*x*z) + (2*x)/(3*z) + (2*sqrtxz1*x)/(3*z) + 
   2/(3*(1 + x)*z) + 2/(3*x*(1 + x)*z) + 2/(3*x*(1 - z)*z) - 
   (2*x)/(3*(1 - z)*z) - 2/(3*(1 + x)*(1 - z)*z) - 
   2/(3*x*(1 + x)*(1 - z)*z) - (2*z)/(3*x) - (2*x*z)/3 - 
   (2*x*z)/(3*sqrtxz1) + (2*z)/(3*(1 + x)) + (2*z)/(3*x*(1 + x)) - 
   (2*x)/(sqrtxz1*(1 + z)) + (8*x^2)/(3*sqrtxz1*(1 + z)) - 
   (2*sqrtxz1*x)/(3*z*(1 + z)) + (2*x*z)/(3*sqrtxz1*(1 + z))) - 
 4*sqrtxz3*z^2*InvTanInt[-sqrtxz3] + 4*sqrtxz3*z^2*InvTanInt[sqrtxz3] - 
 8*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] + 
 (-8*x + (24*x)/sqrtxz1 - (48*x^2)/sqrtxz1 + (8*x)/z + (12*sqrtxz1*x)/z + 
   8*x*z - (12*x*z)/sqrtxz1 - (36*x)/(sqrtxz1*(1 + z)) + 
   (48*x^2)/(sqrtxz1*(1 + z)) - (8*x)/(z*(1 + z)) - 
   (12*sqrtxz1*x)/(z*(1 + z)) + (12*x*z)/(sqrtxz1*(1 + z)))*Log[2]^2 - 
 8*sqrtxz3*z^2*ArcTan[sqrtxz3]*Log[sqrtxz3] + 
 (4/x - 2*x - 4/(1 + x) - 4/(x*(1 + x)) - (4*x)/(1 - z) + 4/(x*z) - 
   (4*x)/z - 4/((1 + x)*z) - 4/(x*(1 + x)*z) - 4/(x*(1 - z)*z) + 
   (4*x)/((1 - z)*z) + 4/((1 + x)*(1 - z)*z) + 4/(x*(1 + x)*(1 - z)*z) + 
   (4*z)/x + 2*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)))*Log[1 - x]*
  Log[x] + (3/x + x - (6*x)/sqrtxz1 + (12*x^2)/sqrtxz1 - 3/(1 + x) - 
   3/(x*(1 + x)) - (3*x)/(1 - z) + 3/(x*z) - (3*x)/z - (3*sqrtxz1*x)/z - 
   3/((1 + x)*z) - 3/(x*(1 + x)*z) - 3/(x*(1 - z)*z) + 
   (3*x)/((1 - z)*z) + 3/((1 + x)*(1 - z)*z) + 3/(x*(1 + x)*(1 - z)*z) + 
   (3*z)/x + (3*x*z)/sqrtxz1 - (3*z)/(1 + x) - (3*z)/(x*(1 + x)) + 
   (9*x)/(sqrtxz1*(1 + z)) - (12*x^2)/(sqrtxz1*(1 + z)) + 
   (3*sqrtxz1*x)/(z*(1 + z)) - (3*x*z)/(sqrtxz1*(1 + z)))*Log[x]^2 + 
 ((8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 + (4*sqrtxz1*x)/z - (4*x*z)/sqrtxz1 - 
   (12*x)/(sqrtxz1*(1 + z)) + (16*x^2)/(sqrtxz1*(1 + z)) - 
   (4*sqrtxz1*x)/(z*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 - z]^2 + 
 ((8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 + (4*sqrtxz1*x)/z - (4*x*z)/sqrtxz1 - 
   (12*x)/(sqrtxz1*(1 + z)) + (16*x^2)/(sqrtxz1*(1 + z)) - 
   (4*sqrtxz1*x)/(z*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)))*
  Log[1 + sqrtxz1 - z]^2 + (-2/x + 2*x + 2/(1 + x) + 2/(x*(1 + x)) - 
   2/(x*z) + (2*x)/z + 2/((1 + x)*z) + 2/(x*(1 + x)*z) + 
   2/(x*(1 - z)*z) - (2*x)/((1 - z)*z) - 2/((1 + x)*(1 - z)*z) - 
   2/(x*(1 + x)*(1 - z)*z) - (2*z)/x + 2*x*z + (2*z)/(1 + x) + 
   (2*z)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
 (-x^(-1) - x + (10*x)/sqrtxz1 - (20*x^2)/sqrtxz1 + (1 + x)^(-1) + 
   1/(x*(1 + x)) - 1/(x*z) + (3*x)/z + (5*sqrtxz1*x)/z + 1/((1 + x)*z) + 
   1/(x*(1 + x)*z) + 1/(x*(1 - z)*z) - x/((1 - z)*z) - 
   1/((1 + x)*(1 - z)*z) - 1/(x*(1 + x)*(1 - z)*z) - z/x + 3*x*z - 
   (5*x*z)/sqrtxz1 + z/(1 + x) + z/(x*(1 + x)) - 
   (15*x)/(sqrtxz1*(1 + z)) + (20*x^2)/(sqrtxz1*(1 + z)) - 
   (2*x)/(z*(1 + z)) - (5*sqrtxz1*x)/(z*(1 + z)) + 
   (5*x*z)/(sqrtxz1*(1 + z)))*Log[z]^2 + 8*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*
  Log[sqrtxz3*z] + Log[2]*((32*x)/sqrtxz1 - (64*x^2)/sqrtxz1 + 
   (16*sqrtxz1*x)/z - (16*x*z)/sqrtxz1 - (48*x)/(sqrtxz1*(1 + z)) + 
   (64*x^2)/(sqrtxz1*(1 + z)) - (16*sqrtxz1*x)/(z*(1 + z)) + 
   (16*x*z)/(sqrtxz1*(1 + z)) + (-4*x + (4*x)/z + 4*x*z - 
     (4*x)/(z*(1 + z)))*Log[x] + ((16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 + 
     (8*sqrtxz1*x)/z - (8*x*z)/sqrtxz1 - (24*x)/(sqrtxz1*(1 + z)) + 
     (32*x^2)/(sqrtxz1*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) + 
     (8*x*z)/(sqrtxz1*(1 + z)))*Log[1 - z] + 
   (8*x - (32*x)/sqrtxz1 + (64*x^2)/sqrtxz1 - (8*x)/z - 
     (16*sqrtxz1*x)/z - 8*x*z + (16*x*z)/sqrtxz1 + 
     (48*x)/(sqrtxz1*(1 + z)) - (64*x^2)/(sqrtxz1*(1 + z)) + 
     (8*x)/(z*(1 + z)) + (16*sqrtxz1*x)/(z*(1 + z)) - 
     (16*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
   (-12*x + (32*x)/sqrtxz1 - (64*x^2)/sqrtxz1 + (12*x)/z + 
     (16*sqrtxz1*x)/z + 12*x*z - (16*x*z)/sqrtxz1 - 
     (48*x)/(sqrtxz1*(1 + z)) + (64*x^2)/(sqrtxz1*(1 + z)) - 
     (12*x)/(z*(1 + z)) - (16*sqrtxz1*x)/(z*(1 + z)) + 
     (16*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
   (8*x - (16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 - (8*x)/z - (8*sqrtxz1*x)/z - 
     8*x*z + (8*x*z)/sqrtxz1 + (24*x)/(sqrtxz1*(1 + z)) - 
     (32*x^2)/(sqrtxz1*(1 + z)) + (8*x)/(z*(1 + z)) + 
     (8*sqrtxz1*x)/(z*(1 + z)) - (8*x*z)/(sqrtxz1*(1 + z)))*
    Log[1 + sqrtxz1 + z]) + Log[1 + sqrtxz1 - z]*
  ((-32*x)/sqrtxz1 + (64*x^2)/sqrtxz1 - (16*sqrtxz1*x)/z + 
   (16*x*z)/sqrtxz1 + (48*x)/(sqrtxz1*(1 + z)) - 
   (64*x^2)/(sqrtxz1*(1 + z)) + (16*sqrtxz1*x)/(z*(1 + z)) - 
   (16*x*z)/(sqrtxz1*(1 + z)) + (4*x - (16*x)/sqrtxz1 + 
     (32*x^2)/sqrtxz1 - (4*x)/z - (8*sqrtxz1*x)/z - 4*x*z + 
     (8*x*z)/sqrtxz1 + (24*x)/(sqrtxz1*(1 + z)) - 
     (32*x^2)/(sqrtxz1*(1 + z)) + (4*x)/(z*(1 + z)) + 
     (8*sqrtxz1*x)/(z*(1 + z)) - (8*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
   (-8*x + (16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 + (8*x)/z + 
     (8*sqrtxz1*x)/z + 8*x*z - (8*x*z)/sqrtxz1 - 
     (24*x)/(sqrtxz1*(1 + z)) + (32*x^2)/(sqrtxz1*(1 + z)) - 
     (8*x)/(z*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) + 
     (8*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 + z]) + 
 Log[z]*((16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 + (8*sqrtxz1*x)/z + 2*z - 
   2*x*z - (8*x*z)/sqrtxz1 - (24*x)/(sqrtxz1*(1 + z)) + 
   (32*x^2)/(sqrtxz1*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) + 
   (8*x*z)/(sqrtxz1*(1 + z)) + (8*x - (16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 - 
     (8*x)/z - (8*sqrtxz1*x)/z - 8*x*z + (8*x*z)/sqrtxz1 + 
     (24*x)/(sqrtxz1*(1 + z)) - (32*x^2)/(sqrtxz1*(1 + z)) + 
     (8*x)/(z*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) - 
     (8*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 + z] + 
   (-2*x + (2*x)/z + 2*x*z - (2*x)/(z*(1 + z)))*Log[x + z] + 
   (2/x - 4*x - 2/(1 + x) - 2/(x*(1 + x)) + 2/(x*z) - 2/((1 + x)*z) - 
     2/(x*(1 + x)*z) - 2/(x*(1 - z)*z) + (2*x)/((1 - z)*z) + 
     2/((1 + x)*(1 - z)*z) + 2/(x*(1 + x)*(1 - z)*z) + (2*z)/x - 
     (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (2*x)/(z*(1 + z)))*
    Log[1 + x*z]) + Log[x]*(-2 - 8/x - 2*x + (16*x)/sqrtxz1 - 
   (32*x^2)/sqrtxz1 + 8/(1 + x) + 8/(x*(1 + x)) + (8*x)/(1 - z) - 
   8/(x*z) + (8*x)/z + (8*sqrtxz1*x)/z + 8/((1 + x)*z) + 
   8/(x*(1 + x)*z) + 8/(x*(1 - z)*z) - (8*x)/((1 - z)*z) - 
   8/((1 + x)*(1 - z)*z) - 8/(x*(1 + x)*(1 - z)*z) + 4*z - (8*z)/x + 
   4*x*z - (8*x*z)/sqrtxz1 + (8*z)/(1 + x) + (8*z)/(x*(1 + x)) - 
   (24*x)/(sqrtxz1*(1 + z)) + (32*x^2)/(sqrtxz1*(1 + z)) - 
   (8*sqrtxz1*x)/(z*(1 + z)) + (8*x*z)/(sqrtxz1*(1 + z)) + 
   (-4/x + 4*x + 4/(1 + x) + 4/(x*(1 + x)) - 4/(x*z) + (4*x)/z + 
     4/((1 + x)*z) + 4/(x*(1 + x)*z) + 4/(x*(1 - z)*z) - 
     (4*x)/((1 - z)*z) - 4/((1 + x)*(1 - z)*z) - 
     4/(x*(1 + x)*(1 - z)*z) - (4*z)/x + (4*z)/(1 + x) + 
     (4*z)/(x*(1 + x)))*Log[1 + x] + 
   (2/x - 2*x - 2/(1 + x) - 2/(x*(1 + x)) + 2/(x*z) - (2*x)/z - 
     2/((1 + x)*z) - 2/(x*(1 + x)*z) - 2/(x*(1 - z)*z) + 
     (2*x)/((1 - z)*z) + 2/((1 + x)*(1 - z)*z) + 
     2/(x*(1 + x)*(1 - z)*z) + (2*z)/x - 2*x*z - (2*z)/(1 + x) - 
     (2*z)/(x*(1 + x)))*Log[1 + x/z] + 
   ((8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 + (4*sqrtxz1*x)/z - 
     (4*x*z)/sqrtxz1 - (12*x)/(sqrtxz1*(1 + z)) + 
     (16*x^2)/(sqrtxz1*(1 + z)) - (4*sqrtxz1*x)/(z*(1 + z)) + 
     (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 - z] + 
   ((8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 + (4*sqrtxz1*x)/z - 
     (4*x*z)/sqrtxz1 - (12*x)/(sqrtxz1*(1 + z)) + 
     (16*x^2)/(sqrtxz1*(1 + z)) - (4*sqrtxz1*x)/(z*(1 + z)) + 
     (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
   (-2/x - 2*x - (4*x)/sqrtxz1 + (8*x^2)/sqrtxz1 + 2/(1 + x) + 
     2/(x*(1 + x)) + (2*x)/(1 - z) - 2/(x*z) + (4*x)/z - 
     (2*sqrtxz1*x)/z + 2/((1 + x)*z) + 2/(x*(1 + x)*z) + 
     2/(x*(1 - z)*z) - (2*x)/((1 - z)*z) - 2/((1 + x)*(1 - z)*z) - 
     2/(x*(1 + x)*(1 - z)*z) - (2*z)/x + 4*x*z + (2*x*z)/sqrtxz1 + 
     (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (6*x)/(sqrtxz1*(1 + z)) - 
     (8*x^2)/(sqrtxz1*(1 + z)) - (2*x)/(z*(1 + z)) + 
     (2*sqrtxz1*x)/(z*(1 + z)) - (2*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
   (4*x - (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 - (4*x)/z - (4*sqrtxz1*x)/z - 
     4*x*z + (4*x*z)/sqrtxz1 + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) + (4*x)/(z*(1 + z)) + 
     (4*sqrtxz1*x)/(z*(1 + z)) - (4*x*z)/(sqrtxz1*(1 + z)))*
    Log[1 + sqrtxz1 + z] + (2*x - (2*x)/z - 2*x*z + (2*x)/(z*(1 + z)))*
    Log[x + z] + (2/x - 4*x - 2/(1 + x) - 2/(x*(1 + x)) + 2/(x*z) - 
     2/((1 + x)*z) - 2/(x*(1 + x)*z) - 2/(x*(1 - z)*z) + 
     (2*x)/((1 - z)*z) + 2/((1 + x)*(1 - z)*z) + 
     2/(x*(1 + x)*(1 - z)*z) + (2*z)/x - (2*z)/(1 + x) - 
     (2*z)/(x*(1 + x)) - (2*x)/(z*(1 + z)))*Log[1 + x*z]) + 
 ((2*x)/sqrtxz1 - (4*x^2)/sqrtxz1 + (sqrtxz1*x)/z - (x*z)/sqrtxz1 - 
   (3*x)/(sqrtxz1*(1 + z)) + (4*x^2)/(sqrtxz1*(1 + z)) - 
   (sqrtxz1*x)/(z*(1 + z)) + (x*z)/(sqrtxz1*(1 + z)))*
  Log[1 - 2*z + 4*x*z + z^2]^2 + 
 Log[1 - z]*(((-16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 - (8*sqrtxz1*x)/z + 
     (8*x*z)/sqrtxz1 + (24*x)/(sqrtxz1*(1 + z)) - 
     (32*x^2)/(sqrtxz1*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) - 
     (8*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
   ((8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 + (4*sqrtxz1*x)/z - 
     (4*x*z)/sqrtxz1 - (12*x)/(sqrtxz1*(1 + z)) + 
     (16*x^2)/(sqrtxz1*(1 + z)) - (4*sqrtxz1*x)/(z*(1 + z)) + 
     (4*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
   ((-8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 - (4*sqrtxz1*x)/z + 
     (4*x*z)/sqrtxz1 + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) - 
     (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 - 2*z + 4*x*z + z^2]) + 
 (-4/x + 4*x + 4/(1 + x) + 4/(x*(1 + x)) - 4/(x*z) + (4*x)/z + 
   4/((1 + x)*z) + 4/(x*(1 + x)*z) + 4/(x*(1 - z)*z) - 
   (4*x)/((1 - z)*z) - 4/((1 + x)*(1 - z)*z) - 4/(x*(1 + x)*(1 - z)*z) - 
   (4*z)/x + (4*z)/(1 + x) + (4*z)/(x*(1 + x)))*PolyLog[2, -x] + 
 (4/x - 2*x - 4/(1 + x) - 4/(x*(1 + x)) - (4*x)/(1 - z) + 4/(x*z) - 
   (4*x)/z - 4/((1 + x)*z) - 4/(x*(1 + x)*z) - 4/(x*(1 - z)*z) + 
   (4*x)/((1 - z)*z) + 4/((1 + x)*(1 - z)*z) + 4/(x*(1 + x)*(1 - z)*z) + 
   (4*z)/x + 2*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)))*PolyLog[2, x] + 
 (-4*x + (8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 + (4*x)/z + (4*sqrtxz1*x)/z + 
   4*x*z - (4*x*z)/sqrtxz1 - (12*x)/(sqrtxz1*(1 + z)) + 
   (16*x^2)/(sqrtxz1*(1 + z)) - (4*x)/(z*(1 + z)) - 
   (4*sqrtxz1*x)/(z*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)))*
  PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (4*x + (8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 - (4*x)/z + (4*sqrtxz1*x)/z - 
   4*x*z - (4*x*z)/sqrtxz1 - (12*x)/(sqrtxz1*(1 + z)) + 
   (16*x^2)/(sqrtxz1*(1 + z)) + (4*x)/(z*(1 + z)) - 
   (4*sqrtxz1*x)/(z*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)))*
  PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 ((16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 + (8*sqrtxz1*x)/z - (8*x*z)/sqrtxz1 - 
   (24*x)/(sqrtxz1*(1 + z)) + (32*x^2)/(sqrtxz1*(1 + z)) - 
   (8*sqrtxz1*x)/(z*(1 + z)) + (8*x*z)/(sqrtxz1*(1 + z)))*
  PolyLog[2, (1 - z)/sqrtxz1] + (4*x - (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 - 
   (4*x)/z - (4*sqrtxz1*x)/z - 4*x*z + (4*x*z)/sqrtxz1 + 
   (12*x)/(sqrtxz1*(1 + z)) - (16*x^2)/(sqrtxz1*(1 + z)) + 
   (4*x)/(z*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) - 
   (4*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (-4*x - (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 + (4*x)/z - (4*sqrtxz1*x)/z + 
   4*x*z + (4*x*z)/sqrtxz1 + (12*x)/(sqrtxz1*(1 + z)) - 
   (16*x^2)/(sqrtxz1*(1 + z)) - (4*x)/(z*(1 + z)) + 
   (4*sqrtxz1*x)/(z*(1 + z)) - (4*x*z)/(sqrtxz1*(1 + z)))*
  PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 ((16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 + (8*sqrtxz1*x)/z - (8*x*z)/sqrtxz1 - 
   (24*x)/(sqrtxz1*(1 + z)) + (32*x^2)/(sqrtxz1*(1 + z)) - 
   (8*sqrtxz1*x)/(z*(1 + z)) + (8*x*z)/(sqrtxz1*(1 + z)))*
  PolyLog[2, sqrtxz1/(-1 + z)] + 
 (2/x - 2/(1 + x) - 2/(x*(1 + x)) + 2/(x*z) - (4*x)/z - 2/((1 + x)*z) - 
   2/(x*(1 + x)*z) - 2/(x*(1 - z)*z) + (2*x)/((1 - z)*z) + 
   2/((1 + x)*(1 - z)*z) + 2/(x*(1 + x)*(1 - z)*z) + (2*z)/x - 4*x*z - 
   (2*z)/(1 + x) - (2*z)/(x*(1 + x)) + (2*x)/(z*(1 + z)))*
  PolyLog[2, -(x/z)] + (2/x - 4*x - 2/(1 + x) - 2/(x*(1 + x)) + 2/(x*z) - 
   2/((1 + x)*z) - 2/(x*(1 + x)*z) - 2/(x*(1 - z)*z) + 
   (2*x)/((1 - z)*z) + 2/((1 + x)*(1 - z)*z) + 2/(x*(1 + x)*(1 - z)*z) + 
   (2*z)/x - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (2*x)/(z*(1 + z)))*
  PolyLog[2, -(x*z)] + (34/3 - 10/(9*x) - (41*x)/6 - (44*x^2)/9 - 12*z + 
   11*x*z - z^2 + (7*x*z^2)/2 + Pi^2*(x/2 + (2*z)/(3*x) - (x*z)/3 - 
     (2*z)/(3*(1 + x)) - (2*z)/(3*x*(1 + x)) - (4*z^2)/(3*x) + 
     (4*x*z^2)/3 + (4*z^2)/(3*(1 + x)) + (4*z^2)/(3*x*(1 + x))) - 
   (sqrtxz3*InvTanInt[-sqrtxz3])/2 + (sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (2*x) - (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 + (sqrtxz3*InvTanInt[sqrtxz3])/
    2 - (sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) + 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 - sqrtxz3*InvTanInt[sqrtxz3*z] + 
   (sqrtxz3*z*InvTanInt[sqrtxz3*z])/x - 3*sqrtxz3*x*z*
    InvTanInt[sqrtxz3*z] + 23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] - 
   16*x*z^2*Log[2]^2 + (-(sqrtxz3*ArcTan[sqrtxz3]) + 
     (sqrtxz3*z*ArcTan[sqrtxz3])/x - 3*sqrtxz3*x*z*ArcTan[sqrtxz3] + 
     23*sqrtxz3*z^2*ArcTan[sqrtxz3])*Log[sqrtxz3] + 
   ((-3*z)/x - 6*x*z + (3*z)/(1 + x) + (3*z)/(x*(1 + x)) + (6*z^2)/x + 
     4*x*z^2 - (6*z^2)/(1 + x) - (6*z^2)/(x*(1 + x)))*Log[x]^2 + 
   LMUF*(-2 + 2/(3*x) + (4*x^2)/3 - 2*x*Log[x]) + 
   (4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   ((2*z)/x - 2*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x + 
     4*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[1 + x/z]*
    Log[z] + (2*x + z/x - 2*x*z - z/(1 + x) - z/(x*(1 + x)) - (2*z^2)/x + 
     4*x*z^2 + (2*z^2)/(1 + x) + (2*z^2)/(x*(1 + x)))*Log[z]^2 + 
   LMUA*(-2*x + x*z + x*z^2 + (-x - 2*x*z)*Log[z]) + 
   Log[1 - x]*(2 - 2/(3*x) + 2*x - (4*x^2)/3 - x*z - x*z^2 + 
     ((-4*z)/x + 4*x*z + (4*z)/(1 + x) + (4*z)/(x*(1 + x)) + (8*z^2)/x - 
       8*x*z^2 - (8*z^2)/(1 + x) - (8*z^2)/(x*(1 + x)))*Log[x] + 
     (x + 2*x*z)*Log[z]) + Log[1 - z]*(2 - 2/(3*x) + 2*x - (4*x^2)/3 - 
     x*z - x*z^2 + (-2*x + 4*x*z)*Log[z]) + 
   (sqrtxz3*ArcTan[sqrtxz3*z] - (sqrtxz3*z*ArcTan[sqrtxz3*z])/x + 
     3*sqrtxz3*x*z*ArcTan[sqrtxz3*z] - 23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z] + Log[1 + sqrtxz1 - z]*(4*sqrtxz1*x + 8*x*z^2*Log[z] + 
     (-4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[2]*(-4*sqrtxz1*x + (4*x*z - 16*x*z^2)*Log[x] + 
     (-4*x*z + 24*x*z^2)*Log[1 + sqrtxz1 - z] + (-4*x*z - 16*x*z^2)*
      Log[z] + (4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(5 + 1/(2*poly2) - 7/(6*x) + 1/(2*poly2*x) - x/poly2 - 
     2*sqrtxz1*x + x^2/6 - x^2/poly2 + x^3/(2*poly2) + x^4/(2*poly2) + 
     (2*x^2)/(x - z) - (2*x^3)/(x - z) - (7*z)/2 + (7*x*z)/2 - x*z^2 + 
     (4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 + z] + (-2*x*z - 4*x*z^2)*
      Log[x + z] + ((-2*z)/x + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + 
       (4*z^2)/x - 8*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*
      Log[1 + x*z]) + Log[x]*(1 - 1/(2*poly2) - 1/(2*x) + 1/(2*poly2*x) + 
     7*x - x/poly2 - 2*sqrtxz1*x + (5*x^2)/2 + x^2/poly2 + 
     x^3/(2*poly2) - x^4/(2*poly2) - (2*x^2)/(x - z) + (2*x^3)/(x - z) - 
     (11*z)/2 + (8*z)/x - (11*x*z)/2 - (8*z)/(1 + x) - 
     (8*z)/(x*(1 + x)) - (16*z^2)/x + 2*x*z^2 + (16*z^2)/(1 + x) + 
     (16*z^2)/(x*(1 + x)) + (-4*x + (4*z)/x + 8*x*z - (4*z)/(1 + x) - 
       (4*z)/(x*(1 + x)) - (8*z^2)/x + (8*z^2)/(1 + x) + 
       (8*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (1/(2*sqrtxz2) - 1/(4*sqrtxz2*x) + 1/(4*poly2*sqrtxz2*x) - 
       (3*x)/(4*poly2*sqrtxz2) - x^2/(2*sqrtxz2) + x^3/(4*sqrtxz2) + 
       (3*x^3)/(4*poly2*sqrtxz2) - x^5/(4*poly2*sqrtxz2) - z/sqrtxz2 - 
       (4*x*z)/sqrtxz2 + (x^2*z)/sqrtxz2 + (4*x*z^2)/sqrtxz2)*
      Log[1 - sqrtxz2 + x] + (-1/2*1/sqrtxz2 + 1/(4*sqrtxz2*x) - 
       1/(4*poly2*sqrtxz2*x) + (3*x)/(4*poly2*sqrtxz2) + 
       x^2/(2*sqrtxz2) - x^3/(4*sqrtxz2) - (3*x^3)/(4*poly2*sqrtxz2) + 
       x^5/(4*poly2*sqrtxz2) + z/sqrtxz2 + (4*x*z)/sqrtxz2 - 
       (x^2*z)/sqrtxz2 - (4*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     ((-2*z)/x + 2*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (4*z^2)/x - 
       4*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*Log[1 + x/z] + 
     2*x*Log[1 - z] + (-4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 - z] + 
     (-x + (2*z)/x - 2*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - 
       (4*z^2)/x - 4*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*
      Log[z] + 8*x*z^2*Log[1 + sqrtxz1 + z] + (2*x*z + 4*x*z^2)*
      Log[x + z] + ((-2*z)/x + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + 
       (4*z^2)/x - 8*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*
      Log[1 + x*z]) + (1/(2*sqrtxz2) - 1/(4*sqrtxz2*x) + 
     1/(4*poly2*sqrtxz2*x) - (3*x)/(4*poly2*sqrtxz2) - x^2/(2*sqrtxz2) + 
     x^3/(4*sqrtxz2) + (3*x^3)/(4*poly2*sqrtxz2) - 
     x^5/(4*poly2*sqrtxz2) - z/sqrtxz2 - (4*x*z)/sqrtxz2 + 
     (x^2*z)/sqrtxz2 + (4*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-1/2*1/sqrtxz2 + 1/(4*sqrtxz2*x) - 1/(4*poly2*sqrtxz2*x) + 
     (3*x)/(4*poly2*sqrtxz2) + x^2/(2*sqrtxz2) - x^3/(4*sqrtxz2) - 
     (3*x^3)/(4*poly2*sqrtxz2) + x^5/(4*poly2*sqrtxz2) + z/sqrtxz2 + 
     (4*x*z)/sqrtxz2 - (x^2*z)/sqrtxz2 - (4*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-1/2*1/sqrtxz2 + 1/(4*sqrtxz2*x) - 1/(4*poly2*sqrtxz2*x) + 
     (3*x)/(4*poly2*sqrtxz2) + x^2/(2*sqrtxz2) - x^3/(4*sqrtxz2) - 
     (3*x^3)/(4*poly2*sqrtxz2) + x^5/(4*poly2*sqrtxz2) + z/sqrtxz2 + 
     (4*x*z)/sqrtxz2 - (x^2*z)/sqrtxz2 - (4*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (1/(2*sqrtxz2) - 1/(4*sqrtxz2*x) + 1/(4*poly2*sqrtxz2*x) - 
     (3*x)/(4*poly2*sqrtxz2) - x^2/(2*sqrtxz2) + x^3/(4*sqrtxz2) + 
     (3*x^3)/(4*poly2*sqrtxz2) - x^5/(4*poly2*sqrtxz2) - z/sqrtxz2 - 
     (4*x*z)/sqrtxz2 + (x^2*z)/sqrtxz2 + (4*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-4*x + (4*z)/x + 8*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) - 
     (8*z^2)/x + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   (-2*x - (4*z)/x + 4*x*z + (4*z)/(1 + x) + (4*z)/(x*(1 + x)) + 
     (8*z^2)/x - 8*x*z^2 - (8*z^2)/(1 + x) - (8*z^2)/(x*(1 + x)))*
    PolyLog[2, x] - 4*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   4*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (2*x - 4*x*z)*PolyLog[2, 1 - x/z] + 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   ((-2*z)/x + 4*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (4*z^2)/x - 
     (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x/z)] + 
   (-3*x + 2*x*z)*PolyLog[2, z] + ((-2*z)/x + (2*z)/(1 + x) + 
     (2*z)/(x*(1 + x)) + (4*z^2)/x - 8*x*z^2 - (4*z^2)/(1 + x) - 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)])/NC + 
 NC*(-34/3 + 10/(9*x) + (41*x)/6 + (44*x^2)/9 + 12*z - 11*x*z + z^2 - 
   (7*x*z^2)/2 + Pi^2*(-1/2*x - (2*z)/(3*x) + (x*z)/3 + 
     (2*z)/(3*(1 + x)) + (2*z)/(3*x*(1 + x)) + (4*z^2)/(3*x) - 
     (4*x*z^2)/3 - (4*z^2)/(3*(1 + x)) - (4*z^2)/(3*x*(1 + x))) + 
   (sqrtxz3*InvTanInt[-sqrtxz3])/2 - (sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (2*x) + (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 - (sqrtxz3*InvTanInt[sqrtxz3])/
    2 + (sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) - 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 + sqrtxz3*InvTanInt[sqrtxz3*z] - 
   (sqrtxz3*z*InvTanInt[sqrtxz3*z])/x + 3*sqrtxz3*x*z*
    InvTanInt[sqrtxz3*z] - 23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] + 
   16*x*z^2*Log[2]^2 + (sqrtxz3*ArcTan[sqrtxz3] - 
     (sqrtxz3*z*ArcTan[sqrtxz3])/x + 3*sqrtxz3*x*z*ArcTan[sqrtxz3] - 
     23*sqrtxz3*z^2*ArcTan[sqrtxz3])*Log[sqrtxz3] + 
   ((3*z)/x + 6*x*z - (3*z)/(1 + x) - (3*z)/(x*(1 + x)) - (6*z^2)/x - 
     4*x*z^2 + (6*z^2)/(1 + x) + (6*z^2)/(x*(1 + x)))*Log[x]^2 + 
   LMUF*(2 - 2/(3*x) - (4*x^2)/3 + 2*x*Log[x]) + 
   (-4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   ((-2*z)/x + 2*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (4*z^2)/x - 
     4*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*Log[1 + x/z]*
    Log[z] + (-2*x - z/x + 2*x*z + z/(1 + x) + z/(x*(1 + x)) + 
     (2*z^2)/x - 4*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x*(1 + x)))*
    Log[z]^2 + Log[1 - z]*(-2 + 2/(3*x) - 2*x + (4*x^2)/3 + x*z + x*z^2 + 
     (2*x - 4*x*z)*Log[z]) + Log[1 - x]*(-2 + 2/(3*x) - 2*x + (4*x^2)/3 + 
     x*z + x*z^2 + ((4*z)/x - 4*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) - 
       (8*z^2)/x + 8*x*z^2 + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)))*
      Log[x] + (-x - 2*x*z)*Log[z]) + 
   LMUA*(2*x - x*z - x*z^2 + (x + 2*x*z)*Log[z]) + 
   (-(sqrtxz3*ArcTan[sqrtxz3*z]) + (sqrtxz3*z*ArcTan[sqrtxz3*z])/x - 
     3*sqrtxz3*x*z*ArcTan[sqrtxz3*z] + 23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z] + Log[2]*(4*sqrtxz1*x + (-4*x*z + 16*x*z^2)*Log[x] + 
     (4*x*z - 24*x*z^2)*Log[1 + sqrtxz1 - z] + (4*x*z + 16*x*z^2)*
      Log[z] + (-4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[1 + sqrtxz1 - z]*(-4*sqrtxz1*x - 8*x*z^2*Log[z] + 
     (4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(-1 + 1/(2*poly2) + 1/(2*x) - 1/(2*poly2*x) - 7*x + x/poly2 + 
     2*sqrtxz1*x - (5*x^2)/2 - x^2/poly2 - x^3/(2*poly2) + 
     x^4/(2*poly2) + (2*x^2)/(x - z) - (2*x^3)/(x - z) + (11*z)/2 - 
     (8*z)/x + (11*x*z)/2 + (8*z)/(1 + x) + (8*z)/(x*(1 + x)) + 
     (16*z^2)/x - 2*x*z^2 - (16*z^2)/(1 + x) - (16*z^2)/(x*(1 + x)) + 
     (4*x - (4*z)/x - 8*x*z + (4*z)/(1 + x) + (4*z)/(x*(1 + x)) + 
       (8*z^2)/x - (8*z^2)/(1 + x) - (8*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (-1/2*1/sqrtxz2 + 1/(4*sqrtxz2*x) - 1/(4*poly2*sqrtxz2*x) + 
       (3*x)/(4*poly2*sqrtxz2) + x^2/(2*sqrtxz2) - x^3/(4*sqrtxz2) - 
       (3*x^3)/(4*poly2*sqrtxz2) + x^5/(4*poly2*sqrtxz2) + z/sqrtxz2 + 
       (4*x*z)/sqrtxz2 - (x^2*z)/sqrtxz2 - (4*x*z^2)/sqrtxz2)*
      Log[1 - sqrtxz2 + x] + (1/(2*sqrtxz2) - 1/(4*sqrtxz2*x) + 
       1/(4*poly2*sqrtxz2*x) - (3*x)/(4*poly2*sqrtxz2) - 
       x^2/(2*sqrtxz2) + x^3/(4*sqrtxz2) + (3*x^3)/(4*poly2*sqrtxz2) - 
       x^5/(4*poly2*sqrtxz2) - z/sqrtxz2 - (4*x*z)/sqrtxz2 + 
       (x^2*z)/sqrtxz2 + (4*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     ((2*z)/x - 2*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x + 
       4*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[1 + x/z] - 
     2*x*Log[1 - z] + (4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 - z] + 
     (x - (2*z)/x + 2*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + 
       (4*z^2)/x + 4*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*
      Log[z] - 8*x*z^2*Log[1 + sqrtxz1 + z] + (-2*x*z - 4*x*z^2)*
      Log[x + z] + ((2*z)/x - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - 
       (4*z^2)/x + 8*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*
      Log[1 + x*z]) + Log[z]*(-5 - 1/(2*poly2) + 7/(6*x) - 
     1/(2*poly2*x) + x/poly2 + 2*sqrtxz1*x - x^2/6 + x^2/poly2 - 
     x^3/(2*poly2) - x^4/(2*poly2) - (2*x^2)/(x - z) + (2*x^3)/(x - z) + 
     (7*z)/2 - (7*x*z)/2 + x*z^2 + (-4*x*z - 8*x*z^2)*
      Log[1 + sqrtxz1 + z] + (2*x*z + 4*x*z^2)*Log[x + z] + 
     ((2*z)/x - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x + 8*x*z^2 + 
       (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (-1/2*1/sqrtxz2 + 1/(4*sqrtxz2*x) - 1/(4*poly2*sqrtxz2*x) + 
     (3*x)/(4*poly2*sqrtxz2) + x^2/(2*sqrtxz2) - x^3/(4*sqrtxz2) - 
     (3*x^3)/(4*poly2*sqrtxz2) + x^5/(4*poly2*sqrtxz2) + z/sqrtxz2 + 
     (4*x*z)/sqrtxz2 - (x^2*z)/sqrtxz2 - (4*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (1/(2*sqrtxz2) - 1/(4*sqrtxz2*x) + 1/(4*poly2*sqrtxz2*x) - 
     (3*x)/(4*poly2*sqrtxz2) - x^2/(2*sqrtxz2) + x^3/(4*sqrtxz2) + 
     (3*x^3)/(4*poly2*sqrtxz2) - x^5/(4*poly2*sqrtxz2) - z/sqrtxz2 - 
     (4*x*z)/sqrtxz2 + (x^2*z)/sqrtxz2 + (4*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (1/(2*sqrtxz2) - 1/(4*sqrtxz2*x) + 1/(4*poly2*sqrtxz2*x) - 
     (3*x)/(4*poly2*sqrtxz2) - x^2/(2*sqrtxz2) + x^3/(4*sqrtxz2) + 
     (3*x^3)/(4*poly2*sqrtxz2) - x^5/(4*poly2*sqrtxz2) - z/sqrtxz2 - 
     (4*x*z)/sqrtxz2 + (x^2*z)/sqrtxz2 + (4*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-1/2*1/sqrtxz2 + 1/(4*sqrtxz2*x) - 1/(4*poly2*sqrtxz2*x) + 
     (3*x)/(4*poly2*sqrtxz2) + x^2/(2*sqrtxz2) - x^3/(4*sqrtxz2) - 
     (3*x^3)/(4*poly2*sqrtxz2) + x^5/(4*poly2*sqrtxz2) + z/sqrtxz2 + 
     (4*x*z)/sqrtxz2 - (x^2*z)/sqrtxz2 - (4*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (4*x - (4*z)/x - 8*x*z + (4*z)/(1 + x) + (4*z)/(x*(1 + x)) + 
     (8*z^2)/x - (8*z^2)/(1 + x) - (8*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   (2*x + (4*z)/x - 4*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) - 
     (8*z^2)/x + 8*x*z^2 + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)))*
    PolyLog[2, x] + 4*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
   4*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2*x + 4*x*z)*PolyLog[2, 1 - x/z] - 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   ((2*z)/x - 4*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x + 
     (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x/z)] + 
   (3*x - 2*x*z)*PolyLog[2, z] + ((2*z)/x - (2*z)/(1 + x) - 
     (2*z)/(x*(1 + x)) - (4*z^2)/x + 8*x*z^2 + (4*z^2)/(1 + x) + 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)]) + 
 ((8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 + (4*sqrtxz1*x)/z - (4*x*z)/sqrtxz1 - 
   (12*x)/(sqrtxz1*(1 + z)) + (16*x^2)/(sqrtxz1*(1 + z)) - 
   (4*sqrtxz1*x)/(z*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)))*
  PolyLog[2, -(1 + sqrtxz1 - z)^(-1) + sqrtxz1/(1 + sqrtxz1 - z) + 
    z/(1 + sqrtxz1 - z)] + (6 - 6*x - 10*z + 10*x*z + 
   Pi^2*(2/(3*x) - x/3 - (4*x)/(3*sqrtxz1) + (8*x^2)/(3*sqrtxz1) - 
     2/(3*(1 + x)) - 2/(3*x*(1 + x)) - (2*x)/(3*(1 - z)) + 2/(3*x*z) - 
     (2*x)/(3*z) - (2*sqrtxz1*x)/(3*z) - 2/(3*(1 + x)*z) - 
     2/(3*x*(1 + x)*z) - 2/(3*x*(1 - z)*z) + (2*x)/(3*(1 - z)*z) + 
     2/(3*(1 + x)*(1 - z)*z) + 2/(3*x*(1 + x)*(1 - z)*z) + (2*z)/(3*x) + 
     (2*x*z)/3 + (2*x*z)/(3*sqrtxz1) - (2*z)/(3*(1 + x)) - 
     (2*z)/(3*x*(1 + x)) + (2*x)/(sqrtxz1*(1 + z)) - 
     (8*x^2)/(3*sqrtxz1*(1 + z)) + (2*sqrtxz1*x)/(3*z*(1 + z)) - 
     (2*x*z)/(3*sqrtxz1*(1 + z))) + 4*sqrtxz3*z^2*InvTanInt[-sqrtxz3] - 
   4*sqrtxz3*z^2*InvTanInt[sqrtxz3] + 8*sqrtxz3*z^2*
    InvTanInt[sqrtxz3*z] + (8*x - (24*x)/sqrtxz1 + (48*x^2)/sqrtxz1 - 
     (8*x)/z - (12*sqrtxz1*x)/z - 8*x*z + (12*x*z)/sqrtxz1 + 
     (36*x)/(sqrtxz1*(1 + z)) - (48*x^2)/(sqrtxz1*(1 + z)) + 
     (8*x)/(z*(1 + z)) + (12*sqrtxz1*x)/(z*(1 + z)) - 
     (12*x*z)/(sqrtxz1*(1 + z)))*Log[2]^2 + 8*sqrtxz3*z^2*ArcTan[sqrtxz3]*
    Log[sqrtxz3] + (-4/x + 2*x + 4/(1 + x) + 4/(x*(1 + x)) + 
     (4*x)/(1 - z) - 4/(x*z) + (4*x)/z + 4/((1 + x)*z) + 
     4/(x*(1 + x)*z) + 4/(x*(1 - z)*z) - (4*x)/((1 - z)*z) - 
     4/((1 + x)*(1 - z)*z) - 4/(x*(1 + x)*(1 - z)*z) - (4*z)/x - 2*x*z + 
     (4*z)/(1 + x) + (4*z)/(x*(1 + x)))*Log[1 - x]*Log[x] + 
   (-3/x - x + (6*x)/sqrtxz1 - (12*x^2)/sqrtxz1 + 3/(1 + x) + 
     3/(x*(1 + x)) + (3*x)/(1 - z) - 3/(x*z) + (3*x)/z + 
     (3*sqrtxz1*x)/z + 3/((1 + x)*z) + 3/(x*(1 + x)*z) + 
     3/(x*(1 - z)*z) - (3*x)/((1 - z)*z) - 3/((1 + x)*(1 - z)*z) - 
     3/(x*(1 + x)*(1 - z)*z) - (3*z)/x - (3*x*z)/sqrtxz1 + 
     (3*z)/(1 + x) + (3*z)/(x*(1 + x)) - (9*x)/(sqrtxz1*(1 + z)) + 
     (12*x^2)/(sqrtxz1*(1 + z)) - (3*sqrtxz1*x)/(z*(1 + z)) + 
     (3*x*z)/(sqrtxz1*(1 + z)))*Log[x]^2 + 
   ((-8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 - (4*sqrtxz1*x)/z + 
     (4*x*z)/sqrtxz1 + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) - 
     (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 - z]^2 + 
   ((-8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 - (4*sqrtxz1*x)/z + 
     (4*x*z)/sqrtxz1 + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) - 
     (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z]^2 + 
   (2/x - 2*x - 2/(1 + x) - 2/(x*(1 + x)) + 2/(x*z) - (2*x)/z - 
     2/((1 + x)*z) - 2/(x*(1 + x)*z) - 2/(x*(1 - z)*z) + 
     (2*x)/((1 - z)*z) + 2/((1 + x)*(1 - z)*z) + 
     2/(x*(1 + x)*(1 - z)*z) + (2*z)/x - 2*x*z - (2*z)/(1 + x) - 
     (2*z)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (x^(-1) + x - (10*x)/sqrtxz1 + (20*x^2)/sqrtxz1 - (1 + x)^(-1) - 
     1/(x*(1 + x)) + 1/(x*z) - (3*x)/z - (5*sqrtxz1*x)/z - 
     1/((1 + x)*z) - 1/(x*(1 + x)*z) - 1/(x*(1 - z)*z) + x/((1 - z)*z) + 
     1/((1 + x)*(1 - z)*z) + 1/(x*(1 + x)*(1 - z)*z) + z/x - 3*x*z + 
     (5*x*z)/sqrtxz1 - z/(1 + x) - z/(x*(1 + x)) + 
     (15*x)/(sqrtxz1*(1 + z)) - (20*x^2)/(sqrtxz1*(1 + z)) + 
     (2*x)/(z*(1 + z)) + (5*sqrtxz1*x)/(z*(1 + z)) - 
     (5*x*z)/(sqrtxz1*(1 + z)))*Log[z]^2 - 
   8*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   Log[1 + sqrtxz1 - z]*((32*x)/sqrtxz1 - (64*x^2)/sqrtxz1 + 
     (16*sqrtxz1*x)/z - (16*x*z)/sqrtxz1 - (48*x)/(sqrtxz1*(1 + z)) + 
     (64*x^2)/(sqrtxz1*(1 + z)) - (16*sqrtxz1*x)/(z*(1 + z)) + 
     (16*x*z)/(sqrtxz1*(1 + z)) + (-4*x + (16*x)/sqrtxz1 - 
       (32*x^2)/sqrtxz1 + (4*x)/z + (8*sqrtxz1*x)/z + 4*x*z - 
       (8*x*z)/sqrtxz1 - (24*x)/(sqrtxz1*(1 + z)) + 
       (32*x^2)/(sqrtxz1*(1 + z)) - (4*x)/(z*(1 + z)) - 
       (8*sqrtxz1*x)/(z*(1 + z)) + (8*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (8*x - (16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 - (8*x)/z - 
       (8*sqrtxz1*x)/z - 8*x*z + (8*x*z)/sqrtxz1 + 
       (24*x)/(sqrtxz1*(1 + z)) - (32*x^2)/(sqrtxz1*(1 + z)) + 
       (8*x)/(z*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) - 
       (8*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 + z]) + 
   Log[2]*((-32*x)/sqrtxz1 + (64*x^2)/sqrtxz1 - (16*sqrtxz1*x)/z + 
     (16*x*z)/sqrtxz1 + (48*x)/(sqrtxz1*(1 + z)) - 
     (64*x^2)/(sqrtxz1*(1 + z)) + (16*sqrtxz1*x)/(z*(1 + z)) - 
     (16*x*z)/(sqrtxz1*(1 + z)) + (4*x - (4*x)/z - 4*x*z + 
       (4*x)/(z*(1 + z)))*Log[x] + ((-16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 - 
       (8*sqrtxz1*x)/z + (8*x*z)/sqrtxz1 + (24*x)/(sqrtxz1*(1 + z)) - 
       (32*x^2)/(sqrtxz1*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) - 
       (8*x*z)/(sqrtxz1*(1 + z)))*Log[1 - z] + 
     (-8*x + (32*x)/sqrtxz1 - (64*x^2)/sqrtxz1 + (8*x)/z + 
       (16*sqrtxz1*x)/z + 8*x*z - (16*x*z)/sqrtxz1 - 
       (48*x)/(sqrtxz1*(1 + z)) + (64*x^2)/(sqrtxz1*(1 + z)) - 
       (8*x)/(z*(1 + z)) - (16*sqrtxz1*x)/(z*(1 + z)) + 
       (16*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
     (12*x - (32*x)/sqrtxz1 + (64*x^2)/sqrtxz1 - (12*x)/z - 
       (16*sqrtxz1*x)/z - 12*x*z + (16*x*z)/sqrtxz1 + 
       (48*x)/(sqrtxz1*(1 + z)) - (64*x^2)/(sqrtxz1*(1 + z)) + 
       (12*x)/(z*(1 + z)) + (16*sqrtxz1*x)/(z*(1 + z)) - 
       (16*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (-8*x + (16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 + (8*x)/z + 
       (8*sqrtxz1*x)/z + 8*x*z - (8*x*z)/sqrtxz1 - 
       (24*x)/(sqrtxz1*(1 + z)) + (32*x^2)/(sqrtxz1*(1 + z)) - 
       (8*x)/(z*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) + 
       (8*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(2 + 8/x + 2*x - (16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 - 
     8/(1 + x) - 8/(x*(1 + x)) - (8*x)/(1 - z) + 8/(x*z) - (8*x)/z - 
     (8*sqrtxz1*x)/z - 8/((1 + x)*z) - 8/(x*(1 + x)*z) - 
     8/(x*(1 - z)*z) + (8*x)/((1 - z)*z) + 8/((1 + x)*(1 - z)*z) + 
     8/(x*(1 + x)*(1 - z)*z) - 4*z + (8*z)/x - 4*x*z + (8*x*z)/sqrtxz1 - 
     (8*z)/(1 + x) - (8*z)/(x*(1 + x)) + (24*x)/(sqrtxz1*(1 + z)) - 
     (32*x^2)/(sqrtxz1*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) - 
     (8*x*z)/(sqrtxz1*(1 + z)) + (4/x - 4*x - 4/(1 + x) - 4/(x*(1 + x)) + 
       4/(x*z) - (4*x)/z - 4/((1 + x)*z) - 4/(x*(1 + x)*z) - 
       4/(x*(1 - z)*z) + (4*x)/((1 - z)*z) + 4/((1 + x)*(1 - z)*z) + 
       4/(x*(1 + x)*(1 - z)*z) + (4*z)/x - (4*z)/(1 + x) - 
       (4*z)/(x*(1 + x)))*Log[1 + x] + 
     (-2/x + 2*x + 2/(1 + x) + 2/(x*(1 + x)) - 2/(x*z) + (2*x)/z + 
       2/((1 + x)*z) + 2/(x*(1 + x)*z) + 2/(x*(1 - z)*z) - 
       (2*x)/((1 - z)*z) - 2/((1 + x)*(1 - z)*z) - 
       2/(x*(1 + x)*(1 - z)*z) - (2*z)/x + 2*x*z + (2*z)/(1 + x) + 
       (2*z)/(x*(1 + x)))*Log[1 + x/z] + 
     ((-8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 - (4*sqrtxz1*x)/z + 
       (4*x*z)/sqrtxz1 + (12*x)/(sqrtxz1*(1 + z)) - 
       (16*x^2)/(sqrtxz1*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) - 
       (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 - z] + 
     ((-8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 - (4*sqrtxz1*x)/z + 
       (4*x*z)/sqrtxz1 + (12*x)/(sqrtxz1*(1 + z)) - 
       (16*x^2)/(sqrtxz1*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) - 
       (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
     (2/x + 2*x + (4*x)/sqrtxz1 - (8*x^2)/sqrtxz1 - 2/(1 + x) - 
       2/(x*(1 + x)) - (2*x)/(1 - z) + 2/(x*z) - (4*x)/z + 
       (2*sqrtxz1*x)/z - 2/((1 + x)*z) - 2/(x*(1 + x)*z) - 
       2/(x*(1 - z)*z) + (2*x)/((1 - z)*z) + 2/((1 + x)*(1 - z)*z) + 
       2/(x*(1 + x)*(1 - z)*z) + (2*z)/x - 4*x*z - (2*x*z)/sqrtxz1 - 
       (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (6*x)/(sqrtxz1*(1 + z)) + 
       (8*x^2)/(sqrtxz1*(1 + z)) + (2*x)/(z*(1 + z)) - 
       (2*sqrtxz1*x)/(z*(1 + z)) + (2*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (-4*x + (8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 + (4*x)/z + 
       (4*sqrtxz1*x)/z + 4*x*z - (4*x*z)/sqrtxz1 - 
       (12*x)/(sqrtxz1*(1 + z)) + (16*x^2)/(sqrtxz1*(1 + z)) - 
       (4*x)/(z*(1 + z)) - (4*sqrtxz1*x)/(z*(1 + z)) + 
       (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 + z] + 
     (-2*x + (2*x)/z + 2*x*z - (2*x)/(z*(1 + z)))*Log[x + z] + 
     (-2/x + 4*x + 2/(1 + x) + 2/(x*(1 + x)) - 2/(x*z) + 2/((1 + x)*z) + 
       2/(x*(1 + x)*z) + 2/(x*(1 - z)*z) - (2*x)/((1 - z)*z) - 
       2/((1 + x)*(1 - z)*z) - 2/(x*(1 + x)*(1 - z)*z) - (2*z)/x + 
       (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (2*x)/(z*(1 + z)))*
      Log[1 + x*z]) + Log[z]*((-16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 - 
     (8*sqrtxz1*x)/z - 2*z + 2*x*z + (8*x*z)/sqrtxz1 + 
     (24*x)/(sqrtxz1*(1 + z)) - (32*x^2)/(sqrtxz1*(1 + z)) + 
     (8*sqrtxz1*x)/(z*(1 + z)) - (8*x*z)/(sqrtxz1*(1 + z)) + 
     (-8*x + (16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 + (8*x)/z + 
       (8*sqrtxz1*x)/z + 8*x*z - (8*x*z)/sqrtxz1 - 
       (24*x)/(sqrtxz1*(1 + z)) + (32*x^2)/(sqrtxz1*(1 + z)) - 
       (8*x)/(z*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) + 
       (8*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 + z] + 
     (2*x - (2*x)/z - 2*x*z + (2*x)/(z*(1 + z)))*Log[x + z] + 
     (-2/x + 4*x + 2/(1 + x) + 2/(x*(1 + x)) - 2/(x*z) + 2/((1 + x)*z) + 
       2/(x*(1 + x)*z) + 2/(x*(1 - z)*z) - (2*x)/((1 - z)*z) - 
       2/((1 + x)*(1 - z)*z) - 2/(x*(1 + x)*(1 - z)*z) - (2*z)/x + 
       (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (2*x)/(z*(1 + z)))*
      Log[1 + x*z]) + ((-2*x)/sqrtxz1 + (4*x^2)/sqrtxz1 - (sqrtxz1*x)/z + 
     (x*z)/sqrtxz1 + (3*x)/(sqrtxz1*(1 + z)) - 
     (4*x^2)/(sqrtxz1*(1 + z)) + (sqrtxz1*x)/(z*(1 + z)) - 
     (x*z)/(sqrtxz1*(1 + z)))*Log[1 - 2*z + 4*x*z + z^2]^2 + 
   Log[1 - z]*(((16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 + (8*sqrtxz1*x)/z - 
       (8*x*z)/sqrtxz1 - (24*x)/(sqrtxz1*(1 + z)) + 
       (32*x^2)/(sqrtxz1*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) + 
       (8*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
     ((-8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 - (4*sqrtxz1*x)/z + 
       (4*x*z)/sqrtxz1 + (12*x)/(sqrtxz1*(1 + z)) - 
       (16*x^2)/(sqrtxz1*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) - 
       (4*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     ((8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 + (4*sqrtxz1*x)/z - 
       (4*x*z)/sqrtxz1 - (12*x)/(sqrtxz1*(1 + z)) + 
       (16*x^2)/(sqrtxz1*(1 + z)) - (4*sqrtxz1*x)/(z*(1 + z)) + 
       (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 - 2*z + 4*x*z + z^2]) + 
   (4/x - 4*x - 4/(1 + x) - 4/(x*(1 + x)) + 4/(x*z) - (4*x)/z - 
     4/((1 + x)*z) - 4/(x*(1 + x)*z) - 4/(x*(1 - z)*z) + 
     (4*x)/((1 - z)*z) + 4/((1 + x)*(1 - z)*z) + 
     4/(x*(1 + x)*(1 - z)*z) + (4*z)/x - (4*z)/(1 + x) - 
     (4*z)/(x*(1 + x)))*PolyLog[2, -x] + 
   (-4/x + 2*x + 4/(1 + x) + 4/(x*(1 + x)) + (4*x)/(1 - z) - 4/(x*z) + 
     (4*x)/z + 4/((1 + x)*z) + 4/(x*(1 + x)*z) + 4/(x*(1 - z)*z) - 
     (4*x)/((1 - z)*z) - 4/((1 + x)*(1 - z)*z) - 
     4/(x*(1 + x)*(1 - z)*z) - (4*z)/x - 2*x*z + (4*z)/(1 + x) + 
     (4*z)/(x*(1 + x)))*PolyLog[2, x] + 
   (4*x - (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 - (4*x)/z - (4*sqrtxz1*x)/z - 
     4*x*z + (4*x*z)/sqrtxz1 + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) + (4*x)/(z*(1 + z)) + 
     (4*sqrtxz1*x)/(z*(1 + z)) - (4*x*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-4*x - (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 + (4*x)/z - (4*sqrtxz1*x)/z + 
     4*x*z + (4*x*z)/sqrtxz1 + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) - (4*x)/(z*(1 + z)) + 
     (4*sqrtxz1*x)/(z*(1 + z)) - (4*x*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   ((-16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 - (8*sqrtxz1*x)/z + 
     (8*x*z)/sqrtxz1 + (24*x)/(sqrtxz1*(1 + z)) - 
     (32*x^2)/(sqrtxz1*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) - 
     (8*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, (1 - z)/sqrtxz1] + 
   (-4*x + (8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 + (4*x)/z + (4*sqrtxz1*x)/z + 
     4*x*z - (4*x*z)/sqrtxz1 - (12*x)/(sqrtxz1*(1 + z)) + 
     (16*x^2)/(sqrtxz1*(1 + z)) - (4*x)/(z*(1 + z)) - 
     (4*sqrtxz1*x)/(z*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (4*x + (8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 - (4*x)/z + (4*sqrtxz1*x)/z - 
     4*x*z - (4*x*z)/sqrtxz1 - (12*x)/(sqrtxz1*(1 + z)) + 
     (16*x^2)/(sqrtxz1*(1 + z)) + (4*x)/(z*(1 + z)) - 
     (4*sqrtxz1*x)/(z*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   ((-16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 - (8*sqrtxz1*x)/z + 
     (8*x*z)/sqrtxz1 + (24*x)/(sqrtxz1*(1 + z)) - 
     (32*x^2)/(sqrtxz1*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) - 
     (8*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, sqrtxz1/(-1 + z)] + 
   (-2/x + 2/(1 + x) + 2/(x*(1 + x)) - 2/(x*z) + (4*x)/z + 
     2/((1 + x)*z) + 2/(x*(1 + x)*z) + 2/(x*(1 - z)*z) - 
     (2*x)/((1 - z)*z) - 2/((1 + x)*(1 - z)*z) - 
     2/(x*(1 + x)*(1 - z)*z) - (2*z)/x + 4*x*z + (2*z)/(1 + x) + 
     (2*z)/(x*(1 + x)) - (2*x)/(z*(1 + z)))*PolyLog[2, -(x/z)] + 
   (-2/x + 4*x + 2/(1 + x) + 2/(x*(1 + x)) - 2/(x*z) + 2/((1 + x)*z) + 
     2/(x*(1 + x)*z) + 2/(x*(1 - z)*z) - (2*x)/((1 - z)*z) - 
     2/((1 + x)*(1 - z)*z) - 2/(x*(1 + x)*(1 - z)*z) - (2*z)/x + 
     (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (2*x)/(z*(1 + z)))*
    PolyLog[2, -(x*z)] + ((-8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 - 
     (4*sqrtxz1*x)/z + (4*x*z)/sqrtxz1 + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) - 
     (4*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, -(1 + sqrtxz1 - z)^(-1) + 
      sqrtxz1/(1 + sqrtxz1 - z) + z/(1 + sqrtxz1 - z)])/NC^2;

C2LQ2QP1Explicit = (2 - (7*x)/2 - z - z^2 + (7*x*z^2)/2 + Pi^2*(x/6 + (x*z)/3) + 
   (2*x - x*z - x*z^2)*Log[1 - z] + (1 + x + 2*z - 4*x*z - x*z^2)*
    Log[z] + (x + 2*x*z)*Log[z]^2 + 
   Log[x]*(-4*x + 2*x*z + 2*x*z^2 + (-2*x - 4*x*z)*Log[z]) + 
   LMUA*(-2*x + x*z + x*z^2 + (-x - 2*x*z)*Log[z]) + 
   Log[1 - x]*(2*x - x*z - x*z^2 + (x + 2*x*z)*Log[z]) + 
   (-x - 2*x*z)*PolyLog[2, z])/NC + 
 NC*(-2 + (7*x)/2 + z + z^2 - (7*x*z^2)/2 + Pi^2*(-1/6*x - (x*z)/3) + 
   (-2*x + x*z + x*z^2)*Log[1 - z] + (-1 - x - 2*z + 4*x*z + x*z^2)*
    Log[z] + (-x - 2*x*z)*Log[z]^2 + 
   Log[1 - x]*(-2*x + x*z + x*z^2 + (-x - 2*x*z)*Log[z]) + 
   LMUA*(2*x - x*z - x*z^2 + (x + 2*x*z)*Log[z]) + 
   Log[x]*(4*x - 2*x*z - 2*x*z^2 + (2*x + 4*x*z)*Log[z]) + 
   (x + 2*x*z)*PolyLog[2, z]);

C2LQ2QP2Explicit = (25/3 - 10/(9*x) - (7*x)/3 + (Pi^2*x)/3 - (44*x^2)/9 - 10*z + 10*x*z + 
   (2 - 2/(3*x) - (4*x^2)/3)*Log[1 - x] - 2*x*Log[x]^2 + 
   LMUF*(-2 + 2/(3*x) + (4*x^2)/3 - 2*x*Log[x]) + 
   (2 - 2/(3*x) - (4*x^2)/3)*Log[1 - z] + 
   (13/4 + 1/(4*poly2) - 11/(12*x) + 1/(4*poly2*x) - (3*x)/4 - 
     x/(2*poly2) - (19*x^2)/12 - x^2/(2*poly2) + x^3/(4*poly2) + 
     x^4/(4*poly2) - 5*z + 5*x*z)*Log[z] + 
   Log[x]*(3/4 - 1/(4*poly2) - 1/(4*x) + 1/(4*poly2*x) + (33*x)/4 - 
     x/(2*poly2) + (17*x^2)/4 + x^2/(2*poly2) + x^3/(4*poly2) - 
     x^4/(4*poly2) - 5*z - 5*x*z + (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 
       1/(8*poly2*sqrtxz2*x) + (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) + 
       (7*x^2)/(4*sqrtxz2) + x^3/(8*sqrtxz2) + 
       (3*x^3)/(8*poly2*sqrtxz2) - x^5/(8*poly2*sqrtxz2) - 
       z/(2*sqrtxz2) - (10*x*z)/sqrtxz2 - (7*x^2*z)/(2*sqrtxz2) + 
       (10*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) - 
       (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) - (7*x^2)/(4*sqrtxz2) - 
       x^3/(8*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
       x^5/(8*poly2*sqrtxz2) + z/(2*sqrtxz2) + (10*x*z)/sqrtxz2 + 
       (7*x^2*z)/(2*sqrtxz2) - (10*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     2*x*Log[1 - z] + x*Log[z]) + (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 
     1/(8*poly2*sqrtxz2*x) + (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) + 
     (7*x^2)/(4*sqrtxz2) + x^3/(8*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
     x^5/(8*poly2*sqrtxz2) - z/(2*sqrtxz2) - (10*x*z)/sqrtxz2 - 
     (7*x^2*z)/(2*sqrtxz2) + (10*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) - 
     (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) - (7*x^2)/(4*sqrtxz2) - 
     x^3/(8*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
     x^5/(8*poly2*sqrtxz2) + z/(2*sqrtxz2) + (10*x*z)/sqrtxz2 + 
     (7*x^2*z)/(2*sqrtxz2) - (10*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) - 
     (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) - (7*x^2)/(4*sqrtxz2) - 
     x^3/(8*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
     x^5/(8*poly2*sqrtxz2) + z/(2*sqrtxz2) + (10*x*z)/sqrtxz2 + 
     (7*x^2*z)/(2*sqrtxz2) - (10*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) + 
     (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) + (7*x^2)/(4*sqrtxz2) + 
     x^3/(8*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
     x^5/(8*poly2*sqrtxz2) - z/(2*sqrtxz2) - (10*x*z)/sqrtxz2 - 
     (7*x^2*z)/(2*sqrtxz2) + (10*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] - 2*x*PolyLog[2, x])/NC + 
 NC*(-25/3 + 10/(9*x) + (7*x)/3 - (Pi^2*x)/3 + (44*x^2)/9 + 10*z - 
   10*x*z + (-2 + 2/(3*x) + (4*x^2)/3)*Log[1 - x] + 2*x*Log[x]^2 + 
   LMUF*(2 - 2/(3*x) - (4*x^2)/3 + 2*x*Log[x]) + 
   (-2 + 2/(3*x) + (4*x^2)/3)*Log[1 - z] + 
   (-13/4 - 1/(4*poly2) + 11/(12*x) - 1/(4*poly2*x) + (3*x)/4 + 
     x/(2*poly2) + (19*x^2)/12 + x^2/(2*poly2) - x^3/(4*poly2) - 
     x^4/(4*poly2) + 5*z - 5*x*z)*Log[z] + 
   Log[x]*(-3/4 + 1/(4*poly2) + 1/(4*x) - 1/(4*poly2*x) - (33*x)/4 + 
     x/(2*poly2) - (17*x^2)/4 - x^2/(2*poly2) - x^3/(4*poly2) + 
     x^4/(4*poly2) + 5*z + 5*x*z + (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 
       1/(8*poly2*sqrtxz2*x) - (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) - 
       (7*x^2)/(4*sqrtxz2) - x^3/(8*sqrtxz2) - 
       (3*x^3)/(8*poly2*sqrtxz2) + x^5/(8*poly2*sqrtxz2) + 
       z/(2*sqrtxz2) + (10*x*z)/sqrtxz2 + (7*x^2*z)/(2*sqrtxz2) - 
       (10*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) + 
       (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) + (7*x^2)/(4*sqrtxz2) + 
       x^3/(8*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
       x^5/(8*poly2*sqrtxz2) - z/(2*sqrtxz2) - (10*x*z)/sqrtxz2 - 
       (7*x^2*z)/(2*sqrtxz2) + (10*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] - 
     2*x*Log[1 - z] - x*Log[z]) + (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 
     1/(8*poly2*sqrtxz2*x) - (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) - 
     (7*x^2)/(4*sqrtxz2) - x^3/(8*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
     x^5/(8*poly2*sqrtxz2) + z/(2*sqrtxz2) + (10*x*z)/sqrtxz2 + 
     (7*x^2*z)/(2*sqrtxz2) - (10*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) + 
     (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) + (7*x^2)/(4*sqrtxz2) + 
     x^3/(8*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
     x^5/(8*poly2*sqrtxz2) - z/(2*sqrtxz2) - (10*x*z)/sqrtxz2 - 
     (7*x^2*z)/(2*sqrtxz2) + (10*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) + 
     (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) + (7*x^2)/(4*sqrtxz2) + 
     x^3/(8*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
     x^5/(8*poly2*sqrtxz2) - z/(2*sqrtxz2) - (10*x*z)/sqrtxz2 - 
     (7*x^2*z)/(2*sqrtxz2) + (10*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) - 
     (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) - (7*x^2)/(4*sqrtxz2) - 
     x^3/(8*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
     x^5/(8*poly2*sqrtxz2) + z/(2*sqrtxz2) + (10*x*z)/sqrtxz2 + 
     (7*x^2*z)/(2*sqrtxz2) - (10*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 2*x*PolyLog[2, x]);

C2LQ2QP3Explicit = NC*(1 - x - z + x*z + Pi^2*((2*z)/(3*x) - (2*x*z)/3 - (2*z)/(3*(1 + x)) - 
     (2*z)/(3*x*(1 + x)) - (4*z^2)/(3*x) + (4*x*z^2)/3 + 
     (4*z^2)/(3*(1 + x)) + (4*z^2)/(3*x*(1 + x))) - 
   (sqrtxz3*InvTanInt[-sqrtxz3])/2 + (sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (2*x) - (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 + (sqrtxz3*InvTanInt[sqrtxz3])/
    2 - (sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) + 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 - sqrtxz3*InvTanInt[sqrtxz3*z] + 
   (sqrtxz3*z*InvTanInt[sqrtxz3*z])/x - 3*sqrtxz3*x*z*
    InvTanInt[sqrtxz3*z] + 23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] - 
   16*x*z^2*Log[2]^2 + (-(sqrtxz3*ArcTan[sqrtxz3]) + 
     (sqrtxz3*z*ArcTan[sqrtxz3])/x - 3*sqrtxz3*x*z*ArcTan[sqrtxz3] + 
     23*sqrtxz3*z^2*ArcTan[sqrtxz3])*Log[sqrtxz3] + 
   (2*x - (3*z)/x - 6*x*z + (3*z)/(1 + x) + (3*z)/(x*(1 + x)) + 
     (6*z^2)/x + 4*x*z^2 - (6*z^2)/(1 + x) - (6*z^2)/(x*(1 + x)))*
    Log[x]^2 + (4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   ((2*z)/x - 2*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x + 
     4*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[1 + x/z]*
    Log[z] + (x + z/x - 4*x*z - z/(1 + x) - z/(x*(1 + x)) - (2*z^2)/x + 
     4*x*z^2 + (2*z^2)/(1 + x) + (2*z^2)/(x*(1 + x)))*Log[z]^2 + 
   (sqrtxz3*ArcTan[sqrtxz3*z] - (sqrtxz3*z*ArcTan[sqrtxz3*z])/x + 
     3*sqrtxz3*x*z*ArcTan[sqrtxz3*z] - 23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z] + Log[1 + sqrtxz1 - z]*(4*sqrtxz1*x + 8*x*z^2*Log[z] + 
     (-4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[2]*(-4*sqrtxz1*x + (4*x*z - 16*x*z^2)*Log[x] + 
     (-4*x*z + 24*x*z^2)*Log[1 + sqrtxz1 - z] + (-4*x*z - 16*x*z^2)*
      Log[z] + (4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(3/4 + 1/(4*poly2) - 1/(4*x) + 1/(4*poly2*x) - x/4 - 
     x/(2*poly2) - 2*sqrtxz1*x + (7*x^2)/4 - x^2/(2*poly2) + 
     x^3/(4*poly2) + x^4/(4*poly2) + (2*x^2)/(x - z) - (2*x^3)/(x - z) - 
     z/2 + (5*x*z)/2 + (-2*x + 4*x*z)*Log[1 - z] + 
     (4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 + z] + (-2*x*z - 4*x*z^2)*
      Log[x + z] + ((-2*z)/x + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + 
       (4*z^2)/x - 8*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*
      Log[1 + x*z]) + Log[x]*(1/4 - 1/(4*poly2) - 1/(4*x) + 
     1/(4*poly2*x) + (11*x)/4 - x/(2*poly2) - 2*sqrtxz1*x - (7*x^2)/4 + 
     x^2/(2*poly2) + x^3/(4*poly2) - x^4/(4*poly2) - (2*x^2)/(x - z) + 
     (2*x^3)/(x - z) - z/2 + (8*z)/x - (5*x*z)/2 - (8*z)/(1 + x) - 
     (8*z)/(x*(1 + x)) - (16*z^2)/x + (16*z^2)/(1 + x) + 
     (16*z^2)/(x*(1 + x)) + ((-4*z)/x + 4*x*z + (4*z)/(1 + x) + 
       (4*z)/(x*(1 + x)) + (8*z^2)/x - 8*x*z^2 - (8*z^2)/(1 + x) - 
       (8*z^2)/(x*(1 + x)))*Log[1 - x] + 
     (-4*x + (4*z)/x + 8*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) - 
       (8*z^2)/x + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) - 
       (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
       x^3/(8*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
       x^5/(8*poly2*sqrtxz2) - z/(2*sqrtxz2) + (6*x*z)/sqrtxz2 + 
       (9*x^2*z)/(2*sqrtxz2) - (6*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) + 
       (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) + (9*x^2)/(4*sqrtxz2) - 
       x^3/(8*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
       x^5/(8*poly2*sqrtxz2) + z/(2*sqrtxz2) - (6*x*z)/sqrtxz2 - 
       (9*x^2*z)/(2*sqrtxz2) + (6*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     ((-2*z)/x + 2*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (4*z^2)/x - 
       4*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*Log[1 + x/z] + 
     (-4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 - z] + 
     ((2*z)/x + 2*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x - 
       4*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[z] + 
     8*x*z^2*Log[1 + sqrtxz1 + z] + (2*x*z + 4*x*z^2)*Log[x + z] + 
     ((-2*z)/x + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (4*z^2)/x - 
       8*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) - 
     (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
     x^3/(8*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
     x^5/(8*poly2*sqrtxz2) - z/(2*sqrtxz2) + (6*x*z)/sqrtxz2 + 
     (9*x^2*z)/(2*sqrtxz2) - (6*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) + 
     (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) + (9*x^2)/(4*sqrtxz2) - 
     x^3/(8*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
     x^5/(8*poly2*sqrtxz2) + z/(2*sqrtxz2) - (6*x*z)/sqrtxz2 - 
     (9*x^2*z)/(2*sqrtxz2) + (6*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) + 
     (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) + (9*x^2)/(4*sqrtxz2) - 
     x^3/(8*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
     x^5/(8*poly2*sqrtxz2) + z/(2*sqrtxz2) - (6*x*z)/sqrtxz2 - 
     (9*x^2*z)/(2*sqrtxz2) + (6*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) - 
     (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
     x^3/(8*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
     x^5/(8*poly2*sqrtxz2) - z/(2*sqrtxz2) + (6*x*z)/sqrtxz2 + 
     (9*x^2*z)/(2*sqrtxz2) - (6*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-4*x + (4*z)/x + 8*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) - 
     (8*z^2)/x + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   ((-4*z)/x + 4*x*z + (4*z)/(1 + x) + (4*z)/(x*(1 + x)) + (8*z^2)/x - 
     8*x*z^2 - (8*z^2)/(1 + x) - (8*z^2)/(x*(1 + x)))*PolyLog[2, x] - 
   4*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   4*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (2*x - 4*x*z)*PolyLog[2, 1 - x/z] + 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   ((-2*z)/x + 4*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (4*z^2)/x - 
     (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x/z)] + 
   (-2*x + 4*x*z)*PolyLog[2, z] + ((-2*z)/x + (2*z)/(1 + x) + 
     (2*z)/(x*(1 + x)) + (4*z^2)/x - 8*x*z^2 - (4*z^2)/(1 + x) - 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)]) + 
 (-1 + x + z - x*z + Pi^2*((-2*z)/(3*x) + (2*x*z)/3 + (2*z)/(3*(1 + x)) + 
     (2*z)/(3*x*(1 + x)) + (4*z^2)/(3*x) - (4*x*z^2)/3 - 
     (4*z^2)/(3*(1 + x)) - (4*z^2)/(3*x*(1 + x))) + 
   (sqrtxz3*InvTanInt[-sqrtxz3])/2 - (sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (2*x) + (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 - (sqrtxz3*InvTanInt[sqrtxz3])/
    2 + (sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) - 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 + sqrtxz3*InvTanInt[sqrtxz3*z] - 
   (sqrtxz3*z*InvTanInt[sqrtxz3*z])/x + 3*sqrtxz3*x*z*
    InvTanInt[sqrtxz3*z] - 23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] + 
   16*x*z^2*Log[2]^2 + (sqrtxz3*ArcTan[sqrtxz3] - 
     (sqrtxz3*z*ArcTan[sqrtxz3])/x + 3*sqrtxz3*x*z*ArcTan[sqrtxz3] - 
     23*sqrtxz3*z^2*ArcTan[sqrtxz3])*Log[sqrtxz3] + 
   (-2*x + (3*z)/x + 6*x*z - (3*z)/(1 + x) - (3*z)/(x*(1 + x)) - 
     (6*z^2)/x - 4*x*z^2 + (6*z^2)/(1 + x) + (6*z^2)/(x*(1 + x)))*
    Log[x]^2 + (-4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   ((-2*z)/x + 2*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (4*z^2)/x - 
     4*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*Log[1 + x/z]*
    Log[z] + (-x - z/x + 4*x*z + z/(1 + x) + z/(x*(1 + x)) + (2*z^2)/x - 
     4*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x*(1 + x)))*Log[z]^2 + 
   (-(sqrtxz3*ArcTan[sqrtxz3*z]) + (sqrtxz3*z*ArcTan[sqrtxz3*z])/x - 
     3*sqrtxz3*x*z*ArcTan[sqrtxz3*z] + 23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z] + Log[2]*(4*sqrtxz1*x + (-4*x*z + 16*x*z^2)*Log[x] + 
     (4*x*z - 24*x*z^2)*Log[1 + sqrtxz1 - z] + (4*x*z + 16*x*z^2)*
      Log[z] + (-4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[1 + sqrtxz1 - z]*(-4*sqrtxz1*x - 8*x*z^2*Log[z] + 
     (4*x*z + 8*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(-1/4 + 1/(4*poly2) + 1/(4*x) - 1/(4*poly2*x) - (11*x)/4 + 
     x/(2*poly2) + 2*sqrtxz1*x + (7*x^2)/4 - x^2/(2*poly2) - 
     x^3/(4*poly2) + x^4/(4*poly2) + (2*x^2)/(x - z) - (2*x^3)/(x - z) + 
     z/2 - (8*z)/x + (5*x*z)/2 + (8*z)/(1 + x) + (8*z)/(x*(1 + x)) + 
     (16*z^2)/x - (16*z^2)/(1 + x) - (16*z^2)/(x*(1 + x)) + 
     ((4*z)/x - 4*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) - (8*z^2)/x + 
       8*x*z^2 + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)))*Log[1 - x] + 
     (4*x - (4*z)/x - 8*x*z + (4*z)/(1 + x) + (4*z)/(x*(1 + x)) + 
       (8*z^2)/x - (8*z^2)/(1 + x) - (8*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) + 
       (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) + (9*x^2)/(4*sqrtxz2) - 
       x^3/(8*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
       x^5/(8*poly2*sqrtxz2) + z/(2*sqrtxz2) - (6*x*z)/sqrtxz2 - 
       (9*x^2*z)/(2*sqrtxz2) + (6*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) - 
       (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
       x^3/(8*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
       x^5/(8*poly2*sqrtxz2) - z/(2*sqrtxz2) + (6*x*z)/sqrtxz2 + 
       (9*x^2*z)/(2*sqrtxz2) - (6*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     ((2*z)/x - 2*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x + 
       4*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[1 + x/z] + 
     (4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 - z] + 
     ((-2*z)/x - 2*x*z + (2*z)/(1 + x) + (2*z)/(x*(1 + x)) + (4*z^2)/x + 
       4*x*z^2 - (4*z^2)/(1 + x) - (4*z^2)/(x*(1 + x)))*Log[z] - 
     8*x*z^2*Log[1 + sqrtxz1 + z] + (-2*x*z - 4*x*z^2)*Log[x + z] + 
     ((2*z)/x - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x + 8*x*z^2 + 
       (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[z]*(-3/4 - 1/(4*poly2) + 1/(4*x) - 1/(4*poly2*x) + x/4 + 
     x/(2*poly2) + 2*sqrtxz1*x - (7*x^2)/4 + x^2/(2*poly2) - 
     x^3/(4*poly2) - x^4/(4*poly2) - (2*x^2)/(x - z) + (2*x^3)/(x - z) + 
     z/2 - (5*x*z)/2 + (2*x - 4*x*z)*Log[1 - z] + 
     (-4*x*z - 8*x*z^2)*Log[1 + sqrtxz1 + z] + (2*x*z + 4*x*z^2)*
      Log[x + z] + ((2*z)/x - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - 
       (4*z^2)/x + 8*x*z^2 + (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*
      Log[1 + x*z]) + (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 
     1/(8*poly2*sqrtxz2*x) + (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) + 
     (9*x^2)/(4*sqrtxz2) - x^3/(8*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
     x^5/(8*poly2*sqrtxz2) + z/(2*sqrtxz2) - (6*x*z)/sqrtxz2 - 
     (9*x^2*z)/(2*sqrtxz2) + (6*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) - 
     (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
     x^3/(8*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
     x^5/(8*poly2*sqrtxz2) - z/(2*sqrtxz2) + (6*x*z)/sqrtxz2 + 
     (9*x^2*z)/(2*sqrtxz2) - (6*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) - 
     (2*x)/sqrtxz2 - (3*x)/(8*poly2*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
     x^3/(8*sqrtxz2) + (3*x^3)/(8*poly2*sqrtxz2) - 
     x^5/(8*poly2*sqrtxz2) - z/(2*sqrtxz2) + (6*x*z)/sqrtxz2 + 
     (9*x^2*z)/(2*sqrtxz2) - (6*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) + 
     (2*x)/sqrtxz2 + (3*x)/(8*poly2*sqrtxz2) + (9*x^2)/(4*sqrtxz2) - 
     x^3/(8*sqrtxz2) - (3*x^3)/(8*poly2*sqrtxz2) + 
     x^5/(8*poly2*sqrtxz2) + z/(2*sqrtxz2) - (6*x*z)/sqrtxz2 - 
     (9*x^2*z)/(2*sqrtxz2) + (6*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (4*x - (4*z)/x - 8*x*z + (4*z)/(1 + x) + (4*z)/(x*(1 + x)) + 
     (8*z^2)/x - (8*z^2)/(1 + x) - (8*z^2)/(x*(1 + x)))*PolyLog[2, -x] + 
   ((4*z)/x - 4*x*z - (4*z)/(1 + x) - (4*z)/(x*(1 + x)) - (8*z^2)/x + 
     8*x*z^2 + (8*z^2)/(1 + x) + (8*z^2)/(x*(1 + x)))*PolyLog[2, x] + 
   4*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
   4*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2*x + 4*x*z)*PolyLog[2, 1 - x/z] - 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   8*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   ((2*z)/x - 4*x*z - (2*z)/(1 + x) - (2*z)/(x*(1 + x)) - (4*z^2)/x + 
     (4*z^2)/(1 + x) + (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x/z)] + 
   (2*x - 4*x*z)*PolyLog[2, z] + ((2*z)/x - (2*z)/(1 + x) - 
     (2*z)/(x*(1 + x)) - (4*z^2)/x + 8*x*z^2 + (4*z^2)/(1 + x) + 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)])/NC;

C2TQ2GExplicit = 89/12 + (53*x)/12 - x^2 - x/(1 - x - z) + x^2/(1 - x - z) - 
 x^3/(1 - x - z) - 287/(36*z) + (25*x)/(36*z) - (11*z)/12 - (35*x*z)/12 + 
 (31*z^2)/18 - (53*x*z^2)/18 + Pi^2*(1/6 - 5/(6*(1 - x)) + x/2 - 
   11/(12*z) + 1/((1 - x)*z) - (11*x)/(12*z) - z/6 + (7*z)/(12*(1 - x)) - 
   (7*x*z)/6) + (-2 + 6/(1 - x) - 2*x + z^(-1) - 2/((1 - x)*z) + x/z - 
   z/(1 - x) - 2*x*z)*Log[2]^2 + 
 (-2 - 2*x + 3/(2*z) + (3*x)/(2*z) + z/2 + (3*x*z)/2)*Log[1 - x]^2 + 
 (-2 + 3/(1 - x) - 2*x + 2/z - 3/((1 - x)*z) + (2*x)/z + z/2 - 
   (3*z)/(2*(1 - x)) + (3*x*z)/2)*Log[x]^2 + 
 (-2 - 2*x + 3/(2*z) + (3*x)/(2*z) + z/2 + (3*x*z)/2)*Log[1 - z]^2 + 
 (4/(1 - x) + 2/z - 4/((1 - x)*z) + (2*x)/z - (2*z)/(1 - x))*
  Log[1 + sqrtxz1 - z]^2 + (-5/2 - 2/(1 - x) - x/2 - 11/(4*z) + 
   5/(2*(1 - x)*z) - (11*x)/(4*z) - z/2 + (3*z)/(2*(1 - x)) - 6*x*z)*
  Log[z]^2 + LMUA^2*DeltaDist[1 - x]*(-2/3 + 3/(4*z) - (25*z)/24 - 
   z^2/3 + (2 - 2/z - z)*Log[1 - z] + (1/2 + z^(-1) + (5*z)/4)*Log[z]) + 
 Log[1 - x]*(13/2 + (9*x)/2 - 79/(12*z) - (55*x)/(12*z) + 2*z - 
   (3*x*z)/2 - (2*z^2)/3 + (4*x*z^2)/3 + 
   (9/2 - 4/(1 - x) + (7*x)/2 - 9/(4*z) + 4/((1 - x)*z) - (7*x)/(4*z) - 
     z + (2*z)/(1 - x) - 3*x*z)*Log[x] + 
   (-5 - 3*x + 7/(2*z) + (5*x)/(2*z) + z + 3*x*z)*Log[1 - z] + 
   (-4 - 2*x - 3*x*z)*Log[z]) + Log[1 + sqrtxz1 - z]*
  ((-3*sqrtxz1)/(1 - x) + sqrtxz1*x - (2*sqrtxz1)/z + 
   (3*sqrtxz1)/((1 - x)*z) - (sqrtxz1*x)/z + 
   (1 - 3/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     z/(2*(1 - x)) + x*z)*Log[z] + (-2 + 2/(1 - x) - 2*x - z^(-1) + 
     2/((1 - x)*z) - x/z + z/(1 - x) - 2*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[2]*((3*sqrtxz1)/(1 - x) - sqrtxz1*x + (2*sqrtxz1)/z - 
   (3*sqrtxz1)/((1 - x)*z) + (sqrtxz1*x)/z + 
   (-1 + 7/(1 - x) - x + 5/(2*z) - 5/((1 - x)*z) + (5*x)/(2*z) - 
     (5*z)/(2*(1 - x)) - x*z)*Log[x] + 
   (2 - 10/(1 - x) + 2*x - 3/z + 6/((1 - x)*z) - (3*x)/z + 
     (3*z)/(1 - x) + 2*x*z)*Log[1 + sqrtxz1 - z] + 
   (-3 + 5/(1 - x) - 3*x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     z/(2*(1 - x)) - 3*x*z)*Log[z] + 
   (2 - 2/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
     2*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[z]*(-6 + (3*sqrtxz1)/(2*(1 - x)) + x/2 - (sqrtxz1*x)/2 - 59/(6*z) + 
   sqrtxz1/z + 3/(2*(1 - x)*z) - (3*sqrtxz1)/(2*(1 - x)*z) - 
   (13*x)/(3*z) + (sqrtxz1*x)/(2*z) - (3*z)/2 - (3*z)/(2*(1 - x)) + 
   6*x*z - (2*z^2)/3 + (4*x*z^2)/3 + 
   (2/(1 - x) + 2/((1 - x)*z) + z/(1 - x))*Log[1 + z] + 
   (2 - 2/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
     2*x*z)*Log[1 + sqrtxz1 + z] + (-1 + 3/(2*(1 - x)) - x + 1/(2*z) - 
     1/((1 - x)*z) + x/(2*z) - (3*z)/(4*(1 - x)) + x*z)*
    Log[RealAbs[x - z]]) + Log[x]*(-9/2 + 5/(1 - x) + 
   (3*sqrtxz1)/(2*(1 - x)) - (9*x)/2 - (sqrtxz1*x)/2 - x^2 - 
   x^2/(1 - x - z)^2 + x^3/(1 - x - z)^2 - x^4/(1 - x - z)^2 + 
   x^2/(1 - x - z) - (2*x^3)/(1 - x - z) + 83/(12*z) + sqrtxz1/z - 
   53/(6*(1 - x)*z) - (3*sqrtxz1)/(2*(1 - x)*z) + (77*x)/(12*z) + 
   (sqrtxz1*x)/(2*z) - (7*z)/2 + (15*z)/(4*(1 - x)) + 2*x*z + (4*z^2)/3 + 
   (4*z^2)/(3*(1 - x)) - (8*x*z^2)/3 + 
   (9/2 - 9/(2*(1 - x)) + (7*x)/2 - 13/(4*z) + 5/((1 - x)*z) - 
     (11*x)/(4*z) - z + (9*z)/(4*(1 - x)) - 3*x*z)*Log[1 - z] + 
   (-4/(1 - x) - 2/z + 4/((1 - x)*z) - (2*x)/z + (2*z)/(1 - x))*
    Log[1 + sqrtxz1 - z] + (3 - 5/(2*(1 - x)) + x + 3/(2*z) - 
     3/((1 - x)*z) + (3*x)/(2*z) - (21*z)/(4*(1 - x)) + 6*x*z)*Log[z] + 
   (1 - 3/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     z/(2*(1 - x)) + x*z)*Log[1 + sqrtxz1 + z] + 
   (1 - 3/(2*(1 - x)) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     (3*z)/(4*(1 - x)) - x*z)*Log[RealAbs[x - z]] + 
   (1/2 - 3/(2*(1 - x)) + (3*x)/2 - 1/(4*z) + 1/((1 - x)*z) - 
     (3*x)/(4*z) + (3*z)/(4*(1 - x)) - x*z)*Log[RealAbs[-1 + x + z]]) + 
 Log[1 - z]*(5 + 5*x + x^2 + x^2/(1 - x - z)^2 - x^3/(1 - x - z)^2 + 
   x^4/(1 - x - z)^2 - x^2/(1 - x - z) + (2*x^3)/(1 - x - z) - 
   79/(12*z) - (55*x)/(12*z) + (7*z)/2 - 3*x*z - (2*z^2)/3 + 
   (4*x*z^2)/3 + (-7/2 - x/2 + 7/(4*z) + x/(4*z) + 2*x*z)*Log[z] + 
   (-1/2 + 3/(2*(1 - x)) - (3*x)/2 + 1/(4*z) - 1/((1 - x)*z) + 
     (3*x)/(4*z) - (3*z)/(4*(1 - x)) + x*z)*Log[RealAbs[-1 + x + z]]) + 
 LMUR*(-11/6 - (11*x)/6 + 11/(12*z) + (11*x)/(12*z) + (11*x*z)/6 + 
   DeltaDist[1 - x]*((-11*z)/12 + (11/6 - 11/(6*z) - (11*z)/12)*
      Log[1 - z] + (11/6 - 11/(6*z) - (11*z)/12)*Log[z]) + 
   (11/6 - 11/(6*z) - (11*z)/12)*PlusDist[0, 1 - x]) + 
 (NF*(LMUA^2*(-1/3 + 1/(3*z) + z/6)*DeltaDist[1 - x] + 
    LMUA*(-1/3 - x/3 + 1/(6*z) + x/(6*z) + (x*z)/3 + 
      LMUR*(1/3 - 1/(3*z) - z/6)*DeltaDist[1 - x] + 
      DeltaDist[1 - x]*(-1/6*z + (1/3 - 1/(3*z) - z/6)*Log[1 - z] + 
        (1/3 - 1/(3*z) - z/6)*Log[z]) + (1/3 - 1/(3*z) - z/6)*
       PlusDist[0, 1 - x]) + LMUR*(1/3 + x/3 - 1/(6*z) - x/(6*z) - 
      (x*z)/3 + DeltaDist[1 - x]*(z/6 + (-1/3 + 1/(3*z) + z/6)*
         Log[1 - z] + (-1/3 + 1/(3*z) + z/6)*Log[z]) + 
      (-1/3 + 1/(3*z) + z/6)*PlusDist[0, 1 - x])))/NC + 
 NC*NF*(LMUA^2*(1/3 - 1/(3*z) - z/6)*DeltaDist[1 - x] + 
   LMUR*(-1/3 - x/3 + 1/(6*z) + x/(6*z) + (x*z)/3 + 
     DeltaDist[1 - x]*(-1/6*z + (1/3 - 1/(3*z) - z/6)*Log[1 - z] + 
       (1/3 - 1/(3*z) - z/6)*Log[z]) + (1/3 - 1/(3*z) - z/6)*
      PlusDist[0, 1 - x]) + LMUA*(1/3 + x/3 - 1/(6*z) - x/(6*z) - 
     (x*z)/3 + LMUR*(-1/3 + 1/(3*z) + z/6)*DeltaDist[1 - x] + 
     DeltaDist[1 - x]*(z/6 + (-1/3 + 1/(3*z) + z/6)*Log[1 - z] + 
       (-1/3 + 1/(3*z) + z/6)*Log[z]) + (-1/3 + 1/(3*z) + z/6)*
      PlusDist[0, 1 - x])) + (-8 + 49/(6*z) + z/4 - (2*z^2)/3 + 
   (6 - 6/z - 3*z)*Log[1 - z] + (3 + (3*z)/2)*Log[z])*
  PlusDist[1, 1 - x] + LMUF*(5/2 + x/2 - 7/(4*z) + x/(4*z) - 2*z - 
   (x*z)/2 + (3 + 3*x - 2/z - (2*x)/z - z/2 - (5*x*z)/2)*Log[1 - x] + 
   (-2 + 2/(1 - x) - 2*x + 3/(2*z) - 2/((1 - x)*z) + (3*x)/(2*z) + z/2 - 
     z/(1 - x) + (3*x*z)/2)*Log[x] + 
   (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*Log[1 - z] + 
   (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*Log[z] + 
   DeltaDist[1 - x]*(Pi^2*(1/3 - 1/(3*z) - z/6) + (3*z)/4 + 
     (-3/2 + 3/(2*z) + (3*z)/4)*Log[1 - z] + (-3/2 + 3/(2*z) + (3*z)/4)*
      Log[z]) + (-3/2 + 3/(2*z) + (7*z)/4 + (-2 + 2/z + z)*Log[1 - z] + 
     (-2 + 2/z + z)*Log[z])*PlusDist[0, 1 - x] + 
   (-4 + 4/z + 2*z)*PlusDist[1, 1 - x]) + 
 (3 - 3/z - (3*z)/2)*PlusDist[2, 1 - x] + 
 ((1 - x)^(-1) + z^(-1) - 1/((1 - x)*z) + x/z - z/(2*(1 - x)))*
  PolyLog[2, x] + (-1 - (1 - x)^(-1) - x - 3/(2*z) + 3/((1 - x)*z) - 
   (3*x)/(2*z) + (3*z)/(2*(1 - x)) - x*z)*
  PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (1 + (1 - x)^(-1) + x + 3/(2*z) - 3/((1 - x)*z) + (3*x)/(2*z) - 
   (3*z)/(2*(1 - x)) + x*z)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (2 - 3/(1 - x) + 2*x - z^(-1) + 2/((1 - x)*z) - x/z + 
   (3*z)/(2*(1 - x)) - 2*x*z)*PolyLog[2, 1 - x/z] + 
 (1 - 3/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)) + 
   x*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (-1 + 3/(1 - x) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
   z/(2*(1 - x)) - x*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 (2/(1 - x) + 2/((1 - x)*z) + z/(1 - x))*PolyLog[2, -z] + 
 (3/(1 - x) + 2*x + 2/z - 2/((1 - x)*z) - (3*z)/(2*(1 - x)) + 5*x*z)*
  PolyLog[2, z] + PlusDist[0, 1 - x]*
  (-73/12 + Pi^2*(-1/2 + 2/(3*z) + (7*z)/12) + 34/(9*z) + (23*z)/6 + 
   (13*z^2)/18 + (3 - 3/z - (3*z)/2)*Log[1 - z]^2 + 
   (1 + 3/z + 3*z)*Log[z]^2 + Log[1 - z]*(-8 + 49/(6*z) + z/4 - 
     (2*z^2)/3 + (2 - 2/z - z)*Log[z]) + 
   Log[z]*(-1 + 49/(6*z) - z - (2*z^2)/3 + (-2 - 2/z - z)*Log[1 + z]) + 
   (-2 - 2/z - z)*PolyLog[2, -z] + (-3 - (3*z)/2)*PolyLog[2, z]) + 
 LMUA*(-11/3 - (2*x)/3 + 71/(12*z) + (23*x)/(12*z) - (3*z)/2 - 
   (4*x*z)/3 + (2*z^2)/3 - (4*x*z^2)/3 + 
   LMUR*(-11/6 + 11/(6*z) + (11*z)/12)*DeltaDist[1 - x] + 
   (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*Log[1 - x] + 
   (-1 + 2/(1 - x) - x + z^(-1) - 2/((1 - x)*z) + x/z + z/2 - z/(1 - x) + 
     (x*z)/2)*Log[x] + (3 + 3*x - 2/z - (2*x)/z - z/2 - (5*x*z)/2)*
    Log[1 - z] + (3 + x + z^(-1) + x/z + z/2 + (7*x*z)/2)*Log[z] + 
   (14/3 - 29/(6*z) + (5*z)/12 + (2*z^2)/3 + (-4 + 4/z + 2*z)*
      Log[1 - z] + (-1 - 2/z - (5*z)/2)*Log[z])*PlusDist[0, 1 - x] + 
   LMUF*(-1 - x + z^(-1) + x/z + z/2 + (x*z)/2 + 
     (3/2 - 3/(2*z) - (3*z)/4)*DeltaDist[1 - x] + 
     (2 - 2/z - z)*PlusDist[0, 1 - x]) + (-2 + 2/z + z)*
    PlusDist[1, 1 - x] + DeltaDist[1 - x]*
    (73/12 + Pi^2*(1/6 - 1/(3*z) - (5*z)/12) - 34/(9*z) - (13*z)/6 - 
     (13*z^2)/18 + (-3 + 3/z + (3*z)/2)*Log[1 - z]^2 + 
     (-1 - 3/z - 3*z)*Log[z]^2 + Log[1 - z]*(14/3 - 29/(6*z) + 
       (17*z)/12 + (2*z^2)/3 + (-2 + 2/z + z)*Log[z]) + 
     Log[z]*(-7/3 - 29/(6*z) + (8*z)/3 + (2*z^2)/3 + 
       (2 + 2/z + z)*Log[1 + z]) + (2 + 2/z + z)*PolyLog[2, -z] + 
     (3 + (3*z)/2)*PolyLog[2, z])) + ((1 - x)^(-1) - z/(2*(1 - x)))*
  SVP[2, (-1 + x)/(-1 + z)] + (-1 + (1 - x)^(-1) + x + 1/(2*z) - 
   x/(2*z) - z/(2*(1 - x)))*SVP[2, -((-1 + x)/z)] + 
 (1 - 2/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(1 - x) - 
   x*z)*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
 ((1 - x)^(-1) - 2*x - 1/((1 - x)*z) + x/z - z/(2*(1 - x)) + x*z)*
  SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
   z/(2*(1 - x)) + x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 DeltaDist[1 - x]*(349/36 - 1169/(108*z) + (253*z)/72 + (269*z^2)/108 + 
   (-2/3 - 2/(3*z) - z/3)*Log[2]^3 + (1 - z^(-1) - z/2)*Log[1 - z]^3 + 
   (5/12 + 5/(3*z) + (35*z)/24)*Log[z]^3 + 
   Log[1 - z]^2*(-4 + 49/(12*z) + z/8 - z^2/3 + (-3/(2*z) - (3*z)/2)*
      Log[z]) + (-2 - 2/z - z)*Log[2]*Log[1 - z]*Log[1 + z] + 
   Log[z]^2*(3 + 10/(3*z) - (3*z)/16 + (-3/2 - 3/(2*z) - (3*z)/4)*
      Log[1 + z]) + Pi^2*(7/6 - (5*z)/24 + (1/3 + 1/(3*z) + z/6)*Log[2] + 
     (-1/2 + 2/(3*z) + (7*z)/12)*Log[1 - z] + (-1/6 + 2/(3*z) + (7*z)/12)*
      Log[z] + (-1/2 - 1/(2*z) - z/4)*Log[1 + z]) + 
   Log[2]^2*((1 + z^(-1) + z/2)*Log[1 - z] + (1 + z^(-1) + z/2)*
      Log[1 + z]) + Log[z]*(-157/8 + 5/(18*z) + (7*z)/8 - (31*z^2)/18 - 
     (z*Log[1 + z])/2) + Log[1 - z]*(-73/12 + 34/(9*z) + (23*z)/6 + 
     (13*z^2)/18 + (-1/2 + 1/(2*z) + z/4)*Log[z]^2 + 
     (1 + z^(-1) + z/2)*Log[1 + z]^2 + 
     Log[z]*((-3*z)/2 + (-2 - 2/z - z)*Log[1 + z])) + 
   (-1/2*z + (-2 - 2/z - z)*Log[1 - z] + (-1 - z^(-1) - z/2)*Log[z])*
    PolyLog[2, -z] + (1 - 49/(6*z) + (2*z^2)/3 + 
     (-3 - (3*z)/2)*Log[1 - z] + (-5 + 5/z + (5*z)/2)*Log[z])*
    PolyLog[2, z] + (-5 - 2/z - (5*z)/2)*PolyLog[3, 1 - z] + 
   (2 + 2/z + z)*PolyLog[3, 1/2 - z/2] + 
   (2 + 2/z + z)*PolyLog[3, 1/2 + z/2] + (-1 - z^(-1) - z/2)*
    PolyLog[3, -z] + (5 - 13/z - (19*z)/2)*PolyLog[3, z] + 
   (-2 - 2/z - z)*PolyLog[3, (1 + z)^(-1)] + 
   (2 + 2/z + z)*PolyLog[3, (1 + z)^(-1) - z/(1 + z)] + (3*Zeta[3])/2 + 
   (9*Zeta[3])/(2*z) + (21*z*Zeta[3])/4) + 
 NC^2*(-127/24 - (37*x)/24 + 197/(36*z) - (25*x)/(36*z) + (2*z)/3 + 
   (x*z)/6 - (31*z^2)/18 + (53*x*z^2)/18 + 
   Pi^2*(1/4 + 1/(6*(1 - x)) + x/12 + 11/(24*z) - 1/(2*(1 - x)*z) + 
     (11*x)/(24*z) + z/12 - z/(4*(1 - x)) + (3*x*z)/4) + 
   (2 - 4/(1 - x) + 2*x + 2*x*z)*Log[2]^2 + 
   (1 + x - 3/(4*z) - (3*x)/(4*z) - z/4 - (3*x*z)/4)*Log[1 - x]^2 + 
   (1 - 3/(2*(1 - x)) + x - z^(-1) + 3/(2*(1 - x)*z) - x/z - z/4 + 
     (3*z)/(4*(1 - x)) - (3*x*z)/4)*Log[x]^2 + 
   (3/2 + (3*x)/2 - z^(-1) - x/z - z/4 - (5*x*z)/4)*Log[1 - z]^2 + 
   (-2/(1 - x) - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x))*
    Log[1 + sqrtxz1 - z]^2 + (5/2 + 1/(2*(1 - x)) + (3*x)/2 + 9/(4*z) - 
     3/(2*(1 - x)*z) + (9*x)/(4*z) + z/4 - (3*z)/(4*(1 - x)) + 
     (23*x*z)/4)*Log[z]^2 + LMUA^2*DeltaDist[1 - x]*
    (5/12 - 3/(4*z) + (53*z)/48 + z^2/3 + (-3/2 + 3/(2*z) + (3*z)/4)*
      Log[1 - z] + (-3/4 - z^(-1) - (9*z)/8)*Log[z]) + 
   Log[1 - z]*(-9/2 - 3*x + 125/(24*z) + (89*x)/(24*z) - (5*z)/2 + 
     (5*x*z)/4 + (2*z^2)/3 - (4*x*z^2)/3 + 
     (7/2 - 1/(2*(1 - x)) + (7*x)/2 - 7/(4*z) + 1/(2*(1 - x)*z) - 
       (7*x)/(4*z) + z/(4*(1 - x)) - (7*x*z)/2)*Log[z]) + 
   Log[1 - x]*(-9/2 - 3*x + 125/(24*z) + (89*x)/(24*z) - (7*z)/4 + 
     (x*z)/2 + (2*z^2)/3 - (4*x*z^2)/3 + 
     (-5/2 + 5/(2*(1 - x)) - (5*x)/2 + 5/(4*z) - 5/(2*(1 - x)*z) + 
       (5*x)/(4*z) + z/2 - (5*z)/(4*(1 - x)) + 2*x*z)*Log[x] + 
     (3 + 3*x - 2/z - (2*x)/z - z/2 - (5*x*z)/2)*Log[1 - z] + 
     (3 + 2*x + 1/(2*z) + x/(2*z) + (7*x*z)/2)*Log[z]) + 
   Log[2]*((-2*sqrtxz1)/(1 - x) + 2*sqrtxz1*x + 
     (1 - 4/(1 - x) + x - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x) + x*z)*
      Log[x] + (-2 + 6/(1 - x) - 2*x + z^(-1) - 2/((1 - x)*z) + x/z - 
       z/(1 - x) - 2*x*z)*Log[1 + sqrtxz1 - z] + 
     (3 - 4/(1 - x) + 3*x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
       3*x*z)*Log[z] + (-2 + 2/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - 
       x/z + z/(1 - x) - 2*x*z)*Log[1 + sqrtxz1 + z]) + 
   Log[1 + sqrtxz1 - z]*((2*sqrtxz1)/(1 - x) - 2*sqrtxz1*x + 
     (-1 + 2/(1 - x) - x - x*z)*Log[z] + 
     (2 - 2/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
       2*x*z)*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(4 + (1 - x)^(-1) - sqrtxz1/(1 - x) - x + sqrtxz1*x + 
     22/(3*z) + (23*x)/(6*z) + z + z/(1 - x) - (9*x*z)/2 + (2*z^2)/3 - 
     (4*x*z^2)/3 + (-2/(1 - x) - 2/((1 - x)*z) - z/(1 - x))*Log[1 + z] + 
     (-2 + 2/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x) - 
       2*x*z)*Log[1 + sqrtxz1 + z] + (1/2 - 1/(2*(1 - x)) + x/2 - 
       1/(4*z) + 1/(2*(1 - x)*z) - x/(4*z) + z/(4*(1 - x)) - (x*z)/2)*
      Log[RealAbs[x - z]]) + Log[x]*(5 - 5/(1 - x) - sqrtxz1/(1 - x) + 
     (5*x)/2 + sqrtxz1*x - 163/(24*z) + 53/(6*(1 - x)*z) - 
     (139*x)/(24*z) + (13*z)/4 - (27*z)/(8*(1 - x)) + (x*z)/4 - 
     (4*z^2)/3 - (4*z^2)/(3*(1 - x)) + (8*x*z^2)/3 + 
     (-7/2 + 4/(1 - x) - (7*x)/2 + 9/(4*z) - 4/((1 - x)*z) + 
       (9*x)/(4*z) + z/2 - (2*z)/(1 - x) + 3*x*z)*Log[1 - z] + 
     (2/(1 - x) + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x))*
      Log[1 + sqrtxz1 - z] + (-7/2 + 4/(1 - x) - (5*x)/2 - 5/(4*z) + 
       5/(2*(1 - x)*z) - (5*x)/(4*z) + (9*z)/(2*(1 - x)) - 6*x*z)*
      Log[z] + (-1 + 2/(1 - x) - x - x*z)*Log[1 + sqrtxz1 + z] + 
     (-1/2 + 1/(2*(1 - x)) - x/2 + 1/(4*z) - 1/(2*(1 - x)*z) + x/(4*z) - 
       z/(4*(1 - x)) + (x*z)/2)*Log[RealAbs[x - z]]) + 
   LMUR*(11/6 + (11*x)/6 - 11/(12*z) - (11*x)/(12*z) - (11*x*z)/6 + 
     DeltaDist[1 - x]*((11*z)/12 + (-11/6 + 11/(6*z) + (11*z)/12)*
        Log[1 - z] + (-11/6 + 11/(6*z) + (11*z)/12)*Log[z]) + 
     (-11/6 + 11/(6*z) + (11*z)/12)*PlusDist[0, 1 - x]) + 
   (6 - 20/(3*z) + z/8 + (2*z^2)/3 + (-4 + 4/z + 2*z)*Log[1 - z] + 
     (-5/2 - z^(-1) - (7*z)/4)*Log[z])*PlusDist[1, 1 - x] + 
   LMUF*(-5/4 - x/4 + 7/(8*z) - x/(8*z) + z + (x*z)/4 + 
     (-3/2 - (3*x)/2 + z^(-1) + x/z + z/4 + (5*x*z)/4)*Log[1 - x] + 
     (1 - (1 - x)^(-1) + x - 3/(4*z) + 1/((1 - x)*z) - (3*x)/(4*z) - 
       z/4 + z/(2*(1 - x)) - (3*x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[z] + 
     DeltaDist[1 - x]*(Pi^2*(-1/6 + 1/(6*z) + z/12) - (3*z)/8 + 
       (3/4 - 3/(4*z) - (3*z)/8)*Log[1 - z] + (3/4 - 3/(4*z) - (3*z)/8)*
        Log[z]) + (3/4 - 3/(4*z) - (7*z)/8 + (1 - z^(-1) - z/2)*
        Log[1 - z] + (1 - z^(-1) - z/2)*Log[z])*PlusDist[0, 1 - x] + 
     (2 - 2/z - z)*PlusDist[1, 1 - x]) + (-3/2 + 3/(2*z) + (3*z)/4)*
    PlusDist[2, 1 - x] + (-1/2 - x/2 - 1/(4*z) - x/(4*z) + (x*z)/2)*
    PolyLog[2, x] + (1 + x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
     x*z)*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 - x - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x) - x*z)*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
     z/(2*(1 - x)) + x*z)*PolyLog[2, 1 - x/z] + 
   (-1 + 2/(1 - x) - x - x*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (1 - 2/(1 - x) + x + x*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-2/(1 - x) - 2/((1 - x)*z) - z/(1 - x))*PolyLog[2, -z] + 
   (-(1 - x)^(-1) + x - 2/z + 1/((1 - x)*z) - (2*x)/z + z/(2*(1 - x)) - 
     (13*x*z)/2)*PolyLog[2, z] + PlusDist[0, 1 - x]*
    (95/24 + Pi^2*(1/12 - 1/(3*z) - (3*z)/8) - 55/(36*z) - (31*z)/12 - 
     (13*z^2)/18 + (-2 + 2/z + z)*Log[1 - z]^2 + (-3/2 - 3/z - (11*z)/4)*
      Log[z]^2 + Log[1 - z]*(6 - 20/(3*z) + z/8 + (2*z^2)/3 + 
       (-3 + 3/z + (3*z)/2)*Log[z]) + Log[z]*(1 - 89/(12*z) + z + 
       (2*z^2)/3 + (2 + 2/z + z)*Log[1 + z]) + 
     (2 + 2/z + z)*PolyLog[2, -z] + (1/2 + 3/z + (11*z)/4)*
      PolyLog[2, z]) + LMUA*(29/12 - x/12 - 53/(12*z) - (23*x)/(12*z) + 
     (3*z)/2 + (11*x*z)/6 - (2*z^2)/3 + (4*x*z^2)/3 + 
     LMUR*(11/6 - 11/(6*z) - (11*z)/12)*DeltaDist[1 - x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - x] + 
     (1/2 - (1 - x)^(-1) + x/2 - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - 
       z/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-5/2 - (5*x)/2 + 3/(2*z) + (3*x)/(2*z) + z/4 + (9*x*z)/4)*
      Log[1 - z] + (-5/2 - (3*x)/2 - z^(-1) - x/z - z/4 - (15*x*z)/4)*
      Log[z] + (-41/12 + 49/(12*z) - (11*z)/12 - (2*z^2)/3 + 
       (3 - 3/z - (3*z)/2)*Log[1 - z] + (3/2 + 2/z + (9*z)/4)*Log[z])*
      PlusDist[0, 1 - x] + LMUF*(1/2 + x/2 - 1/(2*z) - x/(2*z) - z/4 - 
       (x*z)/4 + (-3/4 + 3/(4*z) + (3*z)/8)*DeltaDist[1 - x] + 
       (-1 + z^(-1) + z/2)*PlusDist[0, 1 - x]) + 
     (1 - z^(-1) - z/2)*PlusDist[1, 1 - x] + DeltaDist[1 - x]*
      (-95/24 + Pi^2*(1/12 + 1/(6*z) + (7*z)/24) + 55/(36*z) + 
       (31*z)/24 + (13*z^2)/18 + (2 - 2/z - z)*Log[1 - z]^2 + 
       (3/2 + 3/z + (11*z)/4)*Log[z]^2 + Log[1 - z]*(-41/12 + 49/(12*z) - 
         (17*z)/12 - (2*z^2)/3 + (3 - 3/z - (3*z)/2)*Log[z]) + 
       Log[z]*(19/12 + 29/(6*z) - (55*z)/24 - (2*z^2)/3 + 
         (-2 - 2/z - z)*Log[1 + z]) + (-2 - 2/z - z)*PolyLog[2, -z] + 
       (-1/2 - 3/z - (11*z)/4)*PolyLog[2, z])) + 
   (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
     z/(2*(1 - x)) + x*z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (1 - (1 - x)^(-1) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     z/(2*(1 - x)) - x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
   DeltaDist[1 - x]*(-295/36 + 1169/(108*z) - (389*z)/144 - 
     (269*z^2)/108 + (2/3 + 2/(3*z) + z/3)*Log[2]^3 + 
     (-7/12 + 7/(12*z) + (7*z)/24)*Log[1 - z]^3 + 
     (-5/8 - 5/(3*z) - (65*z)/48)*Log[z]^3 + 
     Log[1 - z]^2*(3 - 10/(3*z) - z/16 + z^2/3 + 
       (-3/4 + 5/(2*z) + (15*z)/8)*Log[z]) + (2 + 2/z + z)*Log[2]*
      Log[1 - z]*Log[1 + z] + Log[2]^2*((-1 - z^(-1) - z/2)*Log[1 - z] + 
       (-1 - z^(-1) - z/2)*Log[1 + z]) + 
     Pi^2*(-5/6 - 1/(8*z) + (7*z)/48 + (-1/3 - 1/(3*z) - z/6)*Log[2] + 
       (1/4 - 1/(2*z) - (11*z)/24)*Log[1 - z] + 
       (-1/12 - 1/(2*z) - (11*z)/24)*Log[z] + (1/2 + 1/(2*z) + z/4)*
        Log[1 + z]) + Log[z]^2*(-5/2 - 10/(3*z) - (7*z)/32 + 
       (3/2 + 3/(2*z) + (3*z)/4)*Log[1 + z]) + 
     Log[z]*(247/16 + 71/(36*z) + (31*z)/16 + (31*z^2)/18 + 
       (z*Log[1 + z])/2) + Log[1 - z]*(23/6 - 55/(36*z) - (31*z)/12 - 
       (13*z^2)/18 + (-1/2 + 1/(2*z) + z/4)*Log[z]^2 + 
       (-1 - z^(-1) - z/2)*Log[1 + z]^2 + 
       Log[z]*((3*z)/2 + (2 + 2/z + z)*Log[1 + z])) + 
     (z/2 + (2 + 2/z + z)*Log[1 - z] + (1 + z^(-1) + z/2)*Log[z])*
      PolyLog[2, -z] + (-1 + 89/(12*z) + z/2 - (2*z^2)/3 + 
       (1 + 5/(2*z) + (5*z)/2)*Log[1 - z] + (2 - 2/z - z)*Log[z])*
      PolyLog[2, z] + (4 + 7/(2*z) + 3*z)*PolyLog[3, 1 - z] + 
     (-2 - 2/z - z)*PolyLog[3, 1/2 - z/2] + (-2 - 2/z - z)*
      PolyLog[3, 1/2 + z/2] + (1 + z^(-1) + z/2)*PolyLog[3, -z] + 
     (-1 + 10/z + (15*z)/2)*PolyLog[3, z] + (2 + 2/z + z)*
      PolyLog[3, (1 + z)^(-1)] + (-2 - 2/z - z)*
      PolyLog[3, (1 + z)^(-1) - z/(1 + z)] - (7*Zeta[3])/z - 
     6*z*Zeta[3])) + (-17/8 - (23*x)/8 + x^2 + x/(1 - x - z) - 
   x^2/(1 - x - z) + x^3/(1 - x - z) + 5/(2*z) + z/4 + (11*x*z)/4 + 
   Pi^2*(-5/12 + 2/(3*(1 - x)) - (7*x)/12 + 11/(24*z) - 1/(2*(1 - x)*z) + 
     (11*x)/(24*z) + z/12 - z/(3*(1 - x)) + (5*x*z)/12) + 
   (-2/(1 - x) - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x))*Log[2]^2 + 
   (1 + x - 3/(4*z) - (3*x)/(4*z) - z/4 - (3*x*z)/4)*Log[1 - x]^2 + 
   (1 - 3/(2*(1 - x)) + x - z^(-1) + 3/(2*(1 - x)*z) - x/z - z/4 + 
     (3*z)/(4*(1 - x)) - (3*x*z)/4)*Log[x]^2 + 
   (1/2 + x/2 - 1/(2*z) - x/(2*z) - z/4 - (x*z)/4)*Log[1 - z]^2 + 
   (-2/(1 - x) - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x))*
    Log[1 + sqrtxz1 - z]^2 + (3/(2*(1 - x)) - x + 1/(2*z) - 
     1/((1 - x)*z) + x/(2*z) + z/4 - (3*z)/(4*(1 - x)) + (x*z)/4)*
    Log[z]^2 + LMUA^2*DeltaDist[1 - x]*(1/4 - z/16 + 
     (-1/2 + 1/(2*z) + z/4)*Log[1 - z] + (1/4 - z/8)*Log[z]) + 
   Log[1 + sqrtxz1 - z]*(sqrtxz1/(1 - x) + sqrtxz1*x + (2*sqrtxz1)/z - 
     (3*sqrtxz1)/((1 - x)*z) + (sqrtxz1*x)/z + 
     ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(2*(1 - x)))*
      Log[z]) + Log[2]*(-(sqrtxz1/(1 - x)) - sqrtxz1*x - (2*sqrtxz1)/z + 
     (3*sqrtxz1)/((1 - x)*z) - (sqrtxz1*x)/z + 
     (-3/(1 - x) - 3/(2*z) + 3/((1 - x)*z) - (3*x)/(2*z) + 
       (3*z)/(2*(1 - x)))*Log[x] + (4/(1 - x) + 2/z - 4/((1 - x)*z) + 
       (2*x)/z - (2*z)/(1 - x))*Log[1 + sqrtxz1 - z] + 
     (-(1 - x)^(-1) - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)))*
      Log[z]) + Log[1 - x]*(-2 - (3*x)/2 + 11/(8*z) + (7*x)/(8*z) - z/4 + 
     x*z + (-2 + 3/(2*(1 - x)) - x + z^(-1) - 3/(2*(1 - x)*z) + x/(2*z) + 
       z/2 - (3*z)/(4*(1 - x)) + x*z)*Log[x] + 
     (2 - 3/(2*z) - x/(2*z) - z/2 - (x*z)/2)*Log[1 - z] + 
     (1 - 1/(2*z) - x/(2*z) - (x*z)/2)*Log[z]) + 
   Log[z]*(2 - (1 - x)^(-1) - sqrtxz1/(2*(1 - x)) + x/2 - (sqrtxz1*x)/2 + 
     5/(2*z) - sqrtxz1/z - 3/(2*(1 - x)*z) + (3*sqrtxz1)/(2*(1 - x)*z) + 
     x/(2*z) - (sqrtxz1*x)/(2*z) + z/2 + z/(2*(1 - x)) - (3*x*z)/2 + 
     (1/2 - (1 - x)^(-1) + x/2 - 1/(4*z) + 1/(2*(1 - x)*z) - x/(4*z) + 
       z/(2*(1 - x)) - (x*z)/2)*Log[RealAbs[x - z]]) + 
   Log[1 - z]*(-1/2 - 2*x - x^2 - x^2/(1 - x - z)^2 + x^3/(1 - x - z)^2 - 
     x^4/(1 - x - z)^2 + x^2/(1 - x - z) - (2*x^3)/(1 - x - z) + 
     11/(8*z) + (7*x)/(8*z) - z + (7*x*z)/4 + 
     (1/(2*(1 - x)) - 3*x - 1/(2*(1 - x)*z) + (3*x)/(2*z) - 
       z/(4*(1 - x)) + (3*x*z)/2)*Log[z] + 
     (1/2 - 3/(2*(1 - x)) + (3*x)/2 - 1/(4*z) + 1/((1 - x)*z) - 
       (3*x)/(4*z) + (3*z)/(4*(1 - x)) - x*z)*Log[RealAbs[-1 + x + z]]) + 
   Log[x]*(-1/2 - sqrtxz1/(2*(1 - x)) + 2*x - (sqrtxz1*x)/2 + x^2 + 
     x^2/(1 - x - z)^2 - x^3/(1 - x - z)^2 + x^4/(1 - x - z)^2 - 
     x^2/(1 - x - z) + (2*x^3)/(1 - x - z) - 1/(8*z) - sqrtxz1/z + 
     (3*sqrtxz1)/(2*(1 - x)*z) - (5*x)/(8*z) - (sqrtxz1*x)/(2*z) + z/4 - 
     (3*z)/(8*(1 - x)) - (9*x*z)/4 + (-1 + 1/(2*(1 - x)) + z^(-1) - 
       1/((1 - x)*z) + x/(2*z) + z/2 - z/(4*(1 - x)))*Log[1 - z] + 
     (2/(1 - x) + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x))*
      Log[1 + sqrtxz1 - z] + (1/2 - 3/(2*(1 - x)) + (3*x)/2 - 1/(4*z) + 
       1/(2*(1 - x)*z) - x/(4*z) + (3*z)/(4*(1 - x)))*Log[z] + 
     ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(2*(1 - x)))*
      Log[1 + sqrtxz1 + z] + (-1/2 + (1 - x)^(-1) - x/2 + 1/(4*z) - 
       1/(2*(1 - x)*z) + x/(4*z) - z/(2*(1 - x)) + (x*z)/2)*
      Log[RealAbs[x - z]] + (-1/2 + 3/(2*(1 - x)) - (3*x)/2 + 1/(4*z) - 
       1/((1 - x)*z) + (3*x)/(4*z) - (3*z)/(4*(1 - x)) + x*z)*
      Log[RealAbs[-1 + x + z]]) + 
   (2 - 3/(2*z) - (3*z)/8 + (-2 + 2/z + z)*Log[1 - z] + 
     (-1/2 + z^(-1) + z/4)*Log[z])*PlusDist[1, 1 - x] + 
   LMUF*(-5/4 - x/4 + 7/(8*z) - x/(8*z) + z + (x*z)/4 + 
     (-3/2 - (3*x)/2 + z^(-1) + x/z + z/4 + (5*x*z)/4)*Log[1 - x] + 
     (1 - (1 - x)^(-1) + x - 3/(4*z) + 1/((1 - x)*z) - (3*x)/(4*z) - 
       z/4 + z/(2*(1 - x)) - (3*x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[z] + 
     DeltaDist[1 - x]*(Pi^2*(-1/6 + 1/(6*z) + z/12) - (3*z)/8 + 
       (3/4 - 3/(4*z) - (3*z)/8)*Log[1 - z] + (3/4 - 3/(4*z) - (3*z)/8)*
        Log[z]) + (3/4 - 3/(4*z) - (7*z)/8 + (1 - z^(-1) - z/2)*
        Log[1 - z] + (1 - z^(-1) - z/2)*Log[z])*PlusDist[0, 1 - x] + 
     (2 - 2/z - z)*PlusDist[1, 1 - x]) + (-3/2 + 3/(2*z) + (3*z)/4)*
    PlusDist[2, 1 - x] + (1/2 - (1 - x)^(-1) + x/2 - 3/(4*z) + 
     1/((1 - x)*z) - (3*x)/(4*z) + z/(2*(1 - x)) - (x*z)/2)*
    PolyLog[2, x] + ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
     z/(2*(1 - x)))*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-(1 - x)^(-1) - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + 2/(1 - x) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(1 - x) + 
     x*z)*PolyLog[2, 1 - x/z] + ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + 
     x/(2*z) - z/(2*(1 - x)))*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-(1 - x)^(-1) - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-2/(1 - x) - 3*x + 1/((1 - x)*z) + (2*x)/z + z/(1 - x) + (3*x*z)/2)*
    PolyLog[2, z] + PlusDist[0, 1 - x]*
    (17/8 + Pi^2*(5/12 - 1/(3*z) - (5*z)/24) - 9/(4*z) - (5*z)/4 + 
     (-1 + z^(-1) + z/2)*Log[1 - z]^2 - (3*Log[z])/(4*z) + 
     (1/2 - z/4)*Log[z]^2 + Log[1 - z]*(2 - 3/(2*z) - (3*z)/8 + 
       (1 - z^(-1) - z/2)*Log[z]) + (5/2 - 3/z - (5*z)/4)*
      PolyLog[2, z]) + LMUA*(5/4 + (3*x)/4 - 3/(2*z) - (x*z)/2 + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - x] + 
     (1/2 - (1 - x)^(-1) + x/2 - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - 
       z/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (-1/2 + x/2 - z/4 + (x*z)/4)*Log[z] + 
     (-5/4 + 3/(4*z) + z/2 + (1 - z^(-1) - z/2)*Log[1 - z] + 
       (-1/2 + z/4)*Log[z])*PlusDist[0, 1 - x] + 
     LMUF*(1/2 + x/2 - 1/(2*z) - x/(2*z) - z/4 - (x*z)/4 + 
       (-3/4 + 3/(4*z) + (3*z)/8)*DeltaDist[1 - x] + 
       (-1 + z^(-1) + z/2)*PlusDist[0, 1 - x]) + 
     (1 - z^(-1) - z/2)*PlusDist[1, 1 - x] + DeltaDist[1 - x]*
      (-17/8 + Pi^2*(-1/4 + 1/(6*z) + z/8) + 9/(4*z) + (7*z)/8 + 
       (1 - z^(-1) - z/2)*Log[1 - z]^2 + (3/4 - (3*z)/8)*Log[z] + 
       (-1/2 + z/4)*Log[z]^2 + Log[1 - z]*(-5/4 + 3/(4*z) + 
         (-1 + z^(-1) + z/2)*Log[z]) + (-5/2 + 3/z + (5*z)/4)*
        PolyLog[2, z])) + (1 - 2/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - 
     x/(2*z) + z/(1 - x) - x*z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (1 - (1 - x)^(-1) - x - 1/(2*z) + x/(2*z) + z/(2*(1 - x)))*
    SVP[2, -((-1 + x)/z)] + (-1 + 2/(1 - x) - x + 1/(2*z) - 
     1/((1 - x)*z) + x/(2*z) - z/(1 - x) + x*z)*
    SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (-(1 - x)^(-1) + 2*x + 1/((1 - x)*z) - x/z + z/(2*(1 - x)) - x*z)*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + DeltaDist[1 - x]*
    (-3/2 - (13*z)/16 + (-5/12 + 5/(12*z) + (5*z)/24)*Log[1 - z]^3 + 
     (67/16 - 9/(4*z) - (45*z)/16)*Log[z] + (-1/2 + (13*z)/32)*Log[z]^2 + 
     (5/24 - (5*z)/48)*Log[z]^3 + Log[1 - z]^2*(1 - 3/(4*z) - z/16 + 
       (3/4 - z^(-1) - (3*z)/8)*Log[z]) + 
     Pi^2*(-1/3 + 1/(8*z) + z/16 + (1/4 - 1/(6*z) - z/8)*Log[1 - z] + 
       (1/4 - 1/(6*z) - z/8)*Log[z]) + Log[1 - z]*
      (9/4 - 9/(4*z) - (5*z)/4 + (1 - z^(-1) - z/2)*Log[z]^2) + 
     (3/(4*z) - z/2 + (2 - 5/(2*z) - z)*Log[1 - z] + 
       (3 - 3/z - (3*z)/2)*Log[z])*PolyLog[2, z] + 
     (1 - 3/(2*z) - z/2)*PolyLog[3, 1 - z] + (-4 + 3/z + 2*z)*
      PolyLog[3, z] - (3*Zeta[3])/2 + (5*Zeta[3])/(2*z) + 
     (3*z*Zeta[3])/4))/NC^2;

C2TQ2GNoThetaExplicit = 143/12 + (53*x)/12 - x^2 - x/(1 - x - z) + x^2/(1 - x - z) - 
 x^3/(1 - x - z) - 377/(36*z) + (115*x)/(36*z) - (11*z)/12 - 
 (5*z)/(2*(1 - x)) - (35*x*z)/12 + (31*z^2)/18 - (53*x*z^2)/18 + 
 Pi^2*(5/6 - 7/(3*(1 - x)) + (5*x)/2 - 5/(4*z) + 7/(3*(1 - x)*z) - 
   (23*x)/(12*z) - z/6 + (4*z)/(3*(1 - x)) - (5*x*z)/2) + 
 (-2 + 6/(1 - x) - 2*x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) - 
   2*x*z)*Log[2]^2 + (-9/2 + 5/(1 - x) - (17*x)/2 + 11/(4*z) - 
   9/(2*(1 - x)*z) + (19*x)/(4*z) + z/2 - (5*z)/(2*(1 - x)) + 6*x*z)*
  Log[1 - x]^2 + (-9 + 17/(1 - x) - 16*x + 11/(2*z) - 27/(2*(1 - x)*z) + 
   (9*x)/z + z/2 - (17*z)/(2*(1 - x)) + 12*x*z)*Log[x]^2 + 
 (-9/2 + 13/(2*(1 - x)) - (17*x)/2 + 11/(4*z) - 9/(2*(1 - x)*z) + 
   (19*x)/(4*z) + z/2 - (13*z)/(4*(1 - x)) + 6*x*z)*Log[1 - z]^2 + 
 (4/(1 - x) + 2/z - 4/((1 - x)*z) + (2*x)/z - (2*z)/(1 - x))*
  Log[1 + sqrtxz1 - z]^2 + (-13/2 + 9/(2*(1 - x)) - (11*x)/2 - 3/(4*z) - 
   2/((1 - x)*z) - x/(4*z) - z/2 - (7*z)/(4*(1 - x)) - (3*x*z)/2)*
  Log[z]^2 + LMUA^2*DeltaDist[1 - x]*(-2/3 + 3/(4*z) - (25*z)/24 - 
   z^2/3 + (2 - 2/z - z)*Log[1 - z] + (1/2 + z^(-1) + (5*z)/4)*Log[z]) + 
 Log[1 - x]*(7/2 + 5/(1 - x) + (3*x)/2 - 79/(12*z) - 5/((1 - x)*z) + 
   (5*x)/(12*z) + 2*z - (5*z)/(1 - x) + (7*x*z)/2 - (2*z^2)/3 + 
   (4*x*z^2)/3 + (13 - 21/(1 - x) + 23*x - 13/(2*z) + 18/((1 - x)*z) - 
     (23*x)/(2*z) - z + (21*z)/(2*(1 - x)) - 17*x*z)*Log[x] + 
   (-9 + 10/(1 - x) - 15*x + 11/(2*z) - 8/((1 - x)*z) + (17*x)/(2*z) + 
     z - (5*z)/(1 - x) + 11*x*z)*Log[1 - z] + 
   (-10 + 10/(1 - x) - 12*x + 3/z - 8/((1 - x)*z) + (5*x)/z - 
     (5*z)/(1 - x) + 5*x*z)*Log[z]) + 
 Log[1 - z]*(7/2 + 5/(1 - x) + x + x^2 + x^2/(1 - x - z)^2 - 
   x^3/(1 - x - z)^2 + x^4/(1 - x - z)^2 - x^2/(1 - x - z) + 
   (2*x^3)/(1 - x - z) - 79/(12*z) - 5/((1 - x)*z) + (5*x)/(12*z) + 
   (7*z)/2 - (5*z)/(1 - x) + 2*x*z - (2*z^2)/3 + (4*x*z^2)/3 + 
   (-9 + 12/(1 - x) - 11*x + 9/(2*z) - 8/((1 - x)*z) + (11*x)/(2*z) - 
     (6*z)/(1 - x) + 10*x*z)*Log[z]) + Log[1 + sqrtxz1 - z]*
  ((-3*sqrtxz1)/(1 - x) + sqrtxz1*x - (2*sqrtxz1)/z + 
   (3*sqrtxz1)/((1 - x)*z) - (sqrtxz1*x)/z + 
   (1 - 3/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     z/(2*(1 - x)) + x*z)*Log[z] + (-2 + 2/(1 - x) - 2*x - z^(-1) + 
     2/((1 - x)*z) - x/z + z/(1 - x) - 2*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[x]*(-4/(1 - x) + (3*sqrtxz1)/(2*(1 - x)) + (3*x)/2 - (sqrtxz1*x)/2 - 
   x^2 - x^2/(1 - x - z)^2 + x^3/(1 - x - z)^2 - x^4/(1 - x - z)^2 + 
   x^2/(1 - x - z) - (2*x^3)/(1 - x - z) + 83/(12*z) + sqrtxz1/z + 
   1/(6*(1 - x)*z) - (3*sqrtxz1)/(2*(1 - x)*z) - (31*x)/(12*z) + 
   (sqrtxz1*x)/(2*z) - (7*z)/2 + (51*z)/(4*(1 - x)) - 7*x*z + (4*z^2)/3 + 
   (4*z^2)/(3*(1 - x)) - (8*x*z^2)/3 + 
   (13 - 24/(1 - x) + 23*x - 15/(2*z) + 19/((1 - x)*z) - (25*x)/(2*z) - 
     z + (12*z)/(1 - x) - 17*x*z)*Log[1 - z] + 
   (-4/(1 - x) - 2/z + 4/((1 - x)*z) - (2*x)/z + (2*z)/(1 - x))*
    Log[1 + sqrtxz1 - z] + (14 - 22/(1 - x) + 18*x - 4/z + 
     11/((1 - x)*z) - (7*x)/z + (9*z)/(2*(1 - x)) - 8*x*z)*Log[z] + 
   (1 - 3/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     z/(2*(1 - x)) + x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[2]*((3*sqrtxz1)/(1 - x) - sqrtxz1*x + (2*sqrtxz1)/z - 
   (3*sqrtxz1)/((1 - x)*z) + (sqrtxz1*x)/z + 
   (-1 + 7/(1 - x) - x + 5/(2*z) - 5/((1 - x)*z) + (5*x)/(2*z) - 
     (5*z)/(2*(1 - x)) - x*z)*Log[x] + 
   (2 - 10/(1 - x) + 2*x - 3/z + 6/((1 - x)*z) - (3*x)/z + 
     (3*z)/(1 - x) + 2*x*z)*Log[1 + sqrtxz1 - z] + 
   (-3 + 5/(1 - x) - 3*x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     z/(2*(1 - x)) - 3*x*z)*Log[z] + 
   (2 - 2/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
     2*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[z]*(-9 + 5/(1 - x) + (3*sqrtxz1)/(2*(1 - x)) - (5*x)/2 - 
   (sqrtxz1*x)/2 - 59/(6*z) + sqrtxz1/z - 7/(2*(1 - x)*z) - 
   (3*sqrtxz1)/(2*(1 - x)*z) + (2*x)/(3*z) + (sqrtxz1*x)/(2*z) - 
   (3*z)/2 - (13*z)/(2*(1 - x)) + 11*x*z - (2*z^2)/3 + (4*x*z^2)/3 + 
   (2/(1 - x) + 2/((1 - x)*z) + z/(1 - x))*Log[1 + z] + 
   (2 - 2/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
     2*x*z)*Log[1 + sqrtxz1 + z]) + 
 LMUR*(-11/6 - (11*x)/6 + 11/(12*z) + (11*x)/(12*z) + (11*x*z)/6 + 
   DeltaDist[1 - x]*((-11*z)/12 + (11/6 - 11/(6*z) - (11*z)/12)*
      Log[1 - z] + (11/6 - 11/(6*z) - (11*z)/12)*Log[z]) + 
   (11/6 - 11/(6*z) - (11*z)/12)*PlusDist[0, 1 - x]) + 
 (NF*(LMUA^2*(-1/3 + 1/(3*z) + z/6)*DeltaDist[1 - x] + 
    LMUA*(-1/3 - x/3 + 1/(6*z) + x/(6*z) + (x*z)/3 + 
      LMUR*(1/3 - 1/(3*z) - z/6)*DeltaDist[1 - x] + 
      DeltaDist[1 - x]*(-1/6*z + (1/3 - 1/(3*z) - z/6)*Log[1 - z] + 
        (1/3 - 1/(3*z) - z/6)*Log[z]) + (1/3 - 1/(3*z) - z/6)*
       PlusDist[0, 1 - x]) + LMUR*(1/3 + x/3 - 1/(6*z) - x/(6*z) - 
      (x*z)/3 + DeltaDist[1 - x]*(z/6 + (-1/3 + 1/(3*z) + z/6)*
         Log[1 - z] + (-1/3 + 1/(3*z) + z/6)*Log[z]) + 
      (-1/3 + 1/(3*z) + z/6)*PlusDist[0, 1 - x])))/NC + 
 NC*NF*(LMUA^2*(1/3 - 1/(3*z) - z/6)*DeltaDist[1 - x] + 
   LMUR*(-1/3 - x/3 + 1/(6*z) + x/(6*z) + (x*z)/3 + 
     DeltaDist[1 - x]*(-1/6*z + (1/3 - 1/(3*z) - z/6)*Log[1 - z] + 
       (1/3 - 1/(3*z) - z/6)*Log[z]) + (1/3 - 1/(3*z) - z/6)*
      PlusDist[0, 1 - x]) + LMUA*(1/3 + x/3 - 1/(6*z) - x/(6*z) - 
     (x*z)/3 + LMUR*(-1/3 + 1/(3*z) + z/6)*DeltaDist[1 - x] + 
     DeltaDist[1 - x]*(z/6 + (-1/3 + 1/(3*z) + z/6)*Log[1 - z] + 
       (-1/3 + 1/(3*z) + z/6)*Log[z]) + (-1/3 + 1/(3*z) + z/6)*
      PlusDist[0, 1 - x])) + (-8 + 49/(6*z) + z/4 - (2*z^2)/3 + 
   (6 - 6/z - 3*z)*Log[1 - z] + (3 + (3*z)/2)*Log[z])*
  PlusDist[1, 1 - x] + LMUF*(5/2 + x/2 - 7/(4*z) + x/(4*z) - 2*z - 
   (x*z)/2 + (3 + 3*x - 2/z - (2*x)/z - z/2 - (5*x*z)/2)*Log[1 - x] + 
   (-2 + 2/(1 - x) - 2*x + 3/(2*z) - 2/((1 - x)*z) + (3*x)/(2*z) + z/2 - 
     z/(1 - x) + (3*x*z)/2)*Log[x] + 
   (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*Log[1 - z] + 
   (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*Log[z] + 
   DeltaDist[1 - x]*(Pi^2*(1/3 - 1/(3*z) - z/6) + (3*z)/4 + 
     (-3/2 + 3/(2*z) + (3*z)/4)*Log[1 - z] + (-3/2 + 3/(2*z) + (3*z)/4)*
      Log[z]) + (-3/2 + 3/(2*z) + (7*z)/4 + (-2 + 2/z + z)*Log[1 - z] + 
     (-2 + 2/z + z)*Log[z])*PlusDist[0, 1 - x] + 
   (-4 + 4/z + 2*z)*PlusDist[1, 1 - x]) + 
 (3 - 3/z - (3*z)/2)*PlusDist[2, 1 - x] + 
 ((1 - x)^(-1) + z^(-1) - 1/((1 - x)*z) + x/z - z/(2*(1 - x)))*
  PolyLog[2, x] + (-1 - (1 - x)^(-1) - x - 3/(2*z) + 3/((1 - x)*z) - 
   (3*x)/(2*z) + (3*z)/(2*(1 - x)) - x*z)*
  PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (1 + (1 - x)^(-1) + x + 3/(2*z) - 3/((1 - x)*z) + (3*x)/(2*z) - 
   (3*z)/(2*(1 - x)) + x*z)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (2 - 3/(1 - x) + 2*x - z^(-1) + 2/((1 - x)*z) - x/z + 
   (3*z)/(2*(1 - x)) - 2*x*z)*PolyLog[2, 1 - x/z] + 
 (1 - 3/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)) + 
   x*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (-1 + 3/(1 - x) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
   z/(2*(1 - x)) - x*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 (2/(1 - x) + 2/((1 - x)*z) + z/(1 - x))*PolyLog[2, -z] + 
 (1 + 3/(1 - x) + x + 3/(2*z) - 2/((1 - x)*z) + x/(2*z) - 
   (3*z)/(2*(1 - x)) + 5*x*z)*PolyLog[2, z] + 
 PlusDist[0, 1 - x]*(-73/12 + Pi^2*(-1/2 + 2/(3*z) + (7*z)/12) + 
   34/(9*z) + (23*z)/6 + (13*z^2)/18 + (3 - 3/z - (3*z)/2)*Log[1 - z]^2 + 
   (1 + 3/z + 3*z)*Log[z]^2 + Log[1 - z]*(-8 + 49/(6*z) + z/4 - 
     (2*z^2)/3 + (2 - 2/z - z)*Log[z]) + 
   Log[z]*(-1 + 49/(6*z) - z - (2*z^2)/3 + (-2 - 2/z - z)*Log[1 + z]) + 
   (-2 - 2/z - z)*PolyLog[2, -z] + (-3 - (3*z)/2)*PolyLog[2, z]) + 
 LMUA*(-11/3 - (2*x)/3 + 71/(12*z) + (23*x)/(12*z) - (3*z)/2 - 
   (4*x*z)/3 + (2*z^2)/3 - (4*x*z^2)/3 + 
   LMUR*(-11/6 + 11/(6*z) + (11*z)/12)*DeltaDist[1 - x] + 
   (1 + x - z^(-1) - x/z - z/2 - (x*z)/2)*Log[1 - x] + 
   (-1 + 2/(1 - x) - x + z^(-1) - 2/((1 - x)*z) + x/z + z/2 - z/(1 - x) + 
     (x*z)/2)*Log[x] + (3 + 3*x - 2/z - (2*x)/z - z/2 - (5*x*z)/2)*
    Log[1 - z] + (3 + x + z^(-1) + x/z + z/2 + (7*x*z)/2)*Log[z] + 
   (14/3 - 29/(6*z) + (5*z)/12 + (2*z^2)/3 + (-4 + 4/z + 2*z)*
      Log[1 - z] + (-1 - 2/z - (5*z)/2)*Log[z])*PlusDist[0, 1 - x] + 
   LMUF*(-1 - x + z^(-1) + x/z + z/2 + (x*z)/2 + 
     (3/2 - 3/(2*z) - (3*z)/4)*DeltaDist[1 - x] + 
     (2 - 2/z - z)*PlusDist[0, 1 - x]) + (-2 + 2/z + z)*
    PlusDist[1, 1 - x] + DeltaDist[1 - x]*
    (73/12 + Pi^2*(1/6 - 1/(3*z) - (5*z)/12) - 34/(9*z) - (13*z)/6 - 
     (13*z^2)/18 + (-3 + 3/z + (3*z)/2)*Log[1 - z]^2 + 
     (-1 - 3/z - 3*z)*Log[z]^2 + Log[1 - z]*(14/3 - 29/(6*z) + 
       (17*z)/12 + (2*z^2)/3 + (-2 + 2/z + z)*Log[z]) + 
     Log[z]*(-7/3 - 29/(6*z) + (8*z)/3 + (2*z^2)/3 + 
       (2 + 2/z + z)*Log[1 + z]) + (2 + 2/z + z)*PolyLog[2, -z] + 
     (3 + (3*z)/2)*PolyLog[2, z])) + DeltaDist[1 - x]*
  (349/36 - 1169/(108*z) + (253*z)/72 + (269*z^2)/108 + 
   (-2/3 - 2/(3*z) - z/3)*Log[2]^3 + (1 - z^(-1) - z/2)*Log[1 - z]^3 + 
   (5/12 + 5/(3*z) + (35*z)/24)*Log[z]^3 + 
   Log[1 - z]^2*(-4 + 49/(12*z) + z/8 - z^2/3 + (-3/(2*z) - (3*z)/2)*
      Log[z]) + (-2 - 2/z - z)*Log[2]*Log[1 - z]*Log[1 + z] + 
   Log[z]^2*(3 + 10/(3*z) - (3*z)/16 + (-3/2 - 3/(2*z) - (3*z)/4)*
      Log[1 + z]) + Pi^2*(7/6 - (5*z)/24 + (1/3 + 1/(3*z) + z/6)*Log[2] + 
     (-1/2 + 2/(3*z) + (7*z)/12)*Log[1 - z] + (-1/6 + 2/(3*z) + (7*z)/12)*
      Log[z] + (-1/2 - 1/(2*z) - z/4)*Log[1 + z]) + 
   Log[2]^2*((1 + z^(-1) + z/2)*Log[1 - z] + (1 + z^(-1) + z/2)*
      Log[1 + z]) + Log[z]*(-157/8 + 5/(18*z) + (7*z)/8 - (31*z^2)/18 - 
     (z*Log[1 + z])/2) + Log[1 - z]*(-73/12 + 34/(9*z) + (23*z)/6 + 
     (13*z^2)/18 + (-1/2 + 1/(2*z) + z/4)*Log[z]^2 + 
     (1 + z^(-1) + z/2)*Log[1 + z]^2 + 
     Log[z]*((-3*z)/2 + (-2 - 2/z - z)*Log[1 + z])) + 
   (-1/2*z + (-2 - 2/z - z)*Log[1 - z] + (-1 - z^(-1) - z/2)*Log[z])*
    PolyLog[2, -z] + (1 - 49/(6*z) + (2*z^2)/3 + 
     (-3 - (3*z)/2)*Log[1 - z] + (-5 + 5/z + (5*z)/2)*Log[z])*
    PolyLog[2, z] + (-5 - 2/z - (5*z)/2)*PolyLog[3, 1 - z] + 
   (2 + 2/z + z)*PolyLog[3, 1/2 - z/2] + 
   (2 + 2/z + z)*PolyLog[3, 1/2 + z/2] + (-1 - z^(-1) - z/2)*
    PolyLog[3, -z] + (5 - 13/z - (19*z)/2)*PolyLog[3, z] + 
   (-2 - 2/z - z)*PolyLog[3, (1 + z)^(-1)] + 
   (2 + 2/z + z)*PolyLog[3, (1 + z)^(-1) - z/(1 + z)] + (3*Zeta[3])/2 + 
   (9*Zeta[3])/(2*z) + (21*z*Zeta[3])/4) + 
 NC^2*(-163/24 - (37*x)/24 + 215/(36*z) - (43*x)/(36*z) + (2*z)/3 + 
   z/(2*(1 - x)) + (x*z)/6 - (31*z^2)/18 + (53*x*z^2)/18 + 
   Pi^2*(-1/4 + 2/(3*(1 - x)) - (5*x)/12 + 17/(24*z) - 1/((1 - x)*z) + 
     (17*x)/(24*z) + z/12 - z/(2*(1 - x)) + (5*x*z)/4) + 
   (2 - 4/(1 - x) + 2*x + 2*x*z)*Log[2]^2 + 
   (3 - 2/(1 - x) + 3*x - 7/(4*z) + 2/((1 - x)*z) - (7*x)/(4*z) - z/4 + 
     z/(1 - x) - (11*x*z)/4)*Log[1 - x]^2 + 
   (9/2 - 5/(1 - x) + (9*x)/2 - 11/(4*z) + 5/((1 - x)*z) - (11*x)/(4*z) - 
     z/4 + (5*z)/(2*(1 - x)) - (17*x*z)/4)*Log[x]^2 + 
   (2 - 1/(2*(1 - x)) + 2*x - 5/(4*z) + 1/(2*(1 - x)*z) - (5*x)/(4*z) - 
     z/4 + z/(4*(1 - x)) - (7*x*z)/4)*Log[1 - z]^2 + 
   (-2/(1 - x) - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x))*
    Log[1 + sqrtxz1 - z]^2 + (9/2 - 3/(2*(1 - x)) + (7*x)/2 + 5/(4*z) + 
     1/(2*(1 - x)*z) + (5*x)/(4*z) + z/4 + z/(4*(1 - x)) + (15*x*z)/4)*
    Log[z]^2 + LMUA^2*DeltaDist[1 - x]*(5/12 - 3/(4*z) + (53*z)/48 + 
     z^2/3 + (-3/2 + 3/(2*z) + (3*z)/4)*Log[1 - z] + 
     (-3/4 - z^(-1) - (9*z)/8)*Log[z]) + 
   Log[1 - z]*(-3 - (1 - x)^(-1) - 3*x + 125/(24*z) + 1/((1 - x)*z) + 
     (65*x)/(24*z) - (5*z)/2 + z/(1 - x) + (x*z)/4 + (2*z^2)/3 - 
     (4*x*z^2)/3 + (5 - 2/(1 - x) + 5*x - 5/(2*z) + 2/((1 - x)*z) - 
       (5*x)/(2*z) + z/(1 - x) - 5*x*z)*Log[z]) + 
   Log[1 - x]*(-3/2 - 2/(1 - x) - 3*x + 125/(24*z) + 2/((1 - x)*z) + 
     (41*x)/(24*z) - (7*z)/4 + (2*z)/(1 - x) - (3*x*z)/2 + (2*z^2)/3 - 
     (4*x*z^2)/3 + (-8 + 8/(1 - x) - 8*x + 4/z - 8/((1 - x)*z) + 
       (4*x)/z + z/2 - (4*z)/(1 - x) + (15*x*z)/2)*Log[x] + 
     (5 - 2/(1 - x) + 5*x - 3/z + 2/((1 - x)*z) - (3*x)/z - z/2 + 
       z/(1 - x) - (9*x*z)/2)*Log[1 - z] + 
     (7 - 4/(1 - x) + 6*x - 3/(2*z) + 4/((1 - x)*z) - (3*x)/(2*z) + 
       (2*z)/(1 - x) - (x*z)/2)*Log[z]) + 
   Log[2]*((-2*sqrtxz1)/(1 - x) + 2*sqrtxz1*x + 
     (1 - 4/(1 - x) + x - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x) + x*z)*
      Log[x] + (-2 + 6/(1 - x) - 2*x + z^(-1) - 2/((1 - x)*z) + x/z - 
       z/(1 - x) - 2*x*z)*Log[1 + sqrtxz1 - z] + 
     (3 - 4/(1 - x) + 3*x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
       3*x*z)*Log[z] + (-2 + 2/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - 
       x/z + z/(1 - x) - 2*x*z)*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(7 - (1 - x)^(-1) - sqrtxz1/(1 - x) - x + sqrtxz1*x + 
     22/(3*z) + 2/((1 - x)*z) + (11*x)/(6*z) + z + (3*z)/(1 - x) - 
     (13*x*z)/2 + (2*z^2)/3 - (4*x*z^2)/3 + 
     (-2/(1 - x) - 2/((1 - x)*z) - z/(1 - x))*Log[1 + z] + 
     (-2 + 2/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x) - 
       2*x*z)*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(1/2 - 2/(1 - x) - sqrtxz1/(1 - x) + (5*x)/2 + sqrtxz1*x - 
     163/(24*z) + 35/(6*(1 - x)*z) - (67*x)/(24*z) + (13*z)/4 - 
     (51*z)/(8*(1 - x)) + (13*x*z)/4 - (4*z^2)/3 - (4*z^2)/(3*(1 - x)) + 
     (8*x*z^2)/3 + (-13/2 + 7/(1 - x) - (13*x)/2 + 15/(4*z) - 
       7/((1 - x)*z) + (15*x)/(4*z) + z/2 - (7*z)/(2*(1 - x)) + 6*x*z)*
      Log[1 - z] + (2/(1 - x) + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x))*
      Log[1 + sqrtxz1 - z] + (-9 + 19/(2*(1 - x)) - 8*x + 3/(2*z) - 
       3/((1 - x)*z) + (3*x)/(2*z) + (7*z)/(4*(1 - x)) - (x*z)/2)*
      Log[z] + (-1 + 2/(1 - x) - x - x*z)*Log[1 + sqrtxz1 + z]) + 
   Log[1 + sqrtxz1 - z]*((2*sqrtxz1)/(1 - x) - 2*sqrtxz1*x + 
     (-1 + 2/(1 - x) - x - x*z)*Log[z] + 
     (2 - 2/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
       2*x*z)*Log[1 + sqrtxz1 + z]) + 
   LMUR*(11/6 + (11*x)/6 - 11/(12*z) - (11*x)/(12*z) - (11*x*z)/6 + 
     DeltaDist[1 - x]*((11*z)/12 + (-11/6 + 11/(6*z) + (11*z)/12)*
        Log[1 - z] + (-11/6 + 11/(6*z) + (11*z)/12)*Log[z]) + 
     (-11/6 + 11/(6*z) + (11*z)/12)*PlusDist[0, 1 - x]) + 
   (6 - 20/(3*z) + z/8 + (2*z^2)/3 + (-4 + 4/z + 2*z)*Log[1 - z] + 
     (-5/2 - z^(-1) - (7*z)/4)*Log[z])*PlusDist[1, 1 - x] + 
   LMUF*(-5/4 - x/4 + 7/(8*z) - x/(8*z) + z + (x*z)/4 + 
     (-3/2 - (3*x)/2 + z^(-1) + x/z + z/4 + (5*x*z)/4)*Log[1 - x] + 
     (1 - (1 - x)^(-1) + x - 3/(4*z) + 1/((1 - x)*z) - (3*x)/(4*z) - 
       z/4 + z/(2*(1 - x)) - (3*x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[z] + 
     DeltaDist[1 - x]*(Pi^2*(-1/6 + 1/(6*z) + z/12) - (3*z)/8 + 
       (3/4 - 3/(4*z) - (3*z)/8)*Log[1 - z] + (3/4 - 3/(4*z) - (3*z)/8)*
        Log[z]) + (3/4 - 3/(4*z) - (7*z)/8 + (1 - z^(-1) - z/2)*
        Log[1 - z] + (1 - z^(-1) - z/2)*Log[z])*PlusDist[0, 1 - x] + 
     (2 - 2/z - z)*PlusDist[1, 1 - x]) + (-3/2 + 3/(2*z) + (3*z)/4)*
    PlusDist[2, 1 - x] + (-1/2 - x/2 - 1/(4*z) - x/(4*z) + (x*z)/2)*
    PolyLog[2, x] + (1 + x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
     x*z)*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 - x - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x) - x*z)*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
     z/(2*(1 - x)) + x*z)*PolyLog[2, 1 - x/z] + 
   (-1 + 2/(1 - x) - x - x*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (1 - 2/(1 - x) + x + x*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-2/(1 - x) - 2/((1 - x)*z) - z/(1 - x))*PolyLog[2, -z] + 
   (-1 - 3/(2*z) - (3*x)/(2*z) - (11*x*z)/2)*PolyLog[2, z] + 
   PlusDist[0, 1 - x]*(95/24 + Pi^2*(1/12 - 1/(3*z) - (3*z)/8) - 
     55/(36*z) - (31*z)/12 - (13*z^2)/18 + (-2 + 2/z + z)*Log[1 - z]^2 + 
     (-3/2 - 3/z - (11*z)/4)*Log[z]^2 + Log[1 - z]*
      (6 - 20/(3*z) + z/8 + (2*z^2)/3 + (-3 + 3/z + (3*z)/2)*Log[z]) + 
     Log[z]*(1 - 89/(12*z) + z + (2*z^2)/3 + (2 + 2/z + z)*Log[1 + z]) + 
     (2 + 2/z + z)*PolyLog[2, -z] + (1/2 + 3/z + (11*z)/4)*
      PolyLog[2, z]) + LMUA*(29/12 - x/12 - 53/(12*z) - (23*x)/(12*z) + 
     (3*z)/2 + (11*x*z)/6 - (2*z^2)/3 + (4*x*z^2)/3 + 
     LMUR*(11/6 - 11/(6*z) - (11*z)/12)*DeltaDist[1 - x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - x] + 
     (1/2 - (1 - x)^(-1) + x/2 - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - 
       z/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-5/2 - (5*x)/2 + 3/(2*z) + (3*x)/(2*z) + z/4 + (9*x*z)/4)*
      Log[1 - z] + (-5/2 - (3*x)/2 - z^(-1) - x/z - z/4 - (15*x*z)/4)*
      Log[z] + (-41/12 + 49/(12*z) - (11*z)/12 - (2*z^2)/3 + 
       (3 - 3/z - (3*z)/2)*Log[1 - z] + (3/2 + 2/z + (9*z)/4)*Log[z])*
      PlusDist[0, 1 - x] + LMUF*(1/2 + x/2 - 1/(2*z) - x/(2*z) - z/4 - 
       (x*z)/4 + (-3/4 + 3/(4*z) + (3*z)/8)*DeltaDist[1 - x] + 
       (-1 + z^(-1) + z/2)*PlusDist[0, 1 - x]) + 
     (1 - z^(-1) - z/2)*PlusDist[1, 1 - x] + DeltaDist[1 - x]*
      (-95/24 + Pi^2*(1/12 + 1/(6*z) + (7*z)/24) + 55/(36*z) + 
       (31*z)/24 + (13*z^2)/18 + (2 - 2/z - z)*Log[1 - z]^2 + 
       (3/2 + 3/z + (11*z)/4)*Log[z]^2 + Log[1 - z]*(-41/12 + 49/(12*z) - 
         (17*z)/12 - (2*z^2)/3 + (3 - 3/z - (3*z)/2)*Log[z]) + 
       Log[z]*(19/12 + 29/(6*z) - (55*z)/24 - (2*z^2)/3 + 
         (-2 - 2/z - z)*Log[1 + z]) + (-2 - 2/z - z)*PolyLog[2, -z] + 
       (-1/2 - 3/z - (11*z)/4)*PolyLog[2, z])) + 
   DeltaDist[1 - x]*(-295/36 + 1169/(108*z) - (389*z)/144 - 
     (269*z^2)/108 + (2/3 + 2/(3*z) + z/3)*Log[2]^3 + 
     (-7/12 + 7/(12*z) + (7*z)/24)*Log[1 - z]^3 + 
     (-5/8 - 5/(3*z) - (65*z)/48)*Log[z]^3 + 
     Log[1 - z]^2*(3 - 10/(3*z) - z/16 + z^2/3 + 
       (-3/4 + 5/(2*z) + (15*z)/8)*Log[z]) + (2 + 2/z + z)*Log[2]*
      Log[1 - z]*Log[1 + z] + Log[2]^2*((-1 - z^(-1) - z/2)*Log[1 - z] + 
       (-1 - z^(-1) - z/2)*Log[1 + z]) + 
     Pi^2*(-5/6 - 1/(8*z) + (7*z)/48 + (-1/3 - 1/(3*z) - z/6)*Log[2] + 
       (1/4 - 1/(2*z) - (11*z)/24)*Log[1 - z] + 
       (-1/12 - 1/(2*z) - (11*z)/24)*Log[z] + (1/2 + 1/(2*z) + z/4)*
        Log[1 + z]) + Log[z]^2*(-5/2 - 10/(3*z) - (7*z)/32 + 
       (3/2 + 3/(2*z) + (3*z)/4)*Log[1 + z]) + 
     Log[z]*(247/16 + 71/(36*z) + (31*z)/16 + (31*z^2)/18 + 
       (z*Log[1 + z])/2) + Log[1 - z]*(23/6 - 55/(36*z) - (31*z)/12 - 
       (13*z^2)/18 + (-1/2 + 1/(2*z) + z/4)*Log[z]^2 + 
       (-1 - z^(-1) - z/2)*Log[1 + z]^2 + 
       Log[z]*((3*z)/2 + (2 + 2/z + z)*Log[1 + z])) + 
     (z/2 + (2 + 2/z + z)*Log[1 - z] + (1 + z^(-1) + z/2)*Log[z])*
      PolyLog[2, -z] + (-1 + 89/(12*z) + z/2 - (2*z^2)/3 + 
       (1 + 5/(2*z) + (5*z)/2)*Log[1 - z] + (2 - 2/z - z)*Log[z])*
      PolyLog[2, z] + (4 + 7/(2*z) + 3*z)*PolyLog[3, 1 - z] + 
     (-2 - 2/z - z)*PolyLog[3, 1/2 - z/2] + (-2 - 2/z - z)*
      PolyLog[3, 1/2 + z/2] + (1 + z^(-1) + z/2)*PolyLog[3, -z] + 
     (-1 + 10/z + (15*z)/2)*PolyLog[3, z] + (2 + 2/z + z)*
      PolyLog[3, (1 + z)^(-1)] + (-2 - 2/z - z)*
      PolyLog[3, (1 + z)^(-1) - z/(1 + z)] - (7*Zeta[3])/z - 
     6*z*Zeta[3])) + (-41/8 - (23*x)/8 + x^2 + x/(1 - x - z) - 
   x^2/(1 - x - z) + x^3/(1 - x - z) + 9/(2*z) - (2*x)/z + z/4 + 
   (2*z)/(1 - x) + (11*x*z)/4 + Pi^2*(-7/12 + 5/(3*(1 - x)) - (25*x)/12 + 
     13/(24*z) - 4/(3*(1 - x)*z) + (29*x)/(24*z) + z/12 - 
     (5*z)/(6*(1 - x)) + (5*x*z)/4) + 
   (-2/(1 - x) - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x))*Log[2]^2 + 
   (3/2 - 3/(1 - x) + (11*x)/2 - z^(-1) + 5/(2*(1 - x)*z) - (3*x)/z - 
     z/4 + (3*z)/(2*(1 - x)) - (13*x*z)/4)*Log[1 - x]^2 + 
   (9/2 - 12/(1 - x) + (23*x)/2 - 11/(4*z) + 17/(2*(1 - x)*z) - 
     (25*x)/(4*z) - z/4 + (6*z)/(1 - x) - (31*x*z)/4)*Log[x]^2 + 
   (5/2 - 6/(1 - x) + (13*x)/2 - 3/(2*z) + 4/((1 - x)*z) - (7*x)/(2*z) - 
     z/4 + (3*z)/(1 - x) - (17*x*z)/4)*Log[1 - z]^2 + 
   (-2/(1 - x) - z^(-1) + 2/((1 - x)*z) - x/z + z/(1 - x))*
    Log[1 + sqrtxz1 - z]^2 + (2 - 4/(1 - x) - sqrtxz1/(2*(1 - x)) + 
     (7*x)/2 - (sqrtxz1*x)/2 + 5/(2*z) - sqrtxz1/z + 3/(2*(1 - x)*z) + 
     (3*sqrtxz1)/(2*(1 - x)*z) - (5*x)/(2*z) - (sqrtxz1*x)/(2*z) + z/2 + 
     (7*z)/(2*(1 - x)) - (9*x*z)/2)*Log[z] + 
   (2 - 3/(1 - x) + 2*x - 1/(2*z) + 3/(2*(1 - x)*z) - x/z + z/4 + 
     (3*z)/(2*(1 - x)) - (9*x*z)/4)*Log[z]^2 + 
   LMUA^2*DeltaDist[1 - x]*(1/4 - z/16 + (-1/2 + 1/(2*z) + z/4)*
      Log[1 - z] + (1/4 - z/8)*Log[z]) + Log[1 + sqrtxz1 - z]*
    (sqrtxz1/(1 - x) + sqrtxz1*x + (2*sqrtxz1)/z - 
     (3*sqrtxz1)/((1 - x)*z) + (sqrtxz1*x)/z + 
     ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(2*(1 - x)))*
      Log[z]) + Log[2]*(-(sqrtxz1/(1 - x)) - sqrtxz1*x - (2*sqrtxz1)/z + 
     (3*sqrtxz1)/((1 - x)*z) - (sqrtxz1*x)/z + 
     (-3/(1 - x) - 3/(2*z) + 3/((1 - x)*z) - (3*x)/(2*z) + 
       (3*z)/(2*(1 - x)))*Log[x] + (4/(1 - x) + 2/z - 4/((1 - x)*z) + 
       (2*x)/z - (2*z)/(1 - x))*Log[1 + sqrtxz1 - z] + 
     (-(1 - x)^(-1) - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)))*
      Log[z]) + Log[1 - z]*(-1/2 - 4/(1 - x) + 2*x - x^2 - 
     x^2/(1 - x - z)^2 + x^3/(1 - x - z)^2 - x^4/(1 - x - z)^2 + 
     x^2/(1 - x - z) - (2*x^3)/(1 - x - z) + 11/(8*z) + 4/((1 - x)*z) - 
     (25*x)/(8*z) - z + (4*z)/(1 - x) - (9*x*z)/4 + 
     (4 - 10/(1 - x) + 6*x - 2/z + 6/((1 - x)*z) - (3*x)/z + 
       (5*z)/(1 - x) - 5*x*z)*Log[z]) + 
   Log[1 - x]*(-2 - 3/(1 - x) + (3*x)/2 + 11/(8*z) + 3/((1 - x)*z) - 
     (17*x)/(8*z) - z/4 + (3*z)/(1 - x) - 2*x*z + 
     (-5 + 13/(1 - x) - 15*x + 5/(2*z) - 10/((1 - x)*z) + (15*x)/(2*z) + 
       z/2 - (13*z)/(2*(1 - x)) + (19*x*z)/2)*Log[x] + 
     (4 - 8/(1 - x) + 10*x - 5/(2*z) + 6/((1 - x)*z) - (11*x)/(2*z) - 
       z/2 + (4*z)/(1 - x) - (13*x*z)/2)*Log[1 - z] + 
     (3 - 6/(1 - x) + 6*x - 3/(2*z) + 4/((1 - x)*z) - (7*x)/(2*z) + 
       (3*z)/(1 - x) - (9*x*z)/2)*Log[z]) + 
   Log[x]*(-1/2 + 6/(1 - x) - sqrtxz1/(2*(1 - x)) - 4*x - (sqrtxz1*x)/2 + 
     x^2 + x^2/(1 - x - z)^2 - x^3/(1 - x - z)^2 + x^4/(1 - x - z)^2 - 
     x^2/(1 - x - z) + (2*x^3)/(1 - x - z) - 1/(8*z) - sqrtxz1/z - 
     6/((1 - x)*z) + (3*sqrtxz1)/(2*(1 - x)*z) + (43*x)/(8*z) - 
     (sqrtxz1*x)/(2*z) + z/4 - (51*z)/(8*(1 - x)) + (15*x*z)/4 + 
     (-13/2 + 17/(1 - x) - (33*x)/2 + 15/(4*z) - 12/((1 - x)*z) + 
       (35*x)/(4*z) + z/2 - (17*z)/(2*(1 - x)) + 11*x*z)*Log[1 - z] + 
     (2/(1 - x) + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x))*
      Log[1 + sqrtxz1 - z] + (-5 + 25/(2*(1 - x)) - 10*x + 5/(2*z) - 
       8/((1 - x)*z) + (11*x)/(2*z) - (25*z)/(4*(1 - x)) + (17*x*z)/2)*
      Log[z] + ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
       z/(2*(1 - x)))*Log[1 + sqrtxz1 + z]) + 
   (2 - 3/(2*z) - (3*z)/8 + (-2 + 2/z + z)*Log[1 - z] + 
     (-1/2 + z^(-1) + z/4)*Log[z])*PlusDist[1, 1 - x] + 
   LMUF*(-5/4 - x/4 + 7/(8*z) - x/(8*z) + z + (x*z)/4 + 
     (-3/2 - (3*x)/2 + z^(-1) + x/z + z/4 + (5*x*z)/4)*Log[1 - x] + 
     (1 - (1 - x)^(-1) + x - 3/(4*z) + 1/((1 - x)*z) - (3*x)/(4*z) - 
       z/4 + z/(2*(1 - x)) - (3*x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[z] + 
     DeltaDist[1 - x]*(Pi^2*(-1/6 + 1/(6*z) + z/12) - (3*z)/8 + 
       (3/4 - 3/(4*z) - (3*z)/8)*Log[1 - z] + (3/4 - 3/(4*z) - (3*z)/8)*
        Log[z]) + (3/4 - 3/(4*z) - (7*z)/8 + (1 - z^(-1) - z/2)*
        Log[1 - z] + (1 - z^(-1) - z/2)*Log[z])*PlusDist[0, 1 - x] + 
     (2 - 2/z - z)*PlusDist[1, 1 - x]) + (-3/2 + 3/(2*z) + (3*z)/4)*
    PlusDist[2, 1 - x] + (1/2 - (1 - x)^(-1) + x/2 - 3/(4*z) + 
     1/((1 - x)*z) - (3*x)/(4*z) + z/(2*(1 - x)) - (x*z)/2)*
    PolyLog[2, x] + ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
     z/(2*(1 - x)))*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-(1 - x)^(-1) - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + 2/(1 - x) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(1 - x) + 
     x*z)*PolyLog[2, 1 - x/z] + ((1 - x)^(-1) + 1/(2*z) - 1/((1 - x)*z) + 
     x/(2*z) - z/(2*(1 - x)))*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-(1 - x)^(-1) - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(2*(1 - x)))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-3/(1 - x) - x + 2/((1 - x)*z) + x/z + (3*z)/(2*(1 - x)) + (x*z)/2)*
    PolyLog[2, z] + PlusDist[0, 1 - x]*
    (17/8 + Pi^2*(5/12 - 1/(3*z) - (5*z)/24) - 9/(4*z) - (5*z)/4 + 
     (-1 + z^(-1) + z/2)*Log[1 - z]^2 - (3*Log[z])/(4*z) + 
     (1/2 - z/4)*Log[z]^2 + Log[1 - z]*(2 - 3/(2*z) - (3*z)/8 + 
       (1 - z^(-1) - z/2)*Log[z]) + (5/2 - 3/z - (5*z)/4)*
      PolyLog[2, z]) + LMUA*(5/4 + (3*x)/4 - 3/(2*z) - (x*z)/2 + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - x] + 
     (1/2 - (1 - x)^(-1) + x/2 - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) - 
       z/4 + z/(2*(1 - x)) - (x*z)/4)*Log[x] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z) + z/4 + (x*z)/4)*Log[1 - z] + 
     (-1/2 + x/2 - z/4 + (x*z)/4)*Log[z] + 
     (-5/4 + 3/(4*z) + z/2 + (1 - z^(-1) - z/2)*Log[1 - z] + 
       (-1/2 + z/4)*Log[z])*PlusDist[0, 1 - x] + 
     LMUF*(1/2 + x/2 - 1/(2*z) - x/(2*z) - z/4 - (x*z)/4 + 
       (-3/4 + 3/(4*z) + (3*z)/8)*DeltaDist[1 - x] + 
       (-1 + z^(-1) + z/2)*PlusDist[0, 1 - x]) + 
     (1 - z^(-1) - z/2)*PlusDist[1, 1 - x] + DeltaDist[1 - x]*
      (-17/8 + Pi^2*(-1/4 + 1/(6*z) + z/8) + 9/(4*z) + (7*z)/8 + 
       (1 - z^(-1) - z/2)*Log[1 - z]^2 + (3/4 - (3*z)/8)*Log[z] + 
       (-1/2 + z/4)*Log[z]^2 + Log[1 - z]*(-5/4 + 3/(4*z) + 
         (-1 + z^(-1) + z/2)*Log[z]) + (-5/2 + 3/z + (5*z)/4)*
        PolyLog[2, z])) + DeltaDist[1 - x]*(-3/2 - (13*z)/16 + 
     (-5/12 + 5/(12*z) + (5*z)/24)*Log[1 - z]^3 + 
     (67/16 - 9/(4*z) - (45*z)/16)*Log[z] + (-1/2 + (13*z)/32)*Log[z]^2 + 
     (5/24 - (5*z)/48)*Log[z]^3 + Log[1 - z]^2*(1 - 3/(4*z) - z/16 + 
       (3/4 - z^(-1) - (3*z)/8)*Log[z]) + 
     Pi^2*(-1/3 + 1/(8*z) + z/16 + (1/4 - 1/(6*z) - z/8)*Log[1 - z] + 
       (1/4 - 1/(6*z) - z/8)*Log[z]) + Log[1 - z]*
      (9/4 - 9/(4*z) - (5*z)/4 + (1 - z^(-1) - z/2)*Log[z]^2) + 
     (3/(4*z) - z/2 + (2 - 5/(2*z) - z)*Log[1 - z] + 
       (3 - 3/z - (3*z)/2)*Log[z])*PolyLog[2, z] + 
     (1 - 3/(2*z) - z/2)*PolyLog[3, 1 - z] + (-4 + 3/z + 2*z)*
      PolyLog[3, z] - (3*Zeta[3])/2 + (5*Zeta[3])/(2*z) + 
     (3*z*Zeta[3])/4))/NC^2;

C2TQ2GThetaExplicit = -9/2 + 5/(2*z) - (5*x)/(2*z) + (5*z)/(2*(1 - x)) + 
 Pi^2*(-2/3 + 3/(2*(1 - x)) - 2*x + 1/(3*z) - 4/(3*(1 - x)*z) + x/z - 
   (3*z)/(4*(1 - x)) + (4*x*z)/3) + 
 (5/2 - 5/(1 - x) + (13*x)/2 - 5/(4*z) + 9/(2*(1 - x)*z) - (13*x)/(4*z) + 
   (5*z)/(2*(1 - x)) - (9*x*z)/2)*Log[1 - x]^2 + 
 (7 - 14/(1 - x) + 14*x - 7/(2*z) + 21/(2*(1 - x)*z) - (7*x)/z + 
   (7*z)/(1 - x) - (21*x*z)/2)*Log[x]^2 + 
 (5/2 - 13/(2*(1 - x)) + (13*x)/2 - 5/(4*z) + 9/(2*(1 - x)*z) - 
   (13*x)/(4*z) + (13*z)/(4*(1 - x)) - (9*x*z)/2)*Log[1 - z]^2 + 
 (4 - 13/(2*(1 - x)) + 5*x - 2/z + 9/(2*(1 - x)*z) - (5*x)/(2*z) + 
   (13*z)/(4*(1 - x)) - (9*x*z)/2)*Log[z]^2 + 
 Log[1 - x]*(3 - 5/(1 - x) + 3*x + 5/((1 - x)*z) - (5*x)/z + 
   (5*z)/(1 - x) - 5*x*z + (-17/2 + 17/(1 - x) - (39*x)/2 + 17/(4*z) - 
     14/((1 - x)*z) + (39*x)/(4*z) - (17*z)/(2*(1 - x)) + 14*x*z)*
    Log[x] + (4 - 10/(1 - x) + 12*x - 2/z + 8/((1 - x)*z) - (6*x)/z + 
     (5*z)/(1 - x) - 8*x*z)*Log[1 - z] + 
   (6 - 10/(1 - x) + 10*x - 3/z + 8/((1 - x)*z) - (5*x)/z + 
     (5*z)/(1 - x) - 8*x*z)*Log[z]) + 
 Log[z]*(3 - 5/(1 - x) + 3*x + 5/((1 - x)*z) - (5*x)/z + (5*z)/(1 - x) - 
   5*x*z + (-1 + 3/(2*(1 - x)) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
     (3*z)/(4*(1 - x)) + x*z)*Log[RealAbs[x - z]]) + 
 Log[x]*(-9/2 + 9/(1 - x) - 6*x - 9/((1 - x)*z) + (9*x)/z - 
   (9*z)/(1 - x) + 9*x*z + (-17/2 + 39/(2*(1 - x)) - (39*x)/2 + 
     17/(4*z) - 14/((1 - x)*z) + (39*x)/(4*z) - (39*z)/(4*(1 - x)) + 
     14*x*z)*Log[1 - z] + (-11 + 39/(2*(1 - x)) - 17*x + 11/(2*z) - 
     14/((1 - x)*z) + (17*x)/(2*z) - (39*z)/(4*(1 - x)) + 14*x*z)*
    Log[z] + (1 - 3/(2*(1 - x)) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     (3*z)/(4*(1 - x)) - x*z)*Log[RealAbs[x - z]] + 
   (1/2 - 3/(2*(1 - x)) + (3*x)/2 - 1/(4*z) + 1/((1 - x)*z) - 
     (3*x)/(4*z) + (3*z)/(4*(1 - x)) - x*z)*Log[RealAbs[-1 + x + z]]) + 
 Log[1 - z]*(3/2 - 5/(1 - x) + 4*x + 5/((1 - x)*z) - (5*x)/z + 
   (5*z)/(1 - x) - 5*x*z + (11/2 - 12/(1 - x) + (21*x)/2 - 11/(4*z) + 
     8/((1 - x)*z) - (21*x)/(4*z) + (6*z)/(1 - x) - 8*x*z)*Log[z] + 
   (-1/2 + 3/(2*(1 - x)) - (3*x)/2 + 1/(4*z) - 1/((1 - x)*z) + 
     (3*x)/(4*z) - (3*z)/(4*(1 - x)) + x*z)*Log[RealAbs[-1 + x + z]]) + 
 (-1 + x + 1/(2*z) - x/(2*z))*PolyLog[2, z] + 
 ((1 - x)^(-1) - z/(2*(1 - x)))*SVP[2, (-1 + x)/(-1 + z)] + 
 (-1 + (1 - x)^(-1) + x + 1/(2*z) - x/(2*z) - z/(2*(1 - x)))*
  SVP[2, -((-1 + x)/z)] + (1 - 2/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - 
   x/(2*z) + z/(1 - x) - x*z)*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
 ((1 - x)^(-1) - 2*x - 1/((1 - x)*z) + x/z - z/(2*(1 - x)) + x*z)*
  SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 (3 - 2/z + (2*x)/z - (2*z)/(1 - x) + 
   Pi^2*(1/6 - (1 - x)^(-1) + (3*x)/2 - 1/(12*z) + 5/(6*(1 - x)*z) - 
     (3*x)/(4*z) + z/(2*(1 - x)) - (5*x*z)/6) + 
   (-1/2 + 3/(1 - x) - (9*x)/2 + 1/(4*z) - 5/(2*(1 - x)*z) + 
     (9*x)/(4*z) - (3*z)/(2*(1 - x)) + (5*x*z)/2)*Log[1 - x]^2 + 
   (-7/2 + 21/(2*(1 - x)) - (21*x)/2 + 7/(4*z) - 7/((1 - x)*z) + 
     (21*x)/(4*z) - (21*z)/(4*(1 - x)) + 7*x*z)*Log[x]^2 + 
   (-2 + 6/(1 - x) - 6*x + z^(-1) - 4/((1 - x)*z) + (3*x)/z - 
     (3*z)/(1 - x) + 4*x*z)*Log[1 - z]^2 + 
   (-2 + 9/(2*(1 - x)) - 3*x + z^(-1) - 5/(2*(1 - x)*z) + (3*x)/(2*z) - 
     (9*z)/(4*(1 - x)) + (5*x*z)/2)*Log[z]^2 + 
   Log[1 - x]*(3/(1 - x) - 3*x - 3/((1 - x)*z) + (3*x)/z - 
     (3*z)/(1 - x) + 3*x*z + (3 - 23/(2*(1 - x)) + 14*x - 3/(2*z) + 
       17/(2*(1 - x)*z) - (7*x)/z + (23*z)/(4*(1 - x)) - (17*x*z)/2)*
      Log[x] + (-2 + 8/(1 - x) - 10*x + z^(-1) - 6/((1 - x)*z) + 
       (5*x)/z - (4*z)/(1 - x) + 6*x*z)*Log[1 - z] + 
     (-2 + 6/(1 - x) - 6*x + z^(-1) - 4/((1 - x)*z) + (3*x)/z - 
       (3*z)/(1 - x) + 4*x*z)*Log[z]) + 
   Log[z]*(3/(1 - x) - 3*x - 3/((1 - x)*z) + (3*x)/z - (3*z)/(1 - x) + 
     3*x*z + (1/2 - (1 - x)^(-1) + x/2 - 1/(4*z) + 1/(2*(1 - x)*z) - 
       x/(4*z) + z/(2*(1 - x)) - (x*z)/2)*Log[RealAbs[x - z]]) + 
   Log[1 - z]*(4/(1 - x) - 4*x - 4/((1 - x)*z) + (4*x)/z - 
     (4*z)/(1 - x) + 4*x*z + (-4 + 21/(2*(1 - x)) - 9*x + 2/z - 
       13/(2*(1 - x)*z) + (9*x)/(2*z) - (21*z)/(4*(1 - x)) + (13*x*z)/2)*
      Log[z] + (1/2 - 3/(2*(1 - x)) + (3*x)/2 - 1/(4*z) + 1/((1 - x)*z) - 
       (3*x)/(4*z) + (3*z)/(4*(1 - x)) - x*z)*Log[RealAbs[-1 + x + z]]) + 
   Log[x]*(-6/(1 - x) + 6*x + 6/((1 - x)*z) - (6*x)/z + (6*z)/(1 - x) - 
     6*x*z + (11/2 - 33/(2*(1 - x)) + (33*x)/2 - 11/(4*z) + 
       11/((1 - x)*z) - (33*x)/(4*z) + (33*z)/(4*(1 - x)) - 11*x*z)*
      Log[1 - z] + (11/2 - 14/(1 - x) + (23*x)/2 - 11/(4*z) + 
       17/(2*(1 - x)*z) - (23*x)/(4*z) + (7*z)/(1 - x) - (17*x*z)/2)*
      Log[z] + (-1/2 + (1 - x)^(-1) - x/2 + 1/(4*z) - 1/(2*(1 - x)*z) + 
       x/(4*z) - z/(2*(1 - x)) + (x*z)/2)*Log[RealAbs[x - z]] + 
     (-1/2 + 3/(2*(1 - x)) - (3*x)/2 + 1/(4*z) - 1/((1 - x)*z) + 
       (3*x)/(4*z) - (3*z)/(4*(1 - x)) + x*z)*Log[RealAbs[-1 + x + z]]) + 
   ((1 - x)^(-1) - 2*x - 1/((1 - x)*z) + x/z - z/(2*(1 - x)) + x*z)*
    PolyLog[2, z] + (1 - 2/(1 - x) + x - 1/(2*z) + 1/((1 - x)*z) - 
     x/(2*z) + z/(1 - x) - x*z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (1 - (1 - x)^(-1) - x - 1/(2*z) + x/(2*z) + z/(2*(1 - x)))*
    SVP[2, -((-1 + x)/z)] + (-1 + 2/(1 - x) - x + 1/(2*z) - 
     1/((1 - x)*z) + x/(2*z) - z/(1 - x) + x*z)*
    SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (-(1 - x)^(-1) + 2*x + 1/((1 - x)*z) - x/z + z/(2*(1 - x)) - x*z)*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)])/NC^2 + 
 (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
   z/(2*(1 - x)) + x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 NC^2*(3/2 - 1/(2*z) + x/(2*z) - z/(2*(1 - x)) + 
   Pi^2*(1/2 - 1/(2*(1 - x)) + x/2 - 1/(4*z) + 1/(2*(1 - x)*z) - 
     x/(4*z) + z/(4*(1 - x)) - (x*z)/2) + 
   (-2 + 2/(1 - x) - 2*x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
     2*x*z)*Log[1 - x]^2 + (-7/2 + 7/(2*(1 - x)) - (7*x)/2 + 7/(4*z) - 
     7/(2*(1 - x)*z) + (7*x)/(4*z) - (7*z)/(4*(1 - x)) + (7*x*z)/2)*
    Log[x]^2 + (-1/2 + 1/(2*(1 - x)) - x/2 + 1/(4*z) - 1/(2*(1 - x)*z) + 
     x/(4*z) - z/(4*(1 - x)) + (x*z)/2)*Log[1 - z]^2 + 
   (-2 + 2/(1 - x) - 2*x + z^(-1) - 2/((1 - x)*z) + x/z - z/(1 - x) + 
     2*x*z)*Log[z]^2 + Log[1 - z]*(-3/2 + (1 - x)^(-1) - 1/((1 - x)*z) + 
     x/z - z/(1 - x) + x*z + (-3/2 + 3/(2*(1 - x)) - (3*x)/2 + 3/(4*z) - 
       3/(2*(1 - x)*z) + (3*x)/(4*z) - (3*z)/(4*(1 - x)) + (3*x*z)/2)*
      Log[z]) + Log[1 - x]*(-3 + 2/(1 - x) - 2/((1 - x)*z) + (2*x)/z - 
     (2*z)/(1 - x) + 2*x*z + (11/2 - 11/(2*(1 - x)) + (11*x)/2 - 
       11/(4*z) + 11/(2*(1 - x)*z) - (11*x)/(4*z) + (11*z)/(4*(1 - x)) - 
       (11*x*z)/2)*Log[x] + (-2 + 2/(1 - x) - 2*x + z^(-1) - 
       2/((1 - x)*z) + x/z - z/(1 - x) + 2*x*z)*Log[1 - z] + 
     (-4 + 4/(1 - x) - 4*x + 2/z - 4/((1 - x)*z) + (2*x)/z - 
       (2*z)/(1 - x) + 4*x*z)*Log[z]) + 
   Log[z]*(-3 + 2/(1 - x) - 2/((1 - x)*z) + (2*x)/z - (2*z)/(1 - x) + 
     2*x*z + (1/2 - 1/(2*(1 - x)) + x/2 - 1/(4*z) + 1/(2*(1 - x)*z) - 
       x/(4*z) + z/(4*(1 - x)) - (x*z)/2)*Log[RealAbs[x - z]]) + 
   Log[x]*(9/2 - 3/(1 - x) + 3/((1 - x)*z) - (3*x)/z + (3*z)/(1 - x) - 
     3*x*z + (3 - 3/(1 - x) + 3*x - 3/(2*z) + 3/((1 - x)*z) - 
       (3*x)/(2*z) + (3*z)/(2*(1 - x)) - 3*x*z)*Log[1 - z] + 
     (11/2 - 11/(2*(1 - x)) + (11*x)/2 - 11/(4*z) + 11/(2*(1 - x)*z) - 
       (11*x)/(4*z) + (11*z)/(4*(1 - x)) - (11*x*z)/2)*Log[z] + 
     (-1/2 + 1/(2*(1 - x)) - x/2 + 1/(4*z) - 1/(2*(1 - x)*z) + x/(4*z) - 
       z/(4*(1 - x)) + (x*z)/2)*Log[RealAbs[x - z]]) + 
   (1 - (1 - x)^(-1) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     z/(2*(1 - x)) - x*z)*PolyLog[2, z] + 
   (-1 + (1 - x)^(-1) - x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - 
     z/(2*(1 - x)) + x*z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (1 - (1 - x)^(-1) + x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     z/(2*(1 - x)) - x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))]);

C2TG2GExplicit = NC*(-1/2 + 5/(8*x) + (41*x)/4 - (89*x^2)/8 - 5/(8*z^2) + (5*x)/(8*z^2) - 
   11/(8*z) - 5/(8*x*z) - (47*x)/(4*z) + (117*x^2)/(8*z) + 4*z - 
   (9*x*z)/8 - 3*x^2*z + Pi^2*(-1/6 - x + (2*x^2)/3 + 2/(3*(1 + x)) + 
     (2*x)/(3*(1 + x)) + 1/(12*z) + 1/(3*x^2*z) + 2/(3*x*z) + 
     (7*x)/(6*z) - (4*x^2)/(3*z) - 4/(3*(1 + x)*z) - 
     1/(3*x^2*(1 + x)*z) - 1/(x*(1 + x)*z) - (2*x)/(3*(1 + x)*z) + z/6 + 
     z/(3*x^2) + (2*z)/(3*x) + (2*x*z)/3 - x^2*z - (4*z)/(3*(1 + x)) - 
     z/(3*x^2*(1 + x)) - z/(x*(1 + x)) - (2*x*z)/(3*(1 + x))) - 
   (5*sqrtxz3*InvTanInt[-sqrtxz3])/4 - (5*sqrtxz3*InvTanInt[-sqrtxz3])/
    (16*x^2) + (35*sqrtxz3*x^2*InvTanInt[-sqrtxz3])/16 - 
   (5*sqrtxz3*InvTanInt[-sqrtxz3])/(16*z^2) - 
   (9*sqrtxz3*InvTanInt[-sqrtxz3])/(8*x*z) - 
   (45*sqrtxz3*x*InvTanInt[-sqrtxz3])/(8*z) - 
   (21*sqrtxz3*z*InvTanInt[-sqrtxz3])/(8*x) - 
   (105*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/8 + 
   (19*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/16 + 
   (5*sqrtxz3*InvTanInt[sqrtxz3])/4 + (5*sqrtxz3*InvTanInt[sqrtxz3])/
    (16*x^2) - (35*sqrtxz3*x^2*InvTanInt[sqrtxz3])/16 + 
   (5*sqrtxz3*InvTanInt[sqrtxz3])/(16*z^2) + 
   (9*sqrtxz3*InvTanInt[sqrtxz3])/(8*x*z) + 
   (45*sqrtxz3*x*InvTanInt[sqrtxz3])/(8*z) + 
   (21*sqrtxz3*z*InvTanInt[sqrtxz3])/(8*x) + 
   (105*sqrtxz3*x*z*InvTanInt[sqrtxz3])/8 - 
   (19*sqrtxz3*z^2*InvTanInt[sqrtxz3])/16 - 
   (5*sqrtxz3*InvTanInt[sqrtxz3*z])/2 - (5*sqrtxz3*InvTanInt[sqrtxz3*z])/
    (8*x^2) + (35*sqrtxz3*x^2*InvTanInt[sqrtxz3*z])/8 - 
   (5*sqrtxz3*InvTanInt[sqrtxz3*z])/(8*z^2) - 
   (9*sqrtxz3*InvTanInt[sqrtxz3*z])/(4*x*z) - 
   (45*sqrtxz3*x*InvTanInt[sqrtxz3*z])/(4*z) - 
   (21*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(4*x) - 
   (105*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/4 + 
   (19*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/8 + 
   (-4 + 8*x + 4/z - (8*x)/z + (8*x^2)/z + 4*z - 8*x*z + 8*x^2*z)*
    Log[2]^2 + ((-5*sqrtxz3*ArcTan[sqrtxz3])/2 - 
     (5*sqrtxz3*ArcTan[sqrtxz3])/(8*x^2) + 
     (35*sqrtxz3*x^2*ArcTan[sqrtxz3])/8 - (5*sqrtxz3*ArcTan[sqrtxz3])/
      (8*z^2) - (9*sqrtxz3*ArcTan[sqrtxz3])/(4*x*z) - 
     (45*sqrtxz3*x*ArcTan[sqrtxz3])/(4*z) - 
     (21*sqrtxz3*z*ArcTan[sqrtxz3])/(4*x) - 
     (105*sqrtxz3*x*z*ArcTan[sqrtxz3])/4 + 
     (19*sqrtxz3*z^2*ArcTan[sqrtxz3])/8)*Log[sqrtxz3] + 
   (-1 + 2*x - 2*x^2 + z^(-1) - (2*x)/z + (2*x^2)/z + z/2 - x*z + x^2*z)*
    Log[1 - x]^2 + (2 + 2*x - 3*x^2 - 3/(1 + x) - (3*x)/(1 + x) - 2/z - 
     3/(2*x^2*z) - 3/(x*z) - (2*x)/z + (3*x^2)/z + 6/((1 + x)*z) + 
     3/(2*x^2*(1 + x)*z) + 9/(2*x*(1 + x)*z) + (3*x)/((1 + x)*z) - 2*z - 
     (3*z)/(2*x^2) - (3*z)/x + 2*x^2*z + (6*z)/(1 + x) + 
     (3*z)/(2*x^2*(1 + x)) + (9*z)/(2*x*(1 + x)) + (3*x*z)/(1 + x))*
    Log[x]^2 + (7/2 - 8*x + 7*x^2 - 15/(4*z) + (10*x)/z - (9*x^2)/z - 
     (3*z)/4 + (x*z)/2 + x^2*z)*Log[1 - z] + 
   (-1 + 2*x - 2*x^2 + z^(-1) - (2*x)/z + (2*x^2)/z + z/2 - x*z + x^2*z)*
    Log[1 - z]^2 + (-4 + 8*x - 4*x^2 + 2/z - (4*x)/z + (4*x^2)/z + 2*z - 
     4*x*z + 4*x^2*z)*Log[1 + sqrtxz1 - z]^2 + 
   (-2 + 2*x^2 + 2/(1 + x) + (2*x)/(1 + x) + z^(-1) + 1/(x^2*z) + 
     2/(x*z) - (2*x)/z - (2*x^2)/z - 4/((1 + x)*z) - 1/(x^2*(1 + x)*z) - 
     3/(x*(1 + x)*z) - (2*x)/((1 + x)*z) + z + z/x^2 + (2*z)/x - 2*x*z - 
     2*x^2*z - (4*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)) - 
     (2*x*z)/(1 + x))*Log[1 + x/z]*Log[z] + 
   (-1 + (1 + x)^(-1) + x/(1 + x) - z^(-1) + 1/(2*x^2*z) + 1/(x*z) + 
     (2*x)/z - (4*x^2)/z - 2/((1 + x)*z) - 1/(2*x^2*(1 + x)*z) - 
     3/(2*x*(1 + x)*z) - x/((1 + x)*z) - z/2 + z/(2*x^2) + z/x + x*z - 
     3*x^2*z - (2*z)/(1 + x) - z/(2*x^2*(1 + x)) - (3*z)/(2*x*(1 + x)) - 
     (x*z)/(1 + x))*Log[z]^2 + Log[1 - x]*(7/2 - 8*x + 7*x^2 - 15/(4*z) + 
     (10*x)/z - (9*x^2)/z - (3*z)/4 + (x*z)/2 + x^2*z + 
     (4 + 2*x^2 - 4/(1 + x) - (4*x)/(1 + x) - 5/z - 2/(x^2*z) - 4/(x*z) + 
       (2*x)/z - (2*x^2)/z + 8/((1 + x)*z) + 2/(x^2*(1 + x)*z) + 
       6/(x*(1 + x)*z) + (4*x)/((1 + x)*z) - 4*z - (2*z)/x^2 - (4*z)/x + 
       (8*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + (6*z)/(x*(1 + x)) + 
       (4*x*z)/(1 + x))*Log[x] + (-2 + 4*x - 4*x^2 + 2/z - (4*x)/z + 
       (4*x^2)/z + z - 2*x*z + 2*x^2*z)*Log[1 - z] + 
     (-2 + 4*x - 4*x^2)*Log[z]) + LMUF*(-1 + x + z^(-1) - (5*x)/(2*z) + 
     (3*x^2)/(2*z) + z - (3*x^2*z)/2 + 
     (1 - 2*x + 2*x^2 - z^(-1) + (2*x)/z - (2*x^2)/z - z/2 + x*z - x^2*z)*
      Log[1 - x] + (-2*x^2 + 1/(2*z) - x/z + (2*x^2)/z + z/2 + x*z + 
       x^2*z)*Log[x] + (1 - 2*x + 2*x^2 - z^(-1) + (2*x)/z - (2*x^2)/z - 
       z/2 + x*z - x^2*z)*Log[1 - z] + 
     (1 - 2*x + 2*x^2 - z^(-1) + (2*x)/z - (2*x^2)/z - z/2 + x*z - x^2*z)*
      Log[z]) + LMUA*(-5/2 + 7*x - 7*x^2 + 11/(4*z) - (15*x)/(2*z) + 
     (15*x^2)/(2*z) - z/4 - (x*z)/2 + (x^2*z)/2 + 
     LMUF*(-1 + 2*x - 2*x^2 + z^(-1) - (2*x)/z + (2*x^2)/z + z/2 - x*z + 
       x^2*z) + (1 - 2*x + 2*x^2 - z^(-1) + (2*x)/z - (2*x^2)/z - z/2 + 
       x*z - x^2*z)*Log[1 - x] + (-1 + 2*x - 2*x^2 + z^(-1) - (2*x)/z + 
       (2*x^2)/z + z/2 - x*z + x^2*z)*Log[x] + 
     (1 - 2*x + 2*x^2 - z^(-1) + (2*x)/z - (2*x^2)/z - z/2 + x*z - x^2*z)*
      Log[1 - z] + (1 - 2*x + 2*x^2 + z^(-1) - (2*x)/z + (2*x^2)/z + 
       z/2 - x*z + x^2*z)*Log[z]) + ((5*sqrtxz3*ArcTan[sqrtxz3*z])/2 + 
     (5*sqrtxz3*ArcTan[sqrtxz3*z])/(8*x^2) - 
     (35*sqrtxz3*x^2*ArcTan[sqrtxz3*z])/8 + (5*sqrtxz3*ArcTan[sqrtxz3*z])/
      (8*z^2) + (9*sqrtxz3*ArcTan[sqrtxz3*z])/(4*x*z) + 
     (45*sqrtxz3*x*ArcTan[sqrtxz3*z])/(4*z) + 
     (21*sqrtxz3*z*ArcTan[sqrtxz3*z])/(4*x) + 
     (105*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/4 - 
     (19*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/8)*Log[sqrtxz3*z] + 
   Log[2]*((4*sqrtxz1)/z - (8*sqrtxz1*x)/z + (8*sqrtxz1*x^2)/z + 
     (-6 + 12*x - 4*x^2 + 4/z - (8*x)/z + (8*x^2)/z + 4*z - 8*x*z + 
       8*x^2*z)*Log[x] + (8 - 16*x + 4*x^2 - 6/z + (12*x)/z - 
       (12*x^2)/z - 6*z + 12*x*z - 12*x^2*z)*Log[1 + sqrtxz1 - z] + 
     (-2 + 4*x + 4*x^2 + 4/z - (8*x)/z + (8*x^2)/z + 4*z - 8*x*z + 
       8*x^2*z)*Log[z] + (-4*x^2 - 2/z + (4*x)/z - (4*x^2)/z - 2*z + 
       4*x*z - 4*x^2*z)*Log[1 + sqrtxz1 + z]) + 
   Log[1 + sqrtxz1 - z]*((-4*sqrtxz1)/z + (8*sqrtxz1*x)/z - 
     (8*sqrtxz1*x^2)/z + (2 - 4*x - 2/z + (4*x)/z - (4*x^2)/z - 2*z + 
       4*x*z - 4*x^2*z)*Log[z] + (4*x^2 + 2/z - (4*x)/z + (4*x^2)/z + 
       2*z - 4*x*z + 4*x^2*z)*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(-67/8 - 5/(16*x) + (73*x)/8 - (77*x^2)/16 + 8/(1 + x) + 
     (8*x)/(1 + x) - 5/(16*z^2) - (5*x)/(16*z^2) + 59/(8*z) + 
     (2*sqrtxz1)/z + 4/(x^2*z) + 133/(16*x*z) - (109*x)/(8*z) - 
     (4*sqrtxz1*x)/z + (109*x^2)/(16*z) + (4*sqrtxz1*x^2)/z - 
     16/((1 + x)*z) - 4/(x^2*(1 + x)*z) - 12/(x*(1 + x)*z) - 
     (8*x)/((1 + x)*z) + (165*z)/16 + (4*z)/x^2 + (8*z)/x + (45*x*z)/16 - 
     x^2*z - (16*z)/(1 + x) - (4*z)/(x^2*(1 + x)) - (12*z)/(x*(1 + x)) - 
     (8*x*z)/(1 + x) + (-4 + 4*x^2 + 4/(1 + x) + (4*x)/(1 + x) + 2/z + 
       2/(x^2*z) + 4/(x*z) - (4*x)/z - (4*x^2)/z - 8/((1 + x)*z) - 
       2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - (4*x)/((1 + x)*z) + 2*z + 
       (2*z)/x^2 + (4*z)/x - 4*x*z - 4*x^2*z - (8*z)/(1 + x) - 
       (2*z)/(x^2*(1 + x)) - (6*z)/(x*(1 + x)) - (4*x*z)/(1 + x))*
      Log[1 + x] + (2 - 2*x^2 - 2/(1 + x) - (2*x)/(1 + x) - z^(-1) - 
       1/(x^2*z) - 2/(x*z) + (2*x)/z + (2*x^2)/z + 4/((1 + x)*z) + 
       1/(x^2*(1 + x)*z) + 3/(x*(1 + x)*z) + (2*x)/((1 + x)*z) - z - 
       z/x^2 - (2*z)/x + 2*x*z + 2*x^2*z + (4*z)/(1 + x) + 
       z/(x^2*(1 + x)) + (3*z)/(x*(1 + x)) + (2*x*z)/(1 + x))*
      Log[1 + x/z] + (1 - 2*x + 4*x^2 - 3/(2*z) + (3*x)/z - (4*x^2)/z - 
       z - 2*x^2*z)*Log[1 - z] + (4 - 8*x + 4*x^2 - 2/z + (4*x)/z - 
       (4*x^2)/z - 2*z + 4*x*z - 4*x^2*z)*Log[1 + sqrtxz1 - z] + 
     (-5 - 6*x + 2*x^2 + 2/(1 + x) + (2*x)/(1 + x) + 3/(2*z) + 
       1/(x^2*z) + 2/(x*z) - (7*x)/z + (2*x^2)/z - 4/((1 + x)*z) - 
       1/(x^2*(1 + x)*z) - 3/(x*(1 + x)*z) - (2*x)/((1 + x)*z) + 3*z + 
       z/x^2 + (2*z)/x - 4*x*z + 2*x^2*z - (4*z)/(1 + x) - 
       z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)) - (2*x*z)/(1 + x))*Log[z] + 
     (2 - 4*x - 2/z + (4*x)/z - (4*x^2)/z - 2*z + 4*x*z - 4*x^2*z)*
      Log[1 + sqrtxz1 + z] + (-2*x^2 - z^(-1) + (2*x)/z - (2*x^2)/z - z + 
       2*x*z - 2*x^2*z)*Log[x + z] + (2 - 2/(1 + x) - (2*x)/(1 + x) - 
       1/(x^2*z) - 2/(x*z) + (4*x^2)/z + 4/((1 + x)*z) + 
       1/(x^2*(1 + x)*z) + 3/(x*(1 + x)*z) + (2*x)/((1 + x)*z) - z/x^2 - 
       (2*z)/x + 4*x^2*z + (4*z)/(1 + x) + z/(x^2*(1 + x)) + 
       (3*z)/(x*(1 + x)) + (2*x*z)/(1 + x))*Log[1 + x*z]) + 
   Log[z]*(-33/8 - 5/(16*x) - (7*x)/8 + (61*x^2)/16 + 5/(16*z^2) - 
     (5*x)/(16*z^2) - 63/(8*z) + (2*sqrtxz1)/z - 5/(16*x*z) + 
     (93*x)/(8*z) - (4*sqrtxz1*x)/z - (131*x^2)/(16*z) + 
     (4*sqrtxz1*x^2)/z + z/16 + (27*x*z)/16 - 2*x^2*z + 
     (-4*x^2 - 2/z + (4*x)/z - (4*x^2)/z - 2*z + 4*x*z - 4*x^2*z)*
      Log[1 + sqrtxz1 + z] + (2*x^2 + z^(-1) - (2*x)/z + (2*x^2)/z + z - 
       2*x*z + 2*x^2*z)*Log[x + z] + (2 - 2/(1 + x) - (2*x)/(1 + x) - 
       1/(x^2*z) - 2/(x*z) + (4*x^2)/z + 4/((1 + x)*z) + 
       1/(x^2*(1 + x)*z) + 3/(x*(1 + x)*z) + (2*x)/((1 + x)*z) - z/x^2 - 
       (2*z)/x + 4*x^2*z + (4*z)/(1 + x) + z/(x^2*(1 + x)) + 
       (3*z)/(x*(1 + x)) + (2*x*z)/(1 + x))*Log[1 + x*z]) + 
   (-4 + 4*x^2 + 4/(1 + x) + (4*x)/(1 + x) + 2/z + 2/(x^2*z) + 4/(x*z) - 
     (4*x)/z - (4*x^2)/z - 8/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 
     6/(x*(1 + x)*z) - (4*x)/((1 + x)*z) + 2*z + (2*z)/x^2 + (4*z)/x - 
     4*x*z - 4*x^2*z - (8*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 
     (6*z)/(x*(1 + x)) - (4*x*z)/(1 + x))*PolyLog[2, -x] + 
   (3 + 2*x - 2*x^2 - 4/(1 + x) - (4*x)/(1 + x) - 7/(2*z) - 2/(x^2*z) - 
     4/(x*z) - x/z + (2*x^2)/z + 8/((1 + x)*z) + 2/(x^2*(1 + x)*z) + 
     6/(x*(1 + x)*z) + (4*x)/((1 + x)*z) - 3*z - (2*z)/x^2 - (4*z)/x + 
     2*x^2*z + (8*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + (6*z)/(x*(1 + x)) + 
     (4*x*z)/(1 + x))*PolyLog[2, x] + (2 - 4*x + 4*x^2)*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2 + 4*x - 4*x^2)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (2 - 4*x - 2/z + (4*x)/z - (4*x^2)/z - 2*z + 4*x*z - 4*x^2*z)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-2 + 4*x + 2/z - (4*x)/z + (4*x^2)/z + 2*z - 4*x*z + 4*x^2*z)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (2 - 4*x^2 - 2/(1 + x) - (2*x)/(1 + x) - 2/z - 1/(x^2*z) - 2/(x*z) + 
     (4*x)/z + 4/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 3/(x*(1 + x)*z) + 
     (2*x)/((1 + x)*z) - 2*z - z/x^2 - (2*z)/x + 4*x*z + (4*z)/(1 + x) + 
     z/(x^2*(1 + x)) + (3*z)/(x*(1 + x)) + (2*x*z)/(1 + x))*
    PolyLog[2, -(x/z)] + (2 - 4*x + 4*x^2)*PolyLog[2, z] + 
   (2 - 2/(1 + x) - (2*x)/(1 + x) - 1/(x^2*z) - 2/(x*z) + (4*x^2)/z + 
     4/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 3/(x*(1 + x)*z) + 
     (2*x)/((1 + x)*z) - z/x^2 - (2*z)/x + 4*x^2*z + (4*z)/(1 + x) + 
     z/(x^2*(1 + x)) + (3*z)/(x*(1 + x)) + (2*x*z)/(1 + x))*
    PolyLog[2, -(x*z)]) + (1/4 + x - (9*x^2)/2 + 13/(8*z) + x/(2*z) + 
   x^2/z - (27*z)/8 + (x*z)/2 + 3*x^2*z + 
   Pi^2*(-1/2 - 4/(3*sqrtxz1) - 1/(3*x^2) - 2/(3*x) + x + 
     (16*x)/(3*sqrtxz1) - (2*x^2)/3 - (20*x^2)/(3*sqrtxz1) + 
     (8*x^3)/(3*sqrtxz1) + 2/(3*(1 + x)) + 1/(3*x^2*(1 + x)) + 
     1/(x*(1 + x)) + 2/(3*(1 - z)) + (4*x)/(3*(1 - z)) + 
     (2*x^2)/(3*(1 - z)) + 7/(12*z) - (2*sqrtxz1)/(3*z) - 2/(3*x^2*z) - 
     4/(3*x*z) + x/(6*z) + (4*sqrtxz1*x)/(3*z) + (2*x^2)/z - 
     (2*sqrtxz1*x^2)/(3*z) + 2/((1 + x)*z) + 2/(3*x^2*(1 + x)*z) + 
     2/(x*(1 + x)*z) + (2*x)/(3*(1 + x)*z) + 2/(3*x^2*(1 - z)*z) + 
     4/(3*x*(1 - z)*z) - (4*x)/(3*(1 - z)*z) - (2*x^2)/(3*(1 - z)*z) - 
     2/((1 + x)*(1 - z)*z) - 2/(3*x^2*(1 + x)*(1 - z)*z) - 
     2/(x*(1 + x)*(1 - z)*z) - (2*x)/(3*(1 + x)*(1 - z)*z) - z/6 + 
     (2*z)/(3*sqrtxz1) - z/(3*x^2) - (2*z)/(3*x) - (2*x*z)/3 - 
     (4*x*z)/(3*sqrtxz1) + x^2*z + (2*x^2*z)/(3*sqrtxz1) + 
     (4*z)/(3*(1 + x)) + z/(3*x^2*(1 + x)) + z/(x*(1 + x)) + 
     (2*x*z)/(3*(1 + x)) + 2/(sqrtxz1*(1 + z)) - 
     (20*x)/(3*sqrtxz1*(1 + z)) + (22*x^2)/(3*sqrtxz1*(1 + z)) - 
     (8*x^3)/(3*sqrtxz1*(1 + z)) + (2*sqrtxz1)/(3*z*(1 + z)) - 
     (4*sqrtxz1*x)/(3*z*(1 + z)) + (2*sqrtxz1*x^2)/(3*z*(1 + z)) - 
     (2*z)/(3*sqrtxz1*(1 + z)) + (4*x*z)/(3*sqrtxz1*(1 + z)) - 
     (2*x^2*z)/(3*sqrtxz1*(1 + z))) - (3*sqrtxz3*InvTanInt[-sqrtxz3])/2 + 
   (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/(2*x) + 
   (15*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/2 - 
   (3*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/2 + (3*sqrtxz3*InvTanInt[sqrtxz3])/
    2 - (3*sqrtxz3*z*InvTanInt[sqrtxz3])/(2*x) - 
   (15*sqrtxz3*x*z*InvTanInt[sqrtxz3])/2 + 
   (3*sqrtxz3*z^2*InvTanInt[sqrtxz3])/2 - 
   3*sqrtxz3*InvTanInt[sqrtxz3*z] + (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/
    x + 15*sqrtxz3*x*z*InvTanInt[sqrtxz3*z] - 
   3*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] + 
   (8 - 24/sqrtxz1 - 16*x + (96*x)/sqrtxz1 + 8*x^2 - (120*x^2)/sqrtxz1 + 
     (48*x^3)/sqrtxz1 - 8/z - (12*sqrtxz1)/z + (16*x)/z + 
     (24*sqrtxz1*x)/z - (8*x^2)/z - (12*sqrtxz1*x^2)/z - 4*z + 
     (12*z)/sqrtxz1 + 8*x*z - (24*x*z)/sqrtxz1 - 8*x^2*z + 
     (12*x^2*z)/sqrtxz1 + 36/(sqrtxz1*(1 + z)) - 
     (120*x)/(sqrtxz1*(1 + z)) + (132*x^2)/(sqrtxz1*(1 + z)) - 
     (48*x^3)/(sqrtxz1*(1 + z)) + 8/(z*(1 + z)) + 
     (12*sqrtxz1)/(z*(1 + z)) - (16*x)/(z*(1 + z)) - 
     (24*sqrtxz1*x)/(z*(1 + z)) + (8*x^2)/(z*(1 + z)) + 
     (12*sqrtxz1*x^2)/(z*(1 + z)) - (12*z)/(sqrtxz1*(1 + z)) + 
     (24*x*z)/(sqrtxz1*(1 + z)) - (12*x^2*z)/(sqrtxz1*(1 + z)))*
    Log[2]^2 + (-3*sqrtxz3*ArcTan[sqrtxz3] + 
     (3*sqrtxz3*z*ArcTan[sqrtxz3])/x + 15*sqrtxz3*x*z*ArcTan[sqrtxz3] - 
     3*sqrtxz3*z^2*ArcTan[sqrtxz3])*Log[sqrtxz3] + 
   (1 - 2*x + 2*x^2 - z^(-1) + (2*x)/z - (2*x^2)/z - z/2 + x*z - x^2*z)*
    Log[1 - x]^2 + (1 + 6/sqrtxz1 + 3/(2*x^2) + 3/x - 2*x - 
     (24*x)/sqrtxz1 + 3*x^2 + (30*x^2)/sqrtxz1 - (12*x^3)/sqrtxz1 - 
     3/(1 + x) - 3/(2*x^2*(1 + x)) - 9/(2*x*(1 + x)) - 3/(1 - z) - 
     (6*x)/(1 - z) - (3*x^2)/(1 - z) - z^(-1) + (3*sqrtxz1)/z + 
     3/(x^2*z) + 6/(x*z) - (4*x)/z - (6*sqrtxz1*x)/z - (6*x^2)/z + 
     (3*sqrtxz1*x^2)/z - 9/((1 + x)*z) - 3/(x^2*(1 + x)*z) - 
     9/(x*(1 + x)*z) - (3*x)/((1 + x)*z) - 3/(x^2*(1 - z)*z) - 
     6/(x*(1 - z)*z) + (6*x)/((1 - z)*z) + (3*x^2)/((1 - z)*z) + 
     9/((1 + x)*(1 - z)*z) + 3/(x^2*(1 + x)*(1 - z)*z) + 
     9/(x*(1 + x)*(1 - z)*z) + (3*x)/((1 + x)*(1 - z)*z) + 2*z - 
     (3*z)/sqrtxz1 + (3*z)/(2*x^2) + (3*z)/x + (6*x*z)/sqrtxz1 - 
     2*x^2*z - (3*x^2*z)/sqrtxz1 - (6*z)/(1 + x) - 
     (3*z)/(2*x^2*(1 + x)) - (9*z)/(2*x*(1 + x)) - (3*x*z)/(1 + x) - 
     9/(sqrtxz1*(1 + z)) + (30*x)/(sqrtxz1*(1 + z)) - 
     (33*x^2)/(sqrtxz1*(1 + z)) + (12*x^3)/(sqrtxz1*(1 + z)) - 
     (3*sqrtxz1)/(z*(1 + z)) + (6*sqrtxz1*x)/(z*(1 + z)) - 
     (3*sqrtxz1*x^2)/(z*(1 + z)) + (3*z)/(sqrtxz1*(1 + z)) - 
     (6*x*z)/(sqrtxz1*(1 + z)) + (3*x^2*z)/(sqrtxz1*(1 + z)))*Log[x]^2 + 
   (1 - 8/sqrtxz1 - 2*x + (32*x)/sqrtxz1 + 2*x^2 - (40*x^2)/sqrtxz1 + 
     (16*x^3)/sqrtxz1 - z^(-1) - (4*sqrtxz1)/z + (2*x)/z + 
     (8*sqrtxz1*x)/z - (2*x^2)/z - (4*sqrtxz1*x^2)/z - z/2 + 
     (4*z)/sqrtxz1 + x*z - (8*x*z)/sqrtxz1 - x^2*z + (4*x^2*z)/sqrtxz1 + 
     12/(sqrtxz1*(1 + z)) - (40*x)/(sqrtxz1*(1 + z)) + 
     (44*x^2)/(sqrtxz1*(1 + z)) - (16*x^3)/(sqrtxz1*(1 + z)) + 
     (4*sqrtxz1)/(z*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) + 
     (4*sqrtxz1*x^2)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
     (8*x*z)/(sqrtxz1*(1 + z)) - (4*x^2*z)/(sqrtxz1*(1 + z)))*
    Log[1 - z]^2 + (4 - 8/sqrtxz1 - 8*x + (32*x)/sqrtxz1 + 4*x^2 - 
     (40*x^2)/sqrtxz1 + (16*x^3)/sqrtxz1 - 2/z - (4*sqrtxz1)/z + 
     (4*x)/z + (8*sqrtxz1*x)/z - (4*x^2)/z - (4*sqrtxz1*x^2)/z - 2*z + 
     (4*z)/sqrtxz1 + 4*x*z - (8*x*z)/sqrtxz1 - 4*x^2*z + 
     (4*x^2*z)/sqrtxz1 + 12/(sqrtxz1*(1 + z)) - 
     (40*x)/(sqrtxz1*(1 + z)) + (44*x^2)/(sqrtxz1*(1 + z)) - 
     (16*x^3)/(sqrtxz1*(1 + z)) + (4*sqrtxz1)/(z*(1 + z)) - 
     (8*sqrtxz1*x)/(z*(1 + z)) + (4*sqrtxz1*x^2)/(z*(1 + z)) - 
     (4*z)/(sqrtxz1*(1 + z)) + (8*x*z)/(sqrtxz1*(1 + z)) - 
     (4*x^2*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z]^2 + 
   (1 - x^(-2) - 2/x + 2*x + 2/(1 + x) + 1/(x^2*(1 + x)) + 
     3/(x*(1 + x)) - 2/(x^2*z) - 4/(x*z) + (4*x)/z + (2*x^2)/z + 
     6/((1 + x)*z) + 2/(x^2*(1 + x)*z) + 6/(x*(1 + x)*z) + 
     (2*x)/((1 + x)*z) + 2/(x^2*(1 - z)*z) + 4/(x*(1 - z)*z) - 
     (4*x)/((1 - z)*z) - (2*x^2)/((1 - z)*z) - 6/((1 + x)*(1 - z)*z) - 
     2/(x^2*(1 + x)*(1 - z)*z) - 6/(x*(1 + x)*(1 - z)*z) - 
     (2*x)/((1 + x)*(1 - z)*z) - z - z/x^2 - (2*z)/x + 2*x*z + 2*x^2*z + 
     (4*z)/(1 + x) + z/(x^2*(1 + x)) + (3*z)/(x*(1 + x)) + 
     (2*x*z)/(1 + x))*Log[1 + x/z]*Log[z] + 
   (1 - 10/sqrtxz1 - 1/(2*x^2) - x^(-1) + (40*x)/sqrtxz1 + 2*x^2 - 
     (50*x^2)/sqrtxz1 + (20*x^3)/sqrtxz1 + (1 + x)^(-1) + 
     1/(2*x^2*(1 + x)) + 3/(2*x*(1 + x)) + (1 - z)^(-1) - (2*x)/(1 - z) + 
     x^2/(1 - z) + z^(-1) - (5*sqrtxz1)/z - 1/(x^2*z) - 2/(x*z) + 
     (10*sqrtxz1*x)/z + (5*x^2)/z - (5*sqrtxz1*x^2)/z + 3/((1 + x)*z) + 
     1/(x^2*(1 + x)*z) + 3/(x*(1 + x)*z) + x/((1 + x)*z) + 
     1/(x^2*(1 - z)*z) + 2/(x*(1 - z)*z) - (2*x)/((1 - z)*z) - 
     x^2/((1 - z)*z) - 3/((1 + x)*(1 - z)*z) - 
     1/(x^2*(1 + x)*(1 - z)*z) - 3/(x*(1 + x)*(1 - z)*z) - 
     x/((1 + x)*(1 - z)*z) + z/2 + (5*z)/sqrtxz1 - z/(2*x^2) - z/x - 
     x*z - (10*x*z)/sqrtxz1 + 3*x^2*z + (5*x^2*z)/sqrtxz1 + 
     (2*z)/(1 + x) + z/(2*x^2*(1 + x)) + (3*z)/(2*x*(1 + x)) + 
     (x*z)/(1 + x) + 15/(sqrtxz1*(1 + z)) - (50*x)/(sqrtxz1*(1 + z)) + 
     (55*x^2)/(sqrtxz1*(1 + z)) - (20*x^3)/(sqrtxz1*(1 + z)) + 
     2/(z*(1 + z)) + (5*sqrtxz1)/(z*(1 + z)) - (4*x)/(z*(1 + z)) - 
     (10*sqrtxz1*x)/(z*(1 + z)) + (2*x^2)/(z*(1 + z)) + 
     (5*sqrtxz1*x^2)/(z*(1 + z)) - (5*z)/(sqrtxz1*(1 + z)) + 
     (10*x*z)/(sqrtxz1*(1 + z)) - (5*x^2*z)/(sqrtxz1*(1 + z)))*Log[z]^2 + 
   Log[1 - x]*(-7/2 + 8*x - 7*x^2 + 15/(4*z) - (10*x)/z + (9*x^2)/z + 
     (3*z)/4 - (x*z)/2 - x^2*z + (2/x^2 + 4/x - 2*x^2 - 4/(1 + x) - 
       2/(x^2*(1 + x)) - 6/(x*(1 + x)) - 4/(1 - z) - (8*x)/(1 - z) - 
       (4*x^2)/(1 - z) + z^(-1) + 4/(x^2*z) + 8/(x*z) - (10*x)/z - 
       (2*x^2)/z - 12/((1 + x)*z) - 4/(x^2*(1 + x)*z) - 
       12/(x*(1 + x)*z) - (4*x)/((1 + x)*z) - 4/(x^2*(1 - z)*z) - 
       8/(x*(1 - z)*z) + (8*x)/((1 - z)*z) + (4*x^2)/((1 - z)*z) + 
       12/((1 + x)*(1 - z)*z) + 4/(x^2*(1 + x)*(1 - z)*z) + 
       12/(x*(1 + x)*(1 - z)*z) + (4*x)/((1 + x)*(1 - z)*z) + 4*z + 
       (2*z)/x^2 + (4*z)/x - (8*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 
       (6*z)/(x*(1 + x)) - (4*x*z)/(1 + x))*Log[x] + 
     (2 - 4*x + 4*x^2 - 2/z + (4*x)/z - (4*x^2)/z - z + 2*x*z - 2*x^2*z)*
      Log[1 - z] + (2 - 4*x + 4*x^2)*Log[z]) + 
   LMUA*(5/2 - 7*x + 7*x^2 - 11/(4*z) + (15*x)/(2*z) - (15*x^2)/(2*z) + 
     z/4 + (x*z)/2 - (x^2*z)/2 + LMUF*(1 - 2*x + 2*x^2 - z^(-1) + 
       (2*x)/z - (2*x^2)/z - z/2 + x*z - x^2*z) + 
     (-1 + 2*x - 2*x^2 + z^(-1) - (2*x)/z + (2*x^2)/z + z/2 - x*z + 
       x^2*z)*Log[1 - x] + (1 - 2*x + 2*x^2 - z^(-1) + (2*x)/z - 
       (2*x^2)/z - z/2 + x*z - x^2*z)*Log[x] + 
     (-1 + 2*x - 2*x^2 + z^(-1) - (2*x)/z + (2*x^2)/z + z/2 - x*z + 
       x^2*z)*Log[1 - z] + (-1 + 2*x - 2*x^2 - z^(-1) + (2*x)/z - 
       (2*x^2)/z - z/2 + x*z - x^2*z)*Log[z]) + 
   LMUF*(1 - x - z^(-1) + (5*x)/(2*z) - (3*x^2)/(2*z) - z + (3*x^2*z)/2 + 
     (-1 + 2*x - 2*x^2 + z^(-1) - (2*x)/z + (2*x^2)/z + z/2 - x*z + 
       x^2*z)*Log[1 - x] + (2*x^2 - 1/(2*z) + x/z - (2*x^2)/z - z/2 - 
       x*z - x^2*z)*Log[x] + (-1 + 2*x - 2*x^2 + z^(-1) - (2*x)/z + 
       (2*x^2)/z + z/2 - x*z + x^2*z)*Log[1 - z] + 
     (-1 + 2*x - 2*x^2 + z^(-1) - (2*x)/z + (2*x^2)/z + z/2 - x*z + 
       x^2*z)*Log[z]) + (3*sqrtxz3*ArcTan[sqrtxz3*z] - 
     (3*sqrtxz3*z*ArcTan[sqrtxz3*z])/x - 15*sqrtxz3*x*z*
      ArcTan[sqrtxz3*z] + 3*sqrtxz3*z^2*ArcTan[sqrtxz3*z])*
    Log[sqrtxz3*z] + Log[1 + sqrtxz1 - z]*(32/sqrtxz1 - (128*x)/sqrtxz1 + 
     (160*x^2)/sqrtxz1 - (64*x^3)/sqrtxz1 + (16*sqrtxz1)/z - 
     (32*sqrtxz1*x)/z + (16*sqrtxz1*x^2)/z - (16*z)/sqrtxz1 + 
     (32*x*z)/sqrtxz1 - (16*x^2*z)/sqrtxz1 - 48/(sqrtxz1*(1 + z)) + 
     (160*x)/(sqrtxz1*(1 + z)) - (176*x^2)/(sqrtxz1*(1 + z)) + 
     (64*x^3)/(sqrtxz1*(1 + z)) - (16*sqrtxz1)/(z*(1 + z)) + 
     (32*sqrtxz1*x)/(z*(1 + z)) - (16*sqrtxz1*x^2)/(z*(1 + z)) + 
     (16*z)/(sqrtxz1*(1 + z)) - (32*x*z)/(sqrtxz1*(1 + z)) + 
     (16*x^2*z)/(sqrtxz1*(1 + z)) + (-4 + 16/sqrtxz1 + 8*x - 
       (64*x)/sqrtxz1 - 4*x^2 + (80*x^2)/sqrtxz1 - (32*x^3)/sqrtxz1 + 
       4/z + (8*sqrtxz1)/z - (8*x)/z - (16*sqrtxz1*x)/z + (4*x^2)/z + 
       (8*sqrtxz1*x^2)/z + 2*z - (8*z)/sqrtxz1 - 4*x*z + 
       (16*x*z)/sqrtxz1 + 4*x^2*z - (8*x^2*z)/sqrtxz1 - 
       24/(sqrtxz1*(1 + z)) + (80*x)/(sqrtxz1*(1 + z)) - 
       (88*x^2)/(sqrtxz1*(1 + z)) + (32*x^3)/(sqrtxz1*(1 + z)) - 
       4/(z*(1 + z)) - (8*sqrtxz1)/(z*(1 + z)) + (8*x)/(z*(1 + z)) + 
       (16*sqrtxz1*x)/(z*(1 + z)) - (4*x^2)/(z*(1 + z)) - 
       (8*sqrtxz1*x^2)/(z*(1 + z)) + (8*z)/(sqrtxz1*(1 + z)) - 
       (16*x*z)/(sqrtxz1*(1 + z)) + (8*x^2*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (4 - 16/sqrtxz1 - 8*x + (64*x)/sqrtxz1 + 4*x^2 - (80*x^2)/sqrtxz1 + 
       (32*x^3)/sqrtxz1 - 6/z - (8*sqrtxz1)/z + (12*x)/z + 
       (16*sqrtxz1*x)/z - (4*x^2)/z - (8*sqrtxz1*x^2)/z - 2*z + 
       (8*z)/sqrtxz1 + 4*x*z - (16*x*z)/sqrtxz1 - 4*x^2*z + 
       (8*x^2*z)/sqrtxz1 + 24/(sqrtxz1*(1 + z)) - 
       (80*x)/(sqrtxz1*(1 + z)) + (88*x^2)/(sqrtxz1*(1 + z)) - 
       (32*x^3)/(sqrtxz1*(1 + z)) + 8/(z*(1 + z)) + 
       (8*sqrtxz1)/(z*(1 + z)) - (16*x)/(z*(1 + z)) - 
       (16*sqrtxz1*x)/(z*(1 + z)) + (8*x^2)/(z*(1 + z)) + 
       (8*sqrtxz1*x^2)/(z*(1 + z)) - (8*z)/(sqrtxz1*(1 + z)) + 
       (16*x*z)/(sqrtxz1*(1 + z)) - (8*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 + sqrtxz1 + z]) + Log[2]*(-32/sqrtxz1 + (128*x)/sqrtxz1 - 
     (160*x^2)/sqrtxz1 + (64*x^3)/sqrtxz1 - (16*sqrtxz1)/z + 
     (32*sqrtxz1*x)/z - (16*sqrtxz1*x^2)/z + (16*z)/sqrtxz1 - 
     (32*x*z)/sqrtxz1 + (16*x^2*z)/sqrtxz1 + 48/(sqrtxz1*(1 + z)) - 
     (160*x)/(sqrtxz1*(1 + z)) + (176*x^2)/(sqrtxz1*(1 + z)) - 
     (64*x^3)/(sqrtxz1*(1 + z)) + (16*sqrtxz1)/(z*(1 + z)) - 
     (32*sqrtxz1*x)/(z*(1 + z)) + (16*sqrtxz1*x^2)/(z*(1 + z)) - 
     (16*z)/(sqrtxz1*(1 + z)) + (32*x*z)/(sqrtxz1*(1 + z)) - 
     (16*x^2*z)/(sqrtxz1*(1 + z)) + (8 - 16*x + 8*x^2 - 6/z + (12*x)/z - 
       (8*x^2)/z - 4*z + 8*x*z - 8*x^2*z + 4/(z*(1 + z)) - 
       (8*x)/(z*(1 + z)) + (4*x^2)/(z*(1 + z)))*Log[x] + 
     (-16/sqrtxz1 + (64*x)/sqrtxz1 - (80*x^2)/sqrtxz1 + 
       (32*x^3)/sqrtxz1 - (8*sqrtxz1)/z + (16*sqrtxz1*x)/z - 
       (8*sqrtxz1*x^2)/z + (8*z)/sqrtxz1 - (16*x*z)/sqrtxz1 + 
       (8*x^2*z)/sqrtxz1 + 24/(sqrtxz1*(1 + z)) - 
       (80*x)/(sqrtxz1*(1 + z)) + (88*x^2)/(sqrtxz1*(1 + z)) - 
       (32*x^3)/(sqrtxz1*(1 + z)) + (8*sqrtxz1)/(z*(1 + z)) - 
       (16*sqrtxz1*x)/(z*(1 + z)) + (8*sqrtxz1*x^2)/(z*(1 + z)) - 
       (8*z)/(sqrtxz1*(1 + z)) + (16*x*z)/(sqrtxz1*(1 + z)) - 
       (8*x^2*z)/(sqrtxz1*(1 + z)))*Log[1 - z] + 
     (-12 + 32/sqrtxz1 + 24*x - (128*x)/sqrtxz1 - 12*x^2 + 
       (160*x^2)/sqrtxz1 - (64*x^3)/sqrtxz1 + 10/z + (16*sqrtxz1)/z - 
       (20*x)/z - (32*sqrtxz1*x)/z + (12*x^2)/z + (16*sqrtxz1*x^2)/z + 
       6*z - (16*z)/sqrtxz1 - 12*x*z + (32*x*z)/sqrtxz1 + 12*x^2*z - 
       (16*x^2*z)/sqrtxz1 - 48/(sqrtxz1*(1 + z)) + 
       (160*x)/(sqrtxz1*(1 + z)) - (176*x^2)/(sqrtxz1*(1 + z)) + 
       (64*x^3)/(sqrtxz1*(1 + z)) - 8/(z*(1 + z)) - 
       (16*sqrtxz1)/(z*(1 + z)) + (16*x)/(z*(1 + z)) + 
       (32*sqrtxz1*x)/(z*(1 + z)) - (8*x^2)/(z*(1 + z)) - 
       (16*sqrtxz1*x^2)/(z*(1 + z)) + (16*z)/(sqrtxz1*(1 + z)) - 
       (32*x*z)/(sqrtxz1*(1 + z)) + (16*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 + sqrtxz1 - z] + (8 - 32/sqrtxz1 - 16*x + (128*x)/sqrtxz1 + 
       8*x^2 - (160*x^2)/sqrtxz1 + (64*x^3)/sqrtxz1 - 10/z - 
       (16*sqrtxz1)/z + (20*x)/z + (32*sqrtxz1*x)/z - (8*x^2)/z - 
       (16*sqrtxz1*x^2)/z - 4*z + (16*z)/sqrtxz1 + 8*x*z - 
       (32*x*z)/sqrtxz1 - 8*x^2*z + (16*x^2*z)/sqrtxz1 + 
       48/(sqrtxz1*(1 + z)) - (160*x)/(sqrtxz1*(1 + z)) + 
       (176*x^2)/(sqrtxz1*(1 + z)) - (64*x^3)/(sqrtxz1*(1 + z)) + 
       12/(z*(1 + z)) + (16*sqrtxz1)/(z*(1 + z)) - (24*x)/(z*(1 + z)) - 
       (32*sqrtxz1*x)/(z*(1 + z)) + (12*x^2)/(z*(1 + z)) + 
       (16*sqrtxz1*x^2)/(z*(1 + z)) - (16*z)/(sqrtxz1*(1 + z)) + 
       (32*x*z)/(sqrtxz1*(1 + z)) - (16*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[z] + (-4 + 16/sqrtxz1 + 8*x - (64*x)/sqrtxz1 - 4*x^2 + 
       (80*x^2)/sqrtxz1 - (32*x^3)/sqrtxz1 + 6/z + (8*sqrtxz1)/z - 
       (12*x)/z - (16*sqrtxz1*x)/z + (4*x^2)/z + (8*sqrtxz1*x^2)/z + 
       2*z - (8*z)/sqrtxz1 - 4*x*z + (16*x*z)/sqrtxz1 + 4*x^2*z - 
       (8*x^2*z)/sqrtxz1 - 24/(sqrtxz1*(1 + z)) + 
       (80*x)/(sqrtxz1*(1 + z)) - (88*x^2)/(sqrtxz1*(1 + z)) + 
       (32*x^3)/(sqrtxz1*(1 + z)) - 8/(z*(1 + z)) - 
       (8*sqrtxz1)/(z*(1 + z)) + (16*x)/(z*(1 + z)) + 
       (16*sqrtxz1*x)/(z*(1 + z)) - (8*x^2)/(z*(1 + z)) - 
       (8*sqrtxz1*x^2)/(z*(1 + z)) + (8*z)/(sqrtxz1*(1 + z)) - 
       (16*x*z)/(sqrtxz1*(1 + z)) + (8*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 + sqrtxz1 + z]) + Log[x]*(9/2 - 16/sqrtxz1 - 4/x^2 - 8/x - 
     (11*x)/2 + (64*x)/sqrtxz1 + 7*x^2 - (80*x^2)/sqrtxz1 + 
     (32*x^3)/sqrtxz1 + 8/(1 + x) + 4/(x^2*(1 + x)) + 12/(x*(1 + x)) + 
     8/(1 - z) + (16*x)/(1 - z) + (8*x^2)/(1 - z) - 7/(2*z) - 
     (8*sqrtxz1)/z - 8/(x^2*z) - 16/(x*z) + (26*x)/z + (16*sqrtxz1*x)/z - 
     x^2/z - (8*sqrtxz1*x^2)/z + 24/((1 + x)*z) + 8/(x^2*(1 + x)*z) + 
     24/(x*(1 + x)*z) + (8*x)/((1 + x)*z) + 8/(x^2*(1 - z)*z) + 
     16/(x*(1 - z)*z) - (16*x)/((1 - z)*z) - (8*x^2)/((1 - z)*z) - 
     24/((1 + x)*(1 - z)*z) - 8/(x^2*(1 + x)*(1 - z)*z) - 
     24/(x*(1 + x)*(1 - z)*z) - (8*x)/((1 + x)*(1 - z)*z) - 10*z + 
     (8*z)/sqrtxz1 - (4*z)/x^2 - (8*z)/x - (5*x*z)/2 - (16*x*z)/sqrtxz1 + 
     x^2*z + (8*x^2*z)/sqrtxz1 + (16*z)/(1 + x) + (4*z)/(x^2*(1 + x)) + 
     (12*z)/(x*(1 + x)) + (8*x*z)/(1 + x) + 24/(sqrtxz1*(1 + z)) - 
     (80*x)/(sqrtxz1*(1 + z)) + (88*x^2)/(sqrtxz1*(1 + z)) - 
     (32*x^3)/(sqrtxz1*(1 + z)) + (8*sqrtxz1)/(z*(1 + z)) - 
     (16*sqrtxz1*x)/(z*(1 + z)) + (8*sqrtxz1*x^2)/(z*(1 + z)) - 
     (8*z)/(sqrtxz1*(1 + z)) + (16*x*z)/(sqrtxz1*(1 + z)) - 
     (8*x^2*z)/(sqrtxz1*(1 + z)) + (2 - 2/x^2 - 4/x + 4*x + 4/(1 + x) + 
       2/(x^2*(1 + x)) + 6/(x*(1 + x)) - 4/(x^2*z) - 8/(x*z) + (8*x)/z + 
       (4*x^2)/z + 12/((1 + x)*z) + 4/(x^2*(1 + x)*z) + 
       12/(x*(1 + x)*z) + (4*x)/((1 + x)*z) + 4/(x^2*(1 - z)*z) + 
       8/(x*(1 - z)*z) - (8*x)/((1 - z)*z) - (4*x^2)/((1 - z)*z) - 
       12/((1 + x)*(1 - z)*z) - 4/(x^2*(1 + x)*(1 - z)*z) - 
       12/(x*(1 + x)*(1 - z)*z) - (4*x)/((1 + x)*(1 - z)*z) - 2*z - 
       (2*z)/x^2 - (4*z)/x + 4*x*z + 4*x^2*z + (8*z)/(1 + x) + 
       (2*z)/(x^2*(1 + x)) + (6*z)/(x*(1 + x)) + (4*x*z)/(1 + x))*
      Log[1 + x] + (-1 + x^(-2) + 2/x - 2*x - 2/(1 + x) - 
       1/(x^2*(1 + x)) - 3/(x*(1 + x)) + 2/(x^2*z) + 4/(x*z) - (4*x)/z - 
       (2*x^2)/z - 6/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - 
       (2*x)/((1 + x)*z) - 2/(x^2*(1 - z)*z) - 4/(x*(1 - z)*z) + 
       (4*x)/((1 - z)*z) + (2*x^2)/((1 - z)*z) + 6/((1 + x)*(1 - z)*z) + 
       2/(x^2*(1 + x)*(1 - z)*z) + 6/(x*(1 + x)*(1 - z)*z) + 
       (2*x)/((1 + x)*(1 - z)*z) + z + z/x^2 + (2*z)/x - 2*x*z - 
       2*x^2*z - (4*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)) - 
       (2*x*z)/(1 + x))*Log[1 + x/z] + 
     (-1 - 8/sqrtxz1 + 2*x + (32*x)/sqrtxz1 - 4*x^2 - (40*x^2)/sqrtxz1 + 
       (16*x^3)/sqrtxz1 + 3/(2*z) - (4*sqrtxz1)/z - (3*x)/z + 
       (8*sqrtxz1*x)/z + (4*x^2)/z - (4*sqrtxz1*x^2)/z + z + 
       (4*z)/sqrtxz1 - (8*x*z)/sqrtxz1 + 2*x^2*z + (4*x^2*z)/sqrtxz1 + 
       12/(sqrtxz1*(1 + z)) - (40*x)/(sqrtxz1*(1 + z)) + 
       (44*x^2)/(sqrtxz1*(1 + z)) - (16*x^3)/(sqrtxz1*(1 + z)) + 
       (4*sqrtxz1)/(z*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) + 
       (4*sqrtxz1*x^2)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
       (8*x*z)/(sqrtxz1*(1 + z)) - (4*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 - z] + (-4 - 8/sqrtxz1 + 8*x + (32*x)/sqrtxz1 - 4*x^2 - 
       (40*x^2)/sqrtxz1 + (16*x^3)/sqrtxz1 + 2/z - (4*sqrtxz1)/z - 
       (4*x)/z + (8*sqrtxz1*x)/z + (4*x^2)/z - (4*sqrtxz1*x^2)/z + 2*z + 
       (4*z)/sqrtxz1 - 4*x*z - (8*x*z)/sqrtxz1 + 4*x^2*z + 
       (4*x^2*z)/sqrtxz1 + 12/(sqrtxz1*(1 + z)) - 
       (40*x)/(sqrtxz1*(1 + z)) + (44*x^2)/(sqrtxz1*(1 + z)) - 
       (16*x^3)/(sqrtxz1*(1 + z)) + (4*sqrtxz1)/(z*(1 + z)) - 
       (8*sqrtxz1*x)/(z*(1 + z)) + (4*sqrtxz1*x^2)/(z*(1 + z)) - 
       (4*z)/(sqrtxz1*(1 + z)) + (8*x*z)/(sqrtxz1*(1 + z)) - 
       (4*x^2*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
     (2 + 4/sqrtxz1 - x^(-2) - 2/x - (16*x)/sqrtxz1 + (20*x^2)/sqrtxz1 - 
       (8*x^3)/sqrtxz1 + 2/(1 + x) + 1/(x^2*(1 + x)) + 3/(x*(1 + x)) + 
       2/(1 - z) + (4*x)/(1 - z) + (2*x^2)/(1 - z) - 5/(2*z) + 
       (2*sqrtxz1)/z - 2/(x^2*z) - 4/(x*z) + (9*x)/z - (4*sqrtxz1*x)/z + 
       (2*sqrtxz1*x^2)/z + 6/((1 + x)*z) + 2/(x^2*(1 + x)*z) + 
       6/(x*(1 + x)*z) + (2*x)/((1 + x)*z) + 2/(x^2*(1 - z)*z) + 
       4/(x*(1 - z)*z) - (4*x)/((1 - z)*z) - (2*x^2)/((1 - z)*z) - 
       6/((1 + x)*(1 - z)*z) - 2/(x^2*(1 + x)*(1 - z)*z) - 
       6/(x*(1 + x)*(1 - z)*z) - (2*x)/((1 + x)*(1 - z)*z) - 3*z - 
       (2*z)/sqrtxz1 - z/x^2 - (2*z)/x + 4*x*z + (4*x*z)/sqrtxz1 - 
       2*x^2*z - (2*x^2*z)/sqrtxz1 + (4*z)/(1 + x) + z/(x^2*(1 + x)) + 
       (3*z)/(x*(1 + x)) + (2*x*z)/(1 + x) - 6/(sqrtxz1*(1 + z)) + 
       (20*x)/(sqrtxz1*(1 + z)) - (22*x^2)/(sqrtxz1*(1 + z)) + 
       (8*x^3)/(sqrtxz1*(1 + z)) + 2/(z*(1 + z)) - 
       (2*sqrtxz1)/(z*(1 + z)) - (4*x)/(z*(1 + z)) + 
       (4*sqrtxz1*x)/(z*(1 + z)) + (2*x^2)/(z*(1 + z)) - 
       (2*sqrtxz1*x^2)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 + z)) - 
       (4*x*z)/(sqrtxz1*(1 + z)) + (2*x^2*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (-4 + 8/sqrtxz1 + 8*x - (32*x)/sqrtxz1 - 4*x^2 + (40*x^2)/sqrtxz1 - 
       (16*x^3)/sqrtxz1 + 4/z + (4*sqrtxz1)/z - (8*x)/z - 
       (8*sqrtxz1*x)/z + (4*x^2)/z + (4*sqrtxz1*x^2)/z + 2*z - 
       (4*z)/sqrtxz1 - 4*x*z + (8*x*z)/sqrtxz1 + 4*x^2*z - 
       (4*x^2*z)/sqrtxz1 - 12/(sqrtxz1*(1 + z)) + 
       (40*x)/(sqrtxz1*(1 + z)) - (44*x^2)/(sqrtxz1*(1 + z)) + 
       (16*x^3)/(sqrtxz1*(1 + z)) - 4/(z*(1 + z)) - 
       (4*sqrtxz1)/(z*(1 + z)) + (8*x)/(z*(1 + z)) + 
       (8*sqrtxz1*x)/(z*(1 + z)) - (4*x^2)/(z*(1 + z)) - 
       (4*sqrtxz1*x^2)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
       (8*x*z)/(sqrtxz1*(1 + z)) + (4*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 + sqrtxz1 + z] + (-1 + 2*x + 2/z - (4*x)/z + (2*x^2)/z + z - 
       2*x*z + 2*x^2*z - 2/(z*(1 + z)) + (4*x)/(z*(1 + z)) - 
       (2*x^2)/(z*(1 + z)))*Log[x + z] + 
     (x^(-2) + 2/x - 4*x - 2/(1 + x) - 1/(x^2*(1 + x)) - 3/(x*(1 + x)) - 
       2/z + 2/(x^2*z) + 4/(x*z) - (4*x^2)/z - 6/((1 + x)*z) - 
       2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - (2*x)/((1 + x)*z) - 
       2/(x^2*(1 - z)*z) - 4/(x*(1 - z)*z) + (4*x)/((1 - z)*z) + 
       (2*x^2)/((1 - z)*z) + 6/((1 + x)*(1 - z)*z) + 
       2/(x^2*(1 + x)*(1 - z)*z) + 6/(x*(1 + x)*(1 - z)*z) + 
       (2*x)/((1 + x)*(1 - z)*z) + z/x^2 + (2*z)/x - 4*x^2*z - 
       (4*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)) - 
       (2*x*z)/(1 + x) + 2/(z*(1 + z)) - (4*x)/(z*(1 + z)) + 
       (2*x^2)/(z*(1 + z)))*Log[1 + x*z]) + 
   Log[z]*(2 - 16/sqrtxz1 - (3*x)/2 + (64*x)/sqrtxz1 + x^2 - 
     (80*x^2)/sqrtxz1 + (32*x^3)/sqrtxz1 + 23/(4*z) - (8*sqrtxz1)/z - 
     (14*x)/z + (16*sqrtxz1*x)/z + (13*x^2)/z - (8*sqrtxz1*x^2)/z + z/4 + 
     (8*z)/sqrtxz1 - 2*x*z - (16*x*z)/sqrtxz1 + 2*x^2*z + 
     (8*x^2*z)/sqrtxz1 + 24/(sqrtxz1*(1 + z)) - 
     (80*x)/(sqrtxz1*(1 + z)) + (88*x^2)/(sqrtxz1*(1 + z)) - 
     (32*x^3)/(sqrtxz1*(1 + z)) + (8*sqrtxz1)/(z*(1 + z)) - 
     (16*sqrtxz1*x)/(z*(1 + z)) + (8*sqrtxz1*x^2)/(z*(1 + z)) - 
     (8*z)/(sqrtxz1*(1 + z)) + (16*x*z)/(sqrtxz1*(1 + z)) - 
     (8*x^2*z)/(sqrtxz1*(1 + z)) + (-4 + 16/sqrtxz1 + 8*x - 
       (64*x)/sqrtxz1 - 4*x^2 + (80*x^2)/sqrtxz1 - (32*x^3)/sqrtxz1 + 
       6/z + (8*sqrtxz1)/z - (12*x)/z - (16*sqrtxz1*x)/z + (4*x^2)/z + 
       (8*sqrtxz1*x^2)/z + 2*z - (8*z)/sqrtxz1 - 4*x*z + 
       (16*x*z)/sqrtxz1 + 4*x^2*z - (8*x^2*z)/sqrtxz1 - 
       24/(sqrtxz1*(1 + z)) + (80*x)/(sqrtxz1*(1 + z)) - 
       (88*x^2)/(sqrtxz1*(1 + z)) + (32*x^3)/(sqrtxz1*(1 + z)) - 
       8/(z*(1 + z)) - (8*sqrtxz1)/(z*(1 + z)) + (16*x)/(z*(1 + z)) + 
       (16*sqrtxz1*x)/(z*(1 + z)) - (8*x^2)/(z*(1 + z)) - 
       (8*sqrtxz1*x^2)/(z*(1 + z)) + (8*z)/(sqrtxz1*(1 + z)) - 
       (16*x*z)/(sqrtxz1*(1 + z)) + (8*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 + sqrtxz1 + z] + (1 - 2*x - 2/z + (4*x)/z - (2*x^2)/z - z + 
       2*x*z - 2*x^2*z + 2/(z*(1 + z)) - (4*x)/(z*(1 + z)) + 
       (2*x^2)/(z*(1 + z)))*Log[x + z] + 
     (x^(-2) + 2/x - 4*x - 2/(1 + x) - 1/(x^2*(1 + x)) - 3/(x*(1 + x)) - 
       2/z + 2/(x^2*z) + 4/(x*z) - (4*x^2)/z - 6/((1 + x)*z) - 
       2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - (2*x)/((1 + x)*z) - 
       2/(x^2*(1 - z)*z) - 4/(x*(1 - z)*z) + (4*x)/((1 - z)*z) + 
       (2*x^2)/((1 - z)*z) + 6/((1 + x)*(1 - z)*z) + 
       2/(x^2*(1 + x)*(1 - z)*z) + 6/(x*(1 + x)*(1 - z)*z) + 
       (2*x)/((1 + x)*(1 - z)*z) + z/x^2 + (2*z)/x - 4*x^2*z - 
       (4*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)) - 
       (2*x*z)/(1 + x) + 2/(z*(1 + z)) - (4*x)/(z*(1 + z)) + 
       (2*x^2)/(z*(1 + z)))*Log[1 + x*z]) + 
   (-2/sqrtxz1 + (8*x)/sqrtxz1 - (10*x^2)/sqrtxz1 + (4*x^3)/sqrtxz1 - 
     sqrtxz1/z + (2*sqrtxz1*x)/z - (sqrtxz1*x^2)/z + z/sqrtxz1 - 
     (2*x*z)/sqrtxz1 + (x^2*z)/sqrtxz1 + 3/(sqrtxz1*(1 + z)) - 
     (10*x)/(sqrtxz1*(1 + z)) + (11*x^2)/(sqrtxz1*(1 + z)) - 
     (4*x^3)/(sqrtxz1*(1 + z)) + sqrtxz1/(z*(1 + z)) - 
     (2*sqrtxz1*x)/(z*(1 + z)) + (sqrtxz1*x^2)/(z*(1 + z)) - 
     z/(sqrtxz1*(1 + z)) + (2*x*z)/(sqrtxz1*(1 + z)) - 
     (x^2*z)/(sqrtxz1*(1 + z)))*Log[1 - 2*z + 4*x*z + z^2]^2 + 
   Log[1 - z]*(-7/2 + 8*x - 7*x^2 + 15/(4*z) - (10*x)/z + (9*x^2)/z + 
     (3*z)/4 - (x*z)/2 - x^2*z + (16/sqrtxz1 - (64*x)/sqrtxz1 + 
       (80*x^2)/sqrtxz1 - (32*x^3)/sqrtxz1 + (8*sqrtxz1)/z - 
       (16*sqrtxz1*x)/z + (8*sqrtxz1*x^2)/z - (8*z)/sqrtxz1 + 
       (16*x*z)/sqrtxz1 - (8*x^2*z)/sqrtxz1 - 24/(sqrtxz1*(1 + z)) + 
       (80*x)/(sqrtxz1*(1 + z)) - (88*x^2)/(sqrtxz1*(1 + z)) + 
       (32*x^3)/(sqrtxz1*(1 + z)) - (8*sqrtxz1)/(z*(1 + z)) + 
       (16*sqrtxz1*x)/(z*(1 + z)) - (8*sqrtxz1*x^2)/(z*(1 + z)) + 
       (8*z)/(sqrtxz1*(1 + z)) - (16*x*z)/(sqrtxz1*(1 + z)) + 
       (8*x^2*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
     (-8/sqrtxz1 + (32*x)/sqrtxz1 - (40*x^2)/sqrtxz1 + (16*x^3)/sqrtxz1 - 
       (4*sqrtxz1)/z + (8*sqrtxz1*x)/z - (4*sqrtxz1*x^2)/z + 
       (4*z)/sqrtxz1 - (8*x*z)/sqrtxz1 + (4*x^2*z)/sqrtxz1 + 
       12/(sqrtxz1*(1 + z)) - (40*x)/(sqrtxz1*(1 + z)) + 
       (44*x^2)/(sqrtxz1*(1 + z)) - (16*x^3)/(sqrtxz1*(1 + z)) + 
       (4*sqrtxz1)/(z*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) + 
       (4*sqrtxz1*x^2)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
       (8*x*z)/(sqrtxz1*(1 + z)) - (4*x^2*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (8/sqrtxz1 - (32*x)/sqrtxz1 + (40*x^2)/sqrtxz1 - (16*x^3)/sqrtxz1 + 
       (4*sqrtxz1)/z - (8*sqrtxz1*x)/z + (4*sqrtxz1*x^2)/z - 
       (4*z)/sqrtxz1 + (8*x*z)/sqrtxz1 - (4*x^2*z)/sqrtxz1 - 
       12/(sqrtxz1*(1 + z)) + (40*x)/(sqrtxz1*(1 + z)) - 
       (44*x^2)/(sqrtxz1*(1 + z)) + (16*x^3)/(sqrtxz1*(1 + z)) - 
       (4*sqrtxz1)/(z*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) - 
       (4*sqrtxz1*x^2)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
       (8*x*z)/(sqrtxz1*(1 + z)) + (4*x^2*z)/(sqrtxz1*(1 + z)))*
      Log[1 - 2*z + 4*x*z + z^2]) + (2 - 2/x^2 - 4/x + 4*x + 4/(1 + x) + 
     2/(x^2*(1 + x)) + 6/(x*(1 + x)) - 4/(x^2*z) - 8/(x*z) + (8*x)/z + 
     (4*x^2)/z + 12/((1 + x)*z) + 4/(x^2*(1 + x)*z) + 12/(x*(1 + x)*z) + 
     (4*x)/((1 + x)*z) + 4/(x^2*(1 - z)*z) + 8/(x*(1 - z)*z) - 
     (8*x)/((1 - z)*z) - (4*x^2)/((1 - z)*z) - 12/((1 + x)*(1 - z)*z) - 
     4/(x^2*(1 + x)*(1 - z)*z) - 12/(x*(1 + x)*(1 - z)*z) - 
     (4*x)/((1 + x)*(1 - z)*z) - 2*z - (2*z)/x^2 - (4*z)/x + 4*x*z + 
     4*x^2*z + (8*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + (6*z)/(x*(1 + x)) + 
     (4*x*z)/(1 + x))*PolyLog[2, -x] + 
   (1 + 2/x^2 + 4/x - 2*x + 2*x^2 - 4/(1 + x) - 2/(x^2*(1 + x)) - 
     6/(x*(1 + x)) - 4/(1 - z) - (8*x)/(1 - z) - (4*x^2)/(1 - z) - 
     1/(2*z) + 4/(x^2*z) + 8/(x*z) - (7*x)/z - (6*x^2)/z - 
     12/((1 + x)*z) - 4/(x^2*(1 + x)*z) - 12/(x*(1 + x)*z) - 
     (4*x)/((1 + x)*z) - 4/(x^2*(1 - z)*z) - 8/(x*(1 - z)*z) + 
     (8*x)/((1 - z)*z) + (4*x^2)/((1 - z)*z) + 12/((1 + x)*(1 - z)*z) + 
     4/(x^2*(1 + x)*(1 - z)*z) + 12/(x*(1 + x)*(1 - z)*z) + 
     (4*x)/((1 + x)*(1 - z)*z) + 3*z + (2*z)/x^2 + (4*z)/x - 2*x^2*z - 
     (8*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - (6*z)/(x*(1 + x)) - 
     (4*x*z)/(1 + x))*PolyLog[2, x] + 
   (-8/sqrtxz1 + (32*x)/sqrtxz1 - (40*x^2)/sqrtxz1 + (16*x^3)/sqrtxz1 - 
     2/z - (4*sqrtxz1)/z + (4*x)/z + (8*sqrtxz1*x)/z - 
     (4*sqrtxz1*x^2)/z + (4*z)/sqrtxz1 - (8*x*z)/sqrtxz1 + 
     (4*x^2*z)/sqrtxz1 + 12/(sqrtxz1*(1 + z)) - 
     (40*x)/(sqrtxz1*(1 + z)) + (44*x^2)/(sqrtxz1*(1 + z)) - 
     (16*x^3)/(sqrtxz1*(1 + z)) + 4/(z*(1 + z)) + 
     (4*sqrtxz1)/(z*(1 + z)) - (8*x)/(z*(1 + z)) - 
     (8*sqrtxz1*x)/(z*(1 + z)) + (4*x^2)/(z*(1 + z)) + 
     (4*sqrtxz1*x^2)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
     (8*x*z)/(sqrtxz1*(1 + z)) - (4*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-8/sqrtxz1 + (32*x)/sqrtxz1 - (40*x^2)/sqrtxz1 + (16*x^3)/sqrtxz1 + 
     2/z - (4*sqrtxz1)/z - (4*x)/z + (8*sqrtxz1*x)/z - 
     (4*sqrtxz1*x^2)/z + (4*z)/sqrtxz1 - (8*x*z)/sqrtxz1 + 
     (4*x^2*z)/sqrtxz1 + 12/(sqrtxz1*(1 + z)) - 
     (40*x)/(sqrtxz1*(1 + z)) + (44*x^2)/(sqrtxz1*(1 + z)) - 
     (16*x^3)/(sqrtxz1*(1 + z)) - 4/(z*(1 + z)) + 
     (4*sqrtxz1)/(z*(1 + z)) + (8*x)/(z*(1 + z)) - 
     (8*sqrtxz1*x)/(z*(1 + z)) - (4*x^2)/(z*(1 + z)) + 
     (4*sqrtxz1*x^2)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
     (8*x*z)/(sqrtxz1*(1 + z)) - (4*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-16/sqrtxz1 + (64*x)/sqrtxz1 - (80*x^2)/sqrtxz1 + (32*x^3)/sqrtxz1 - 
     (8*sqrtxz1)/z + (16*sqrtxz1*x)/z - (8*sqrtxz1*x^2)/z + 
     (8*z)/sqrtxz1 - (16*x*z)/sqrtxz1 + (8*x^2*z)/sqrtxz1 + 
     24/(sqrtxz1*(1 + z)) - (80*x)/(sqrtxz1*(1 + z)) + 
     (88*x^2)/(sqrtxz1*(1 + z)) - (32*x^3)/(sqrtxz1*(1 + z)) + 
     (8*sqrtxz1)/(z*(1 + z)) - (16*sqrtxz1*x)/(z*(1 + z)) + 
     (8*sqrtxz1*x^2)/(z*(1 + z)) - (8*z)/(sqrtxz1*(1 + z)) + 
     (16*x*z)/(sqrtxz1*(1 + z)) - (8*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, (1 - z)/sqrtxz1] + 
   (-4 + 8/sqrtxz1 + 8*x - (32*x)/sqrtxz1 - 4*x^2 + (40*x^2)/sqrtxz1 - 
     (16*x^3)/sqrtxz1 + 4/z + (4*sqrtxz1)/z - (8*x)/z - (8*sqrtxz1*x)/z + 
     (4*x^2)/z + (4*sqrtxz1*x^2)/z + 2*z - (4*z)/sqrtxz1 - 4*x*z + 
     (8*x*z)/sqrtxz1 + 4*x^2*z - (4*x^2*z)/sqrtxz1 - 
     12/(sqrtxz1*(1 + z)) + (40*x)/(sqrtxz1*(1 + z)) - 
     (44*x^2)/(sqrtxz1*(1 + z)) + (16*x^3)/(sqrtxz1*(1 + z)) - 
     4/(z*(1 + z)) - (4*sqrtxz1)/(z*(1 + z)) + (8*x)/(z*(1 + z)) + 
     (8*sqrtxz1*x)/(z*(1 + z)) - (4*x^2)/(z*(1 + z)) - 
     (4*sqrtxz1*x^2)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
     (8*x*z)/(sqrtxz1*(1 + z)) + (4*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (4 + 8/sqrtxz1 - 8*x - (32*x)/sqrtxz1 + 4*x^2 + (40*x^2)/sqrtxz1 - 
     (16*x^3)/sqrtxz1 - 4/z + (4*sqrtxz1)/z + (8*x)/z - (8*sqrtxz1*x)/z - 
     (4*x^2)/z + (4*sqrtxz1*x^2)/z - 2*z - (4*z)/sqrtxz1 + 4*x*z + 
     (8*x*z)/sqrtxz1 - 4*x^2*z - (4*x^2*z)/sqrtxz1 - 
     12/(sqrtxz1*(1 + z)) + (40*x)/(sqrtxz1*(1 + z)) - 
     (44*x^2)/(sqrtxz1*(1 + z)) + (16*x^3)/(sqrtxz1*(1 + z)) + 
     4/(z*(1 + z)) - (4*sqrtxz1)/(z*(1 + z)) - (8*x)/(z*(1 + z)) + 
     (8*sqrtxz1*x)/(z*(1 + z)) + (4*x^2)/(z*(1 + z)) - 
     (4*sqrtxz1*x^2)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 + z)) - 
     (8*x*z)/(sqrtxz1*(1 + z)) + (4*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-16/sqrtxz1 + (64*x)/sqrtxz1 - (80*x^2)/sqrtxz1 + (32*x^3)/sqrtxz1 - 
     (8*sqrtxz1)/z + (16*sqrtxz1*x)/z - (8*sqrtxz1*x^2)/z + 
     (8*z)/sqrtxz1 - (16*x*z)/sqrtxz1 + (8*x^2*z)/sqrtxz1 + 
     24/(sqrtxz1*(1 + z)) - (80*x)/(sqrtxz1*(1 + z)) + 
     (88*x^2)/(sqrtxz1*(1 + z)) - (32*x^3)/(sqrtxz1*(1 + z)) + 
     (8*sqrtxz1)/(z*(1 + z)) - (16*sqrtxz1*x)/(z*(1 + z)) + 
     (8*sqrtxz1*x^2)/(z*(1 + z)) - (8*z)/(sqrtxz1*(1 + z)) + 
     (16*x*z)/(sqrtxz1*(1 + z)) - (8*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, sqrtxz1/(-1 + z)] + (-2 + x^(-2) + 2/x - 2/(1 + x) - 
     1/(x^2*(1 + x)) - 3/(x*(1 + x)) + 2/z + 2/(x^2*z) + 4/(x*z) - 
     (8*x)/z - 6/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - 
     (2*x)/((1 + x)*z) - 2/(x^2*(1 - z)*z) - 4/(x*(1 - z)*z) + 
     (4*x)/((1 - z)*z) + (2*x^2)/((1 - z)*z) + 6/((1 + x)*(1 - z)*z) + 
     2/(x^2*(1 + x)*(1 - z)*z) + 6/(x*(1 + x)*(1 - z)*z) + 
     (2*x)/((1 + x)*(1 - z)*z) + 2*z + z/x^2 + (2*z)/x - 4*x*z - 
     (4*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)) - 
     (2*x*z)/(1 + x) - 2/(z*(1 + z)) + (4*x)/(z*(1 + z)) - 
     (2*x^2)/(z*(1 + z)))*PolyLog[2, -(x/z)] + 
   (-2 + 4*x - 4*x^2)*PolyLog[2, z] + 
   (x^(-2) + 2/x - 4*x - 2/(1 + x) - 1/(x^2*(1 + x)) - 3/(x*(1 + x)) - 
     2/z + 2/(x^2*z) + 4/(x*z) - (4*x^2)/z - 6/((1 + x)*z) - 
     2/(x^2*(1 + x)*z) - 6/(x*(1 + x)*z) - (2*x)/((1 + x)*z) - 
     2/(x^2*(1 - z)*z) - 4/(x*(1 - z)*z) + (4*x)/((1 - z)*z) + 
     (2*x^2)/((1 - z)*z) + 6/((1 + x)*(1 - z)*z) + 
     2/(x^2*(1 + x)*(1 - z)*z) + 6/(x*(1 + x)*(1 - z)*z) + 
     (2*x)/((1 + x)*(1 - z)*z) + z/x^2 + (2*z)/x - 4*x^2*z - 
     (4*z)/(1 + x) - z/(x^2*(1 + x)) - (3*z)/(x*(1 + x)) - 
     (2*x*z)/(1 + x) + 2/(z*(1 + z)) - (4*x)/(z*(1 + z)) + 
     (2*x^2)/(z*(1 + z)))*PolyLog[2, -(x*z)] + 
   (-8/sqrtxz1 + (32*x)/sqrtxz1 - (40*x^2)/sqrtxz1 + (16*x^3)/sqrtxz1 - 
     (4*sqrtxz1)/z + (8*sqrtxz1*x)/z - (4*sqrtxz1*x^2)/z + 
     (4*z)/sqrtxz1 - (8*x*z)/sqrtxz1 + (4*x^2*z)/sqrtxz1 + 
     12/(sqrtxz1*(1 + z)) - (40*x)/(sqrtxz1*(1 + z)) + 
     (44*x^2)/(sqrtxz1*(1 + z)) - (16*x^3)/(sqrtxz1*(1 + z)) + 
     (4*sqrtxz1)/(z*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) + 
     (4*sqrtxz1*x^2)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 + z)) + 
     (8*x*z)/(sqrtxz1*(1 + z)) - (4*x^2*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, -(1 + sqrtxz1 - z)^(-1) + sqrtxz1/(1 + sqrtxz1 - z) + 
      z/(1 + sqrtxz1 - z)])/NC;

C2TG2QExplicit = NF*(LMUF^2*(-1/6 + x/3 - x^2/3)*DeltaDist[1 - z] + 
   LMUR*(1/3 - (2*x)/3 + (2*x^2)/3 - 1/(6*z) + x/(3*z) - x^2/(3*z) + 
     DeltaDist[1 - z]*(-1/3*x + x^2/3 + (-1/6 + x/3 - x^2/3)*Log[1 - x] + 
       (1/6 - x/3 + x^2/3)*Log[x]) + (-1/6 + x/3 - x^2/3)*
      PlusDist[0, 1 - z]) + LMUF*(-1/3 + (2*x)/3 - (2*x^2)/3 + 1/(6*z) - 
     x/(3*z) + x^2/(3*z) + LMUR*(1/6 - x/3 + x^2/3)*DeltaDist[1 - z] + 
     DeltaDist[1 - z]*(x/3 - x^2/3 + (1/6 - x/3 + x^2/3)*Log[1 - x] + 
       (-1/6 + x/3 - x^2/3)*Log[x]) + (1/6 - x/3 + x^2/3)*
      PlusDist[0, 1 - z])) + (-21/16 + 1/(16*poly2) + 1/(16*x) - 
   1/(16*poly2*x) - (7*x)/16 - (7*x^2)/16 + x^3/(16*poly2) - 
   x^4/(16*poly2) + 2/(1 - z) - (4*x)/(1 - z) + (2*x^2)/(1 - z) - 
   1/(4*(1 - x - z)) + (3*x)/(4*(1 - x - z)) - x^2/(1 - x - z) + 
   x^3/(2*(1 - x - z)) + 33/(16*z) - (3*x)/z + (7*x^2)/(4*z) - 
   2/((1 - z)*z) + (4*x)/((1 - z)*z) - (2*x^2)/((1 - z)*z) + (7*z)/16 + 
   x*z - (3*x^2*z)/2 + Pi^2*(1/6 + x/2 - x^2/6 - 1/(12*(1 - z)) + 
     x/(6*(1 - z)) - x^2/(6*(1 - z)) - 1/(6*z) - x/(3*z) - x^2/(6*z) - 
     z/12 - (x*z)/3 - (x^2*z)/6) + (1/4 - x/2 + x^2/2 + z/4 - (x*z)/2 + 
     (x^2*z)/2)*Log[1 - x]^2 + (-1/4 - (5*x)/2 + 9/(4*(1 - z)) - 
     (9*x)/(2*(1 - z)) + (2*x^2)/(1 - z) + 7/(2*z) - (5*x)/z + 
     (7*x^2)/(2*z) - 3/((1 - z)*z) + (6*x)/((1 - z)*z) - 
     (3*x^2)/((1 - z)*z) + z + 2*x^2*z)*Log[x]^2 + 
   LMUF^2*DeltaDist[1 - z]*(1/16 - x/4 + (-1/4 + x/2 - x^2/2)*
      Log[1 - x] + (1/8 - x/4 + x^2/2)*Log[x]) + 
   (3/4 - (3*x)/2 + (3*x^2)/2 - 1/(4*z) + x/(2*z) - x^2/(2*z) + z/4 - 
     (x*z)/2 + (x^2*z)/2)*Log[1 - z]^2 + 
   (-1 + 2*x - 2*x^2 + 5/(4*(1 - z)) - (5*x)/(2*(1 - z)) + 
     (3*x^2)/(2*(1 - z)) + 1/(4*z) - x/(2*z) + x^2/(2*z) - z/4 + 
     (x*z)/2 - (x^2*z)/2)*Log[z]^2 + 
   Log[1 - x]*(-1/4 + (3*x)/2 - (11*x^2)/4 + 3/(4*z) - (3*x)/(2*z) + 
     (3*x^2)/(2*z) - (3*z)/8 + (x*z)/4 + (x^2*z)/2 + 
     (-1 + 2*x - x^2 + 5/(4*(1 - z)) - (5*x)/(2*(1 - z)) + x^2/(1 - z) - 
       1/(4*z) + x/(2*z) - z + 2*x*z - 2*x^2*z)*Log[x] + 
     (1 - 2*x + 2*x^2 + 1/(2*z) - x/z + z/2 - x*z + x^2*z)*Log[1 - z] + 
     (-1 + 2*x - 2*x^2 + (1 - z)^(-1) - (2*x)/(1 - z) + x^2/(1 - z) + 
       1/(2*z) - x/z + x^2/z)*Log[z]) + 
   Log[z]*(3/16 - 3/(32*poly2^2) + 3/(32*poly2) - 1/(16*x) - 
     3/(32*poly2^2*x) + 5/(32*poly2*x) - (11*x)/8 + (3*x)/(32*poly2^2) - 
     (15*x)/(16*poly2) + (11*x^2)/4 + (3*x^2)/(32*poly2^2) - 
     (15*x^2)/(16*poly2) + (3*x^3)/(32*poly2^2) + (9*x^3)/(32*poly2) + 
     (3*x^4)/(32*poly2^2) + (11*x^4)/(32*poly2) - (3*x^5)/(32*poly2^2) - 
     (3*x^6)/(32*poly2^2) + 4/(1 - z) - (9*x)/(1 - z) + (5*x^2)/(1 - z) + 
     x^4/(2*(x - z)^2) - x/(2*(x - z)) + x^2/(x - z) - 
     (5*x^3)/(2*(x - z)) + 31/(8*z) - (15*x)/(2*z) + (4*x^2)/z - 
     4/((1 - z)*z) + (8*x)/((1 - z)*z) - (4*x^2)/((1 - z)*z) - (3*z)/4 + 
     (17*x*z)/8 - x^2*z - (x*z^3)/(2*(x - z)^2) + 
     (1/4 - x/2 + x^2/2 - 1/(2*(1 - z)) + x/(1 - z) - x^2/(2*(1 - z)) - 
       1/(4*z) + x/(2*z) - x^2/(2*z))*Log[RealAbs[x - z]]) + 
   Log[1 - z]*(-1 + 3*x - (13*x^2)/4 + x/(4*(1 - x - z)^2) - 
     (3*x^2)/(4*(1 - x - z)^2) + x^3/(1 - x - z)^2 - 
     x^4/(2*(1 - x - z)^2) - 3/(4*(1 - x - z)) + (3*x)/(2*(1 - x - z)) - 
     x^2/(2*(1 - x - z)) + 3/(4*z) - (3*x)/(2*z) + (3*x^2)/(2*z) - 
     (3*z)/8 + (x*z)/4 + (x^2*z)/2 + (3/2 - 3*x + 3*x^2 - 5/(4*(1 - z)) + 
       (5*x)/(2*(1 - z)) - x^2/(1 - z) + 1/(4*z) - x/(2*z) - x^2/z)*
      Log[z] + (1/4 - x/2 + x^2/2 - 1/(4*(1 - z)) + x/(2*(1 - z)) - 
       x^2/(2*(1 - z)) - 1/(2*z) + x/z - x^2/(2*z))*
      Log[RealAbs[-1 + x + z]]) + Log[x]*(-5/16 + 3/(32*poly2^2) - 
     3/(32*poly2) - 1/(16*x) - 3/(32*poly2^2*x) + 5/(32*poly2*x) - x/2 + 
     (3*x)/(32*poly2^2) - (15*x)/(16*poly2) + x^2/2 - 
     (3*x^2)/(32*poly2^2) + (15*x^2)/(16*poly2) + (3*x^3)/(32*poly2^2) + 
     (9*x^3)/(32*poly2) - (3*x^4)/(32*poly2^2) - (11*x^4)/(32*poly2) - 
     (3*x^5)/(32*poly2^2) + (3*x^6)/(32*poly2^2) - 8/(1 - z) + 
     (16*x)/(1 - z) - (8*x^2)/(1 - z) - x/(4*(1 - x - z)^2) + 
     (3*x^2)/(4*(1 - x - z)^2) - x^3/(1 - x - z)^2 + 
     x^4/(2*(1 - x - z)^2) + 3/(4*(1 - x - z)) - (3*x)/(2*(1 - x - z)) + 
     x^2/(2*(1 - x - z)) - x^4/(2*(x - z)^2) + x/(2*(x - z)) - 
     x^2/(x - z) + (5*x^3)/(2*(x - z)) - 65/(8*z) + (69*x)/(4*z) - 
     (19*x^2)/(2*z) + 8/((1 - z)*z) - (16*x)/((1 - z)*z) + 
     (8*x^2)/((1 - z)*z) + (3*z)/8 + (x*z)/8 - (x^2*z)/2 + 
     (x*z^3)/(2*(x - z)^2) + (2 + 4*x + 2*x^2 - 2/z - (4*x)/z - 
       (2*x^2)/z - z - 2*x*z - 2*x^2*z)*Log[1 + x] + 
     (1/(2*sqrtxz2) - 3/(64*sqrtxz2*x) - 3/(64*poly2^2*sqrtxz2*x) + 
       3/(32*poly2*sqrtxz2*x) + (259*x)/(32*sqrtxz2) + 
       (3*x)/(32*poly2^2*sqrtxz2) - x/(2*poly2*sqrtxz2) + 
       (29*x^2)/(16*sqrtxz2) + (73*x^3)/(64*sqrtxz2) + 
       (19*x^3)/(32*poly2*sqrtxz2) - (3*x^5)/(32*poly2^2*sqrtxz2) - 
       (3*x^5)/(16*poly2*sqrtxz2) + (3*x^7)/(64*poly2^2*sqrtxz2) + 
       1/(sqrtxz2*(1 - z)) - (3*x)/(sqrtxz2*(1 - z)) + 
       (3*x^2)/(sqrtxz2*(1 - z)) - x^3/(sqrtxz2*(1 - z)) - 
       1/(sqrtxz2*z) - (3*x)/(sqrtxz2*z) - (3*x^2)/(sqrtxz2*z) - 
       x^3/(sqrtxz2*z) - z/sqrtxz2 - (11*x*z)/(4*sqrtxz2) - 
       (29*x^2*z)/(8*sqrtxz2) + (11*x*z^2)/(4*sqrtxz2))*
      Log[1 - sqrtxz2 + x] + (-1/2*1/sqrtxz2 + 3/(64*sqrtxz2*x) + 
       3/(64*poly2^2*sqrtxz2*x) - 3/(32*poly2*sqrtxz2*x) - 
       (259*x)/(32*sqrtxz2) - (3*x)/(32*poly2^2*sqrtxz2) + 
       x/(2*poly2*sqrtxz2) - (29*x^2)/(16*sqrtxz2) - 
       (73*x^3)/(64*sqrtxz2) - (19*x^3)/(32*poly2*sqrtxz2) + 
       (3*x^5)/(32*poly2^2*sqrtxz2) + (3*x^5)/(16*poly2*sqrtxz2) - 
       (3*x^7)/(64*poly2^2*sqrtxz2) - 1/(sqrtxz2*(1 - z)) + 
       (3*x)/(sqrtxz2*(1 - z)) - (3*x^2)/(sqrtxz2*(1 - z)) + 
       x^3/(sqrtxz2*(1 - z)) + 1/(sqrtxz2*z) + (3*x)/(sqrtxz2*z) + 
       (3*x^2)/(sqrtxz2*z) + x^3/(sqrtxz2*z) + z/sqrtxz2 + 
       (11*x*z)/(4*sqrtxz2) + (29*x^2*z)/(8*sqrtxz2) - 
       (11*x*z^2)/(4*sqrtxz2))*Log[1 + sqrtxz2 + x] + 
     (-3/4 + (5*x)/2 - (5*x^2)/2 + 1/(4*(1 - z)) - x/(2*(1 - z)) + 
       x^2/(2*(1 - z)) + x^2/(2*z) - z/2 - x^2*z)*Log[1 - z] + 
     (-1/4 - (7*x)/2 + (3*x^2)/2 - 3/(1 - z) + (6*x)/(1 - z) - 
       (5*x^2)/(2*(1 - z)) - 3/(2*z) + (7*x)/z - (5*x^2)/(2*z) + 
       2/((1 - z)*z) - (4*x)/((1 - z)*z) + (2*x^2)/((1 - z)*z) + x*z)*
      Log[z] + (-1/4 + x/2 - x^2/2 + 1/(2*(1 - z)) - x/(1 - z) + 
       x^2/(2*(1 - z)) + 1/(4*z) - x/(2*z) + x^2/(2*z))*
      Log[RealAbs[x - z]] + (-1/4 + x/2 - x^2/2 + 1/(4*(1 - z)) - 
       x/(2*(1 - z)) + x^2/(2*(1 - z)) + 1/(2*z) - x/z + x^2/(2*z))*
      Log[RealAbs[-1 + x + z]]) + 
   (7/8 - 3*x + (5*x^2)/2 + (-1 + 2*x - 2*x^2)*Log[1 - x] + 
     (3/4 - (3*x)/2 + 2*x^2)*Log[x])*PlusDist[1, 1 - z] + 
   LMUA*(-1/4 - z/8 - (x*z)/4 + (x^2*z)/4 + 
     (-1/4 + x/2 - x^2/2 - z/4 + (x*z)/2 - (x^2*z)/2)*Log[1 - x] + 
     (1/4 - x/2 + x^2/2 + z/4 - (x*z)/2 + (x^2*z)/2)*Log[x] + 
     DeltaDist[1 - z]*((3*x)/4 - (3*x^2)/4 + Pi^2*(-1/12 + x/6 - x^2/6) + 
       (3/8 - (3*x)/4 + (3*x^2)/4)*Log[1 - x] + 
       (-3/8 + (3*x)/4 - (3*x^2)/4)*Log[x]) + 
     (-5/4 + (5*x)/2 - (5*x^2)/2 + 1/(2*z) - x/z + x^2/z - z/4 + 
       (x*z)/2 - (x^2*z)/2)*Log[1 - z] + 
     (3/4 - (3*x)/2 + (3*x^2)/2 - 1/(2*(1 - z)) + x/(1 - z) - 
       x^2/(1 - z) + z/4 - (x*z)/2 + (x^2*z)/2)*Log[z] + 
     (3/8 + x/4 - x^2/4 + (1/2 - x + x^2)*Log[1 - x] + 
       (-1/2 + x - x^2)*Log[x])*PlusDist[0, 1 - z] + 
     LMUF*(1/4 - x/2 + x^2/2 + z/4 - (x*z)/2 + (x^2*z)/2 + 
       (-3/8 + (3*x)/4 - (3*x^2)/4)*DeltaDist[1 - z] + 
       (-1/2 + x - x^2)*PlusDist[0, 1 - z]) + (1 - 2*x + 2*x^2)*
      PlusDist[1, 1 - z]) + (-3/4 + (3*x)/2 - (3*x^2)/2)*
    PlusDist[2, 1 - z] + (1/(2*sqrtxz2) - 3/(64*sqrtxz2*x) - 
     3/(64*poly2^2*sqrtxz2*x) + 3/(32*poly2*sqrtxz2*x) + 
     (259*x)/(32*sqrtxz2) + (3*x)/(32*poly2^2*sqrtxz2) - 
     x/(2*poly2*sqrtxz2) + (29*x^2)/(16*sqrtxz2) + 
     (73*x^3)/(64*sqrtxz2) + (19*x^3)/(32*poly2*sqrtxz2) - 
     (3*x^5)/(32*poly2^2*sqrtxz2) - (3*x^5)/(16*poly2*sqrtxz2) + 
     (3*x^7)/(64*poly2^2*sqrtxz2) + 1/(sqrtxz2*(1 - z)) - 
     (3*x)/(sqrtxz2*(1 - z)) + (3*x^2)/(sqrtxz2*(1 - z)) - 
     x^3/(sqrtxz2*(1 - z)) - 1/(sqrtxz2*z) - (3*x)/(sqrtxz2*z) - 
     (3*x^2)/(sqrtxz2*z) - x^3/(sqrtxz2*z) - z/sqrtxz2 - 
     (11*x*z)/(4*sqrtxz2) - (29*x^2*z)/(8*sqrtxz2) + 
     (11*x*z^2)/(4*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-1/2*1/sqrtxz2 + 3/(64*sqrtxz2*x) + 3/(64*poly2^2*sqrtxz2*x) - 
     3/(32*poly2*sqrtxz2*x) - (259*x)/(32*sqrtxz2) - 
     (3*x)/(32*poly2^2*sqrtxz2) + x/(2*poly2*sqrtxz2) - 
     (29*x^2)/(16*sqrtxz2) - (73*x^3)/(64*sqrtxz2) - 
     (19*x^3)/(32*poly2*sqrtxz2) + (3*x^5)/(32*poly2^2*sqrtxz2) + 
     (3*x^5)/(16*poly2*sqrtxz2) - (3*x^7)/(64*poly2^2*sqrtxz2) - 
     1/(sqrtxz2*(1 - z)) + (3*x)/(sqrtxz2*(1 - z)) - 
     (3*x^2)/(sqrtxz2*(1 - z)) + x^3/(sqrtxz2*(1 - z)) + 1/(sqrtxz2*z) + 
     (3*x)/(sqrtxz2*z) + (3*x^2)/(sqrtxz2*z) + x^3/(sqrtxz2*z) + 
     z/sqrtxz2 + (11*x*z)/(4*sqrtxz2) + (29*x^2*z)/(8*sqrtxz2) - 
     (11*x*z^2)/(4*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-1/2*1/sqrtxz2 + 3/(64*sqrtxz2*x) + 3/(64*poly2^2*sqrtxz2*x) - 
     3/(32*poly2*sqrtxz2*x) - (259*x)/(32*sqrtxz2) - 
     (3*x)/(32*poly2^2*sqrtxz2) + x/(2*poly2*sqrtxz2) - 
     (29*x^2)/(16*sqrtxz2) - (73*x^3)/(64*sqrtxz2) - 
     (19*x^3)/(32*poly2*sqrtxz2) + (3*x^5)/(32*poly2^2*sqrtxz2) + 
     (3*x^5)/(16*poly2*sqrtxz2) - (3*x^7)/(64*poly2^2*sqrtxz2) - 
     1/(sqrtxz2*(1 - z)) + (3*x)/(sqrtxz2*(1 - z)) - 
     (3*x^2)/(sqrtxz2*(1 - z)) + x^3/(sqrtxz2*(1 - z)) + 1/(sqrtxz2*z) + 
     (3*x)/(sqrtxz2*z) + (3*x^2)/(sqrtxz2*z) + x^3/(sqrtxz2*z) + 
     z/sqrtxz2 + (11*x*z)/(4*sqrtxz2) + (29*x^2*z)/(8*sqrtxz2) - 
     (11*x*z^2)/(4*sqrtxz2))*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (1/(2*sqrtxz2) - 3/(64*sqrtxz2*x) - 3/(64*poly2^2*sqrtxz2*x) + 
     3/(32*poly2*sqrtxz2*x) + (259*x)/(32*sqrtxz2) + 
     (3*x)/(32*poly2^2*sqrtxz2) - x/(2*poly2*sqrtxz2) + 
     (29*x^2)/(16*sqrtxz2) + (73*x^3)/(64*sqrtxz2) + 
     (19*x^3)/(32*poly2*sqrtxz2) - (3*x^5)/(32*poly2^2*sqrtxz2) - 
     (3*x^5)/(16*poly2*sqrtxz2) + (3*x^7)/(64*poly2^2*sqrtxz2) + 
     1/(sqrtxz2*(1 - z)) - (3*x)/(sqrtxz2*(1 - z)) + 
     (3*x^2)/(sqrtxz2*(1 - z)) - x^3/(sqrtxz2*(1 - z)) - 1/(sqrtxz2*z) - 
     (3*x)/(sqrtxz2*z) - (3*x^2)/(sqrtxz2*z) - x^3/(sqrtxz2*z) - 
     z/sqrtxz2 - (11*x*z)/(4*sqrtxz2) - (29*x^2*z)/(8*sqrtxz2) + 
     (11*x*z^2)/(4*sqrtxz2))*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (2 + 4*x + 2*x^2 - 2/z - (4*x)/z - (2*x^2)/z - z - 2*x*z - 2*x^2*z)*
    PolyLog[2, -x] + (-3/2 + 2*x - x^2 + 2/(1 - z) - (4*x)/(1 - z) + 
     (2*x^2)/(1 - z) + 1/(2*z) - x/z + x^2/z - z/2 + 2*x*z - x^2*z)*
    PolyLog[2, x] + PlusDist[0, 1 - z]*(3/8 + (11*x)/8 - (3*x^2)/8 + 
     Pi^2*(1/8 - x/4 + x^2/3) + (-1/2 + x - x^2)*Log[1 - x]^2 + 
     (-3/4 + 3*x - (5*x^2)/2)*Log[x] + (-1/4 + x/2 - x^2)*Log[x]^2 + 
     Log[1 - x]*(7/8 - 3*x + (5*x^2)/2 + (1 - 2*x + 2*x^2)*Log[x]) + 
     (1/4 - x/2)*PolyLog[2, x]) + LMUF*(-1/2*x + (3*x^2)/4 + z/2 - 
     (3*x^2*z)/4 + (-1/4 + x/2 - x^2/2 - z/4 + (x*z)/2 - (x^2*z)/2)*
      Log[1 - x] + (-1/4 - x/2 + x^2/2 + z/4 + (x*z)/2 + (x^2*z)/2)*
      Log[x] + (-1/4 + x/2 - x^2/2 - z/4 + (x*z)/2 - (x^2*z)/2)*
      Log[1 - z] + (-1/4 + x/2 - x^2/2 + 1/(2*(1 - z)) - x/(1 - z) + 
       x^2/(1 - z) - z/4 + (x*z)/2 - (x^2*z)/2)*Log[z] + 
     (-1/2 + (5*x)/4 - (3*x^2)/4 + (1/2 - x + x^2)*Log[1 - x] + 
       (-1/4 + x/2 - x^2)*Log[x])*PlusDist[0, 1 - z] + 
     (1/2 - x + x^2)*PlusDist[1, 1 - z] + DeltaDist[1 - z]*
      (-3/8 - (5*x)/8 - (3*x^2)/8 + Pi^2*(-1/24 + x/12 - x^2/6) + 
       (1/2 - x + x^2)*Log[1 - x]^2 + (3/8 - (9*x)/4 + (7*x^2)/4)*
        Log[x] + (1/4 - x/2 + x^2)*Log[x]^2 + 
       Log[1 - x]*(-1/2 + (9*x)/4 - (7*x^2)/4 + (-1 + 2*x - 2*x^2)*
          Log[x]) + (-1/4 + x/2)*PolyLog[2, x])) + 
   (-1/2 + x - x^2 - 1/(2*(1 - z)) + x/(1 - z) - x^2/(1 - z) - 3/(2*z) + 
     (3*x)/z - x^2/z + 2/((1 - z)*z) - (4*x)/((1 - z)*z) + 
     (2*x^2)/((1 - z)*z))*PolyLog[2, 1 - x/z] + 
   (2 - 4*x + 4*x^2 - 3/(2*(1 - z)) + (3*x)/(1 - z) - x^2/(1 - z) + 
     1/(2*z) - x/z - x^2/z)*PolyLog[2, z] + 
   (-1/2 + x - x^2 + (1 - z)^(-1) - (2*x)/(1 - z) + x^2/(1 - z) + 
     1/(2*z) - x/z + x^2/z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (-1/2 + x - x^2 + 1/(2*(1 - z)) - x/(1 - z) + x^2/(1 - z) + z^(-1) - 
     (2*x)/z + x^2/z)*SVP[2, -((-1 + x)/z)] + 
   (1/2 - x + x^2 - 1/(2*(1 - z)) + x/(1 - z) - x^2/(1 - z) - z^(-1) + 
     (2*x)/z - x^2/z)*SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
   (1/2 - x + x^2 - (1 - z)^(-1) + (2*x)/(1 - z) - x^2/(1 - z) - 
     1/(2*z) + x/z - x^2/z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
   DeltaDist[1 - z]*(17/8 - (81*x)/16 + (57*x^2)/16 + 
     (-5/24 + (5*x)/12 - (5*x^2)/12)*Log[1 - x]^3 + 
     (-3/4 - (37*x)/16 + (7*x^2)/8)*Log[x] + 
     (7/32 - (15*x)/8 + (3*x^2)/2)*Log[x]^2 + (1/48 - x/24 + x^2/4)*
      Log[x]^3 + Pi^2*(-1/8 + (5*x)/12 - x^2/3 + (1/12 - x/6 + x^2/4)*
        Log[1 - x] + (-1/4 + x/2 - (2*x^2)/3)*Log[x]) + 
     Log[1 - x]^2*(7/16 - (7*x)/4 + (3*x^2)/2 + (1 - 2*x + (7*x^2)/4)*
        Log[x]) + Log[1 - x]*(3/8 + (7*x)/4 - (7*x^2)/8 + 
       (-7/8 + (7*x)/2 - 3*x^2)*Log[x] + (-3/8 + (3*x)/4 - (3*x^2)/4)*
        Log[x]^2) + (-1/8 + (1/2 - x + x^2/2)*Log[1 - x] + 
       (-1/2 + x - x^2/2)*Log[x])*PolyLog[2, x] + 
     (3/2 - 3*x + (5*x^2)/2)*PolyLog[3, 1 - x] + 
     (5/4 - (5*x)/2 + (5*x^2)/2)*PolyLog[3, x] - 4*Zeta[3] + 
     8*x*Zeta[3] - 8*x^2*Zeta[3]))/NC + 
 NC*(-25/48 - 1/(16*poly2) - 425/(144*x) + 1/(16*poly2*x) - (251*x)/48 + 
   (1415*x^2)/144 - x^3/(16*poly2) + x^4/(16*poly2) - 2/(1 - z) + 
   (4*x)/(1 - z) - (4*x^2)/(1 - z) + 1/(4*(1 - x - z)) - 
   (3*x)/(4*(1 - x - z)) + x^2/(1 - x - z) - x^3/(2*(1 - x - z)) - 
   199/(48*z) + 13/(9*x*z) + (28*x)/(3*z) - (161*x^2)/(18*z) + 
   2/((1 - z)*z) - (4*x)/((1 - z)*z) + (4*x^2)/((1 - z)*z) + (153*z)/16 - 
   11*x*z + (3*x^2*z)/2 + Pi^2*(1/12 - (8*x)/3 + (4*x^2)/3 + 
     1/(4*(1 - z)) - x/(2*(1 - z)) + x^2/(2*(1 - z)) + 1/(4*z) + 
     x/(2*z) + x^2/(6*z) - 1/(3*(1 - z)*z) + (2*x)/(3*(1 - z)*z) - 
     (2*x^2)/(3*(1 - z)*z) + z/12 + (x*z)/3 + (x^2*z)/6) + 
   (-5/4 + (5*x)/2 - (5*x^2)/2 + 1/(2*z) - x/z + x^2/z - z/4 + (x*z)/2 - 
     (x^2*z)/2)*Log[1 - x]^2 + (9/4 + (19*x)/2 - 2/(1 - z) + 
     (4*x)/(1 - z) - (4*x^2)/(1 - z) - 15/(4*z) + (3*x)/(2*z) - 
     (11*x^2)/(2*z) + 5/(2*(1 - z)*z) - (5*x)/((1 - z)*z) + 
     (5*x^2)/((1 - z)*z) - z - 2*x^2*z)*Log[x]^2 + 
   LMUF^2*DeltaDist[1 - z]*(53/48 + 1/(3*x) + (5*x)/12 - (3*x^2)/4 + 
     (3/4 - (3*x)/2 + (3*x^2)/2)*Log[1 - x] + (3/8 + (9*x)/4 - x^2/2)*
      Log[x]) + (-3/4 + (3*x)/2 - (3*x^2)/2 + 1/(4*z) - x/(2*z) + 
     x^2/(2*z) - z/4 + (x*z)/2 - (x^2*z)/2)*Log[1 - z]^2 + 
   (3/2 - 3*x + 3*x^2 - 5/(4*(1 - z)) + (5*x)/(2*(1 - z)) - 
     (5*x^2)/(2*(1 - z)) - 3/(4*z) + (3*x)/(2*z) - (3*x^2)/(2*z) + 
     1/(2*(1 - z)*z) - x/((1 - z)*z) + x^2/((1 - z)*z) + z/4 - (x*z)/2 + 
     (x^2*z)/2)*Log[z]^2 + Log[1 - x]*(1/4 - 4/(3*x) - (23*x)/2 + 
     (169*x^2)/12 - 1/(4*z) + 2/(3*x*z) + (11*x)/(2*z) - (20*x^2)/(3*z) + 
     (3*z)/8 - (x*z)/4 - (x^2*z)/2 + (5/2 - 5*x + 4*x^2 - 2/(1 - z) + 
       (4*x)/(1 - z) - (4*x^2)/(1 - z) - 5/(2*z) + (5*x)/z - (5*x^2)/z + 
       2/((1 - z)*z) - (4*x)/((1 - z)*z) + (4*x^2)/((1 - z)*z) + z - 
       2*x*z + 2*x^2*z)*Log[x] + (-5/2 + 5*x - 5*x^2 + z^(-1) - (2*x)/z + 
       (2*x^2)/z - z/2 + x*z - x^2*z)*Log[1 - z] + 
     (-1/2 + x - x^2 + 1/(2*(1 - z)) - x/(1 - z) + x^2/(1 - z) + 
       1/(2*z) - x/z + x^2/z)*Log[z]) + 
   Log[z]*(-15/16 + 3/(32*poly2^2) + 5/(32*poly2) - 73/(48*x) + 
     3/(32*poly2^2*x) + 3/(32*poly2*x) - (59*x)/8 - (3*x)/(32*poly2^2) + 
     (23*x)/(16*poly2) + (53*x^2)/6 - (3*x^2)/(32*poly2^2) + 
     (23*x^2)/(16*poly2) - (3*x^3)/(32*poly2^2) - x^3/(32*poly2) - 
     (3*x^4)/(32*poly2^2) - (3*x^4)/(32*poly2) + (3*x^5)/(32*poly2^2) + 
     (3*x^6)/(32*poly2^2) - 5/(1 - z) + 2/(3*x*(1 - z)) + 
     (13*x)/(1 - z) - (38*x^2)/(3*(1 - z)) - x^4/(2*(x - z)^2) + 
     (3*x^3)/(2*(x - z)) - 27/(8*z) + 2/(3*x*z) + (23*x)/(2*z) - 
     (79*x^2)/(6*z) + 4/((1 - z)*z) - (8*x)/((1 - z)*z) + 
     (8*x^2)/((1 - z)*z) + (23*z)/4 - (57*x*z)/8 + x^2*z + 
     (x*z^3)/(2*(x - z)^2) + (-1/2 + x - x^2 + 1/(4*(1 - z)) - 
       x/(2*(1 - z)) + x^2/(2*(1 - z)) + 1/(4*z) - x/(2*z) + x^2/(2*z))*
      Log[RealAbs[x - z]]) + Log[x]*(-71/16 - 3/(32*poly2^2) - 
     5/(32*poly2) - 3/(16*x) + 3/(32*poly2^2*x) + 3/(32*poly2*x) - 
     (5*x)/4 - (3*x)/(32*poly2^2) + (23*x)/(16*poly2) - (105*x^2)/4 + 
     (3*x^2)/(32*poly2^2) - (23*x^2)/(16*poly2) - (3*x^3)/(32*poly2^2) - 
     x^3/(32*poly2) + (3*x^4)/(32*poly2^2) + (3*x^4)/(32*poly2) + 
     (3*x^5)/(32*poly2^2) - (3*x^6)/(32*poly2^2) + 8/(1 - z) - 
     (16*x)/(1 - z) + (16*x^2)/(1 - z) + x/(4*(1 - x - z)^2) - 
     (3*x^2)/(4*(1 - x - z)^2) + x^3/(1 - x - z)^2 - 
     x^4/(2*(1 - x - z)^2) - 3/(4*(1 - x - z)) + (2*x)/(1 - x - z) - 
     (3*x^2)/(2*(1 - x - z)) + x^3/(1 - x - z) + x^4/(2*(x - z)^2) - 
     (3*x^3)/(2*(x - z)) + 73/(8*z) - (69*x)/(4*z) + (30*x^2)/z - 
     8/((1 - z)*z) + (16*x)/((1 - z)*z) - (16*x^2)/((1 - z)*z) + 
     (37*z)/8 + (39*x*z)/8 + (x^2*z)/2 - (x*z^3)/(2*(x - z)^2) + 
     (-1 - 2*x + z + 2*x*z + 2*x^2*z)*Log[1 + x] + 
     (-9/(4*sqrtxz2) - 5/(64*sqrtxz2*x) + 3/(64*poly2^2*sqrtxz2*x) + 
       1/(32*poly2*sqrtxz2*x) - (211*x)/(32*sqrtxz2) - 
       (3*x)/(32*poly2^2*sqrtxz2) + (5*x)/(8*poly2*sqrtxz2) - 
       (129*x^2)/(16*sqrtxz2) - (193*x^3)/(64*sqrtxz2) - 
       (23*x^3)/(32*poly2*sqrtxz2) + (3*x^5)/(32*poly2^2*sqrtxz2) + 
       x^5/(16*poly2*sqrtxz2) - (3*x^7)/(64*poly2^2*sqrtxz2) - 
       1/(2*sqrtxz2*(1 - z)) + (3*x)/(2*sqrtxz2*(1 - z)) - 
       (2*x^2)/(sqrtxz2*(1 - z)) + x^3/(sqrtxz2*(1 - z)) + 
       1/(2*sqrtxz2*z) + (3*x)/(2*sqrtxz2*z) + (2*x^2)/(sqrtxz2*z) + 
       x^3/(sqrtxz2*z) + (9*z)/(2*sqrtxz2) + (51*x*z)/(4*sqrtxz2) + 
       (129*x^2*z)/(8*sqrtxz2) - (51*x*z^2)/(4*sqrtxz2))*
      Log[1 - sqrtxz2 + x] + (9/(4*sqrtxz2) + 5/(64*sqrtxz2*x) - 
       3/(64*poly2^2*sqrtxz2*x) - 1/(32*poly2*sqrtxz2*x) + 
       (211*x)/(32*sqrtxz2) + (3*x)/(32*poly2^2*sqrtxz2) - 
       (5*x)/(8*poly2*sqrtxz2) + (129*x^2)/(16*sqrtxz2) + 
       (193*x^3)/(64*sqrtxz2) + (23*x^3)/(32*poly2*sqrtxz2) - 
       (3*x^5)/(32*poly2^2*sqrtxz2) - x^5/(16*poly2*sqrtxz2) + 
       (3*x^7)/(64*poly2^2*sqrtxz2) + 1/(2*sqrtxz2*(1 - z)) - 
       (3*x)/(2*sqrtxz2*(1 - z)) + (2*x^2)/(sqrtxz2*(1 - z)) - 
       x^3/(sqrtxz2*(1 - z)) - 1/(2*sqrtxz2*z) - (3*x)/(2*sqrtxz2*z) - 
       (2*x^2)/(sqrtxz2*z) - x^3/(sqrtxz2*z) - (9*z)/(2*sqrtxz2) - 
       (51*x*z)/(4*sqrtxz2) - (129*x^2*z)/(8*sqrtxz2) + 
       (51*x*z^2)/(4*sqrtxz2))*Log[1 + sqrtxz2 + x] + 
     (-3/2 - 10*x + 2*x^2 - 1/(4*(1 - z)) + x/(2*(1 - z)) - 
       x^2/(2*(1 - z)) + 3/(4*z) + (9*x)/(2*z) - x^2/(2*z) + z/2 + x^2*z)*
      Log[1 - z] + (-1 - 2*x^2 + 13/(4*(1 - z)) - (9*x)/(2*(1 - z)) + 
       (13*x^2)/(2*(1 - z)) + 4/z - (4*x)/z + (13*x^2)/(2*z) - 
       3/((1 - z)*z) + (6*x)/((1 - z)*z) - (6*x^2)/((1 - z)*z) - x*z)*
      Log[z] + (1/2 - x + x^2 - 1/(4*(1 - z)) + x/(2*(1 - z)) - 
       x^2/(2*(1 - z)) - 1/(4*z) + x/(2*z) - x^2/(2*z))*
      Log[RealAbs[x - z]] + (1/2 - x + x^2 - 1/(4*(1 - z)) + 
       x/(2*(1 - z)) - x^2/(2*(1 - z)) - 1/(4*z) + x/(2*z) - x^2/(2*z))*
      Log[RealAbs[-1 + x + z]]) + Log[1 - z]*(-1/2 - 4/(3*x) - 10*x + 
     (151*x^2)/12 - x/(4*(1 - x - z)^2) + (3*x^2)/(4*(1 - x - z)^2) - 
     x^3/(1 - x - z)^2 + x^4/(2*(1 - x - z)^2) + 3/(4*(1 - x - z)) - 
     (2*x)/(1 - x - z) + (3*x^2)/(2*(1 - x - z)) - x^3/(1 - x - z) - 
     1/(4*z) + 2/(3*x*z) + (11*x)/(2*z) - (20*x^2)/(3*z) + (3*z)/8 - 
     (x*z)/4 - (x^2*z)/2 + (-3/2 + 3*x - 3*x^2 + 1/(2*(1 - z)) - 
       x/(1 - z) + x^2/(1 - z) + 1/(2*z) - x/z + x^2/z)*Log[z] + 
     (-1/2 + x - x^2 + 1/(4*(1 - z)) - x/(2*(1 - z)) + x^2/(2*(1 - z)) + 
       1/(4*z) - x/(2*z) + x^2/(2*z))*Log[RealAbs[-1 + x + z]]) + 
   LMUR*(-11/6 + (11*x)/3 - (11*x^2)/3 + 11/(12*z) - (11*x)/(6*z) + 
     (11*x^2)/(6*z) + DeltaDist[1 - z]*((11*x)/6 - (11*x^2)/6 + 
       (11/12 - (11*x)/6 + (11*x^2)/6)*Log[1 - x] + 
       (-11/12 + (11*x)/6 - (11*x^2)/6)*Log[x]) + 
     (11/12 - (11*x)/6 + (11*x^2)/6)*PlusDist[0, 1 - z]) + 
   (-3/8 + 2/(3*x) + 7*x - (23*x^2)/3 + (2 - 4*x + 4*x^2)*Log[1 - x] + 
     (1/4 + (11*x)/2 - 2*x^2)*Log[x])*PlusDist[1, 1 - z] + 
   LMUA*(1/4 + z/8 + (x*z)/4 - (x^2*z)/4 + 
     (1/4 - x/2 + x^2/2 + z/4 - (x*z)/2 + (x^2*z)/2)*Log[1 - x] + 
     (-1/4 + x/2 - x^2/2 - z/4 + (x*z)/2 - (x^2*z)/2)*Log[x] + 
     DeltaDist[1 - z]*((-3*x)/4 + (3*x^2)/4 + Pi^2*(1/12 - x/6 + x^2/6) + 
       (-3/8 + (3*x)/4 - (3*x^2)/4)*Log[1 - x] + 
       (3/8 - (3*x)/4 + (3*x^2)/4)*Log[x]) + 
     (5/4 - (5*x)/2 + (5*x^2)/2 - 1/(2*z) + x/z - x^2/z + z/4 - (x*z)/2 + 
       (x^2*z)/2)*Log[1 - z] + (-3/4 + (3*x)/2 - (3*x^2)/2 + 
       1/(2*(1 - z)) - x/(1 - z) + x^2/(1 - z) - z/4 + (x*z)/2 - 
       (x^2*z)/2)*Log[z] + (-3/8 - x/4 + x^2/4 + (-1/2 + x - x^2)*
        Log[1 - x] + (1/2 - x + x^2)*Log[x])*PlusDist[0, 1 - z] + 
     LMUF*(-1/4 + x/2 - x^2/2 - z/4 + (x*z)/2 - (x^2*z)/2 + 
       (3/8 - (3*x)/4 + (3*x^2)/4)*DeltaDist[1 - z] + 
       (1/2 - x + x^2)*PlusDist[0, 1 - z]) + (-1 + 2*x - 2*x^2)*
      PlusDist[1, 1 - z]) + (3/4 - (3*x)/2 + (3*x^2)/2)*
    PlusDist[2, 1 - z] + (-9/(4*sqrtxz2) - 5/(64*sqrtxz2*x) + 
     3/(64*poly2^2*sqrtxz2*x) + 1/(32*poly2*sqrtxz2*x) - 
     (211*x)/(32*sqrtxz2) - (3*x)/(32*poly2^2*sqrtxz2) + 
     (5*x)/(8*poly2*sqrtxz2) - (129*x^2)/(16*sqrtxz2) - 
     (193*x^3)/(64*sqrtxz2) - (23*x^3)/(32*poly2*sqrtxz2) + 
     (3*x^5)/(32*poly2^2*sqrtxz2) + x^5/(16*poly2*sqrtxz2) - 
     (3*x^7)/(64*poly2^2*sqrtxz2) - 1/(2*sqrtxz2*(1 - z)) + 
     (3*x)/(2*sqrtxz2*(1 - z)) - (2*x^2)/(sqrtxz2*(1 - z)) + 
     x^3/(sqrtxz2*(1 - z)) + 1/(2*sqrtxz2*z) + (3*x)/(2*sqrtxz2*z) + 
     (2*x^2)/(sqrtxz2*z) + x^3/(sqrtxz2*z) + (9*z)/(2*sqrtxz2) + 
     (51*x*z)/(4*sqrtxz2) + (129*x^2*z)/(8*sqrtxz2) - 
     (51*x*z^2)/(4*sqrtxz2))*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (9/(4*sqrtxz2) + 5/(64*sqrtxz2*x) - 3/(64*poly2^2*sqrtxz2*x) - 
     1/(32*poly2*sqrtxz2*x) + (211*x)/(32*sqrtxz2) + 
     (3*x)/(32*poly2^2*sqrtxz2) - (5*x)/(8*poly2*sqrtxz2) + 
     (129*x^2)/(16*sqrtxz2) + (193*x^3)/(64*sqrtxz2) + 
     (23*x^3)/(32*poly2*sqrtxz2) - (3*x^5)/(32*poly2^2*sqrtxz2) - 
     x^5/(16*poly2*sqrtxz2) + (3*x^7)/(64*poly2^2*sqrtxz2) + 
     1/(2*sqrtxz2*(1 - z)) - (3*x)/(2*sqrtxz2*(1 - z)) + 
     (2*x^2)/(sqrtxz2*(1 - z)) - x^3/(sqrtxz2*(1 - z)) - 
     1/(2*sqrtxz2*z) - (3*x)/(2*sqrtxz2*z) - (2*x^2)/(sqrtxz2*z) - 
     x^3/(sqrtxz2*z) - (9*z)/(2*sqrtxz2) - (51*x*z)/(4*sqrtxz2) - 
     (129*x^2*z)/(8*sqrtxz2) + (51*x*z^2)/(4*sqrtxz2))*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (9/(4*sqrtxz2) + 5/(64*sqrtxz2*x) - 3/(64*poly2^2*sqrtxz2*x) - 
     1/(32*poly2*sqrtxz2*x) + (211*x)/(32*sqrtxz2) + 
     (3*x)/(32*poly2^2*sqrtxz2) - (5*x)/(8*poly2*sqrtxz2) + 
     (129*x^2)/(16*sqrtxz2) + (193*x^3)/(64*sqrtxz2) + 
     (23*x^3)/(32*poly2*sqrtxz2) - (3*x^5)/(32*poly2^2*sqrtxz2) - 
     x^5/(16*poly2*sqrtxz2) + (3*x^7)/(64*poly2^2*sqrtxz2) + 
     1/(2*sqrtxz2*(1 - z)) - (3*x)/(2*sqrtxz2*(1 - z)) + 
     (2*x^2)/(sqrtxz2*(1 - z)) - x^3/(sqrtxz2*(1 - z)) - 
     1/(2*sqrtxz2*z) - (3*x)/(2*sqrtxz2*z) - (2*x^2)/(sqrtxz2*z) - 
     x^3/(sqrtxz2*z) - (9*z)/(2*sqrtxz2) - (51*x*z)/(4*sqrtxz2) - 
     (129*x^2*z)/(8*sqrtxz2) + (51*x*z^2)/(4*sqrtxz2))*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-9/(4*sqrtxz2) - 5/(64*sqrtxz2*x) + 3/(64*poly2^2*sqrtxz2*x) + 
     1/(32*poly2*sqrtxz2*x) - (211*x)/(32*sqrtxz2) - 
     (3*x)/(32*poly2^2*sqrtxz2) + (5*x)/(8*poly2*sqrtxz2) - 
     (129*x^2)/(16*sqrtxz2) - (193*x^3)/(64*sqrtxz2) - 
     (23*x^3)/(32*poly2*sqrtxz2) + (3*x^5)/(32*poly2^2*sqrtxz2) + 
     x^5/(16*poly2*sqrtxz2) - (3*x^7)/(64*poly2^2*sqrtxz2) - 
     1/(2*sqrtxz2*(1 - z)) + (3*x)/(2*sqrtxz2*(1 - z)) - 
     (2*x^2)/(sqrtxz2*(1 - z)) + x^3/(sqrtxz2*(1 - z)) + 
     1/(2*sqrtxz2*z) + (3*x)/(2*sqrtxz2*z) + (2*x^2)/(sqrtxz2*z) + 
     x^3/(sqrtxz2*z) + (9*z)/(2*sqrtxz2) + (51*x*z)/(4*sqrtxz2) + 
     (129*x^2*z)/(8*sqrtxz2) - (51*x*z^2)/(4*sqrtxz2))*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + (-1 - 2*x + z + 2*x*z + 2*x^2*z)*
    PolyLog[2, -x] + (5/2 + 8*x - x^2 - 2/(1 - z) + (4*x)/(1 - z) - 
     (4*x^2)/(1 - z) - 5/(2*z) - x/z - (3*x^2)/z + 2/((1 - z)*z) - 
     (4*x)/((1 - z)*z) + (4*x^2)/((1 - z)*z) + z/2 - 2*x*z + x^2*z)*
    PolyLog[2, x] + PlusDist[0, 1 - z]*(-59/24 + 13/(9*x) + (119*x)/24 - 
     (347*x^2)/72 + Pi^2*(-1/8 + (11*x)/12 - (2*x^2)/3) + 
     (1 - 2*x + 2*x^2)*Log[1 - x]^2 + (-3/4 - (7*x)/2 + x^2)*Log[x]^2 + 
     Log[1 - x]*(-3/8 + 2/(3*x) + 7*x - (23*x^2)/3 + 
       (-2 + 4*x - 4*x^2)*Log[x]) + Log[x]*(7/4 - 3*x + 15*x^2 + 
       (-1 - 2*x - 2*x^2)*Log[1 + x]) + (-1 - 2*x - 2*x^2)*
      PolyLog[2, -x] + (-5/4 - (7*x)/2)*PolyLog[2, x]) + 
   LMUF*(17/6 + 4/(3*x) + (29*x)/6 - (89*x^2)/12 - 17/(12*z) - 
     2/(3*x*z) - (13*x)/(6*z) + (10*x^2)/(3*z) - z/2 + (3*x^2*z)/4 + 
     LMUR*(-11/12 + (11*x)/6 - (11*x^2)/6)*DeltaDist[1 - z] + 
     (9/4 - (9*x)/2 + (9*x^2)/2 - z^(-1) + (2*x)/z - (2*x^2)/z + z/4 - 
       (x*z)/2 + (x^2*z)/2)*Log[1 - x] + 
     (9/4 + (17*x)/2 - x^2/2 - z^(-1) - (4*x)/z - z/4 - (x*z)/2 - 
       (x^2*z)/2)*Log[x] + (1/4 - x/2 + x^2/2 + z/4 - (x*z)/2 + 
       (x^2*z)/2)*Log[1 - z] + (1/4 - x/2 + x^2/2 - 1/(2*(1 - z)) + 
       x/(1 - z) - x^2/(1 - z) + z/4 - (x*z)/2 + (x^2*z)/2)*Log[z] + 
     (-11/12 - 2/(3*x) - (41*x)/12 + (49*x^2)/12 + (-3/2 + 3*x - 3*x^2)*
        Log[1 - x] + (-3/4 - (9*x)/2 + x^2)*Log[x])*PlusDist[0, 1 - z] + 
     (-1/2 + x - x^2)*PlusDist[1, 1 - z] + DeltaDist[1 - z]*
      (59/24 - 13/(9*x) - (181*x)/24 + (533*x^2)/72 + 
       Pi^2*(1/24 - (3*x)/4 + x^2/2) + (-1 + 2*x - 2*x^2)*Log[1 - x]^2 + 
       (3/4 + (7*x)/2 - x^2)*Log[x]^2 + Log[1 - x]*(-11/12 - 2/(3*x) - 
         (53*x)/12 + (61*x^2)/12 + (2 - 4*x + 4*x^2)*Log[x]) + 
       Log[x]*(-11/24 + (5*x)/12 - (149*x^2)/12 + (1 + 2*x + 2*x^2)*
          Log[1 + x]) + (1 + 2*x + 2*x^2)*PolyLog[2, -x] + 
       (5/4 + (7*x)/2)*PolyLog[2, x])) + 
   (3/2 - 3*x + 3*x^2 + 1/(2*(1 - z)) - x/(1 - z) + x^2/(1 - z) + 
     1/(2*z) - x/z + x^2/z - 1/((1 - z)*z) + (2*x)/((1 - z)*z) - 
     (2*x^2)/((1 - z)*z))*PolyLog[2, 1 - x/z] + 
   (-2 + 4*x - 4*x^2 + 1/(2*(1 - z)) - x/(1 - z) + x^2/(1 - z) + 
     1/(2*z) - x/z + x^2/z)*PolyLog[2, z] + 
   (-1 + 2*x - 2*x^2 + 1/(2*(1 - z)) - x/(1 - z) + x^2/(1 - z) + 
     1/(2*z) - x/z + x^2/z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (-1 + 2*x - 2*x^2 + 1/(2*(1 - z)) - x/(1 - z) + x^2/(1 - z) + 
     1/(2*z) - x/z + x^2/z)*SVP[2, -((-1 + x)/z)] + 
   (1 - 2*x + 2*x^2 - 1/(2*(1 - z)) + x/(1 - z) - x^2/(1 - z) - 1/(2*z) + 
     x/z - x^2/z)*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   DeltaDist[1 - z]*(-43/18 + 52/(27*x) + (1049*x)/144 - (3433*x^2)/432 + 
     (-1/3 - (2*x)/3 - (2*x^2)/3)*Log[2]^3 + 
     (7/24 - (7*x)/12 + (7*x^2)/12)*Log[1 - x]^3 + 
     (19/48 + (29*x)/24 - x^2/4)*Log[x]^3 + 
     Log[1 - x]^2*(-3/16 + 1/(3*x) + (13*x)/4 - (43*x^2)/12 + 
       (-3/2 - (7*x^2)/4)*Log[x]) + (-1 - 2*x - 2*x^2)*Log[2]*Log[1 - x]*
      Log[1 + x] + (-1/6 - x/3 - x^2/3)*Log[1 + x]^3 + 
     Pi^2*(7/24 - x/4 + (29*x^2)/12 + (1/6 + x/3 + x^2/3)*Log[2] + 
       (-1/6 + x - (3*x^2)/4)*Log[1 - x] + (1/12 - (3*x)/2 + x^2)*
        Log[x] + (-1/6 - x/3 - x^2/3)*Log[1 + x]) + 
     Log[x]*(29/6 + (143*x)/48 + (583*x^2)/72 + (x + x^2)*Log[1 + x]) + 
     Log[2]^2*((1/2 + x + x^2)*Log[1 - x] + (1/2 + x + x^2)*Log[1 + x]) + 
     Log[x]^2*(-59/32 + (19*x)/8 - (137*x^2)/12 + (1 + 2*x + 2*x^2)*
        Log[1 + x]) + Log[1 - x]*(-59/24 + 13/(9*x) + (16*x)/3 - 
       (383*x^2)/72 + (11/8 - (11*x)/4 + (11*x^2)/4)*Log[x]^2 + 
       (1/2 + x + x^2)*Log[1 + x]^2 + Log[x]*(3/8 - 2/(3*x) - (15*x)/2 + 
         (49*x^2)/6 + (-1 - 2*x - 2*x^2)*Log[1 + x])) + 
     (x + x^2 + (-1 - 2*x - 2*x^2)*Log[1 - x] + (1 + 2*x + 2*x^2)*Log[x])*
      PolyLog[2, -x] + (-11/8 - 2/(3*x) - 4*x - (22*x^2)/3 + 
       (-1 - 4*x + x^2/2)*Log[1 - x] + (5/2 + x + (5*x^2)/2)*Log[x])*
      PolyLog[2, x] + (-3/2 - 7*x - x^2/2)*PolyLog[3, 1 - x] + 
     (1 + 2*x + 2*x^2)*PolyLog[3, 1/2 - x/2] + (1 + 2*x + 2*x^2)*
      PolyLog[3, 1/2 + x/2] + (-9/4 + (5*x)/2 - (9*x^2)/2)*
      PolyLog[3, x] + (1 + 2*x + 2*x^2)*PolyLog[3, 
       (1 + x)^(-1) - x/(1 + x)] + (9*Zeta[3])/4 - (13*x*Zeta[3])/2 + 
     (9*x^2*Zeta[3])/2));

C2TG2QNoThetaExplicit = LMUR*NF*(1/3 - (2*x)/3 + (2*x^2)/3 - 1/(6*z) + x/(3*z) - x^2/(3*z)) + 
 LMUF*NF*(-1/3 + (2*x)/3 - (2*x^2)/3 + 1/(6*z) - x/(3*z) + x^2/(3*z)) + 
 LMUR*NC*(-11/6 + (11*x)/3 - (11*x^2)/3 + 11/(12*z) - (11*x)/(6*z) + 
   (11*x^2)/(6*z)) + LMUA*LMUF*NC*(-1/4 + x/2 - x^2/2 - z/4 + (x*z)/2 - 
   (x^2*z)/2) + (LMUA*LMUF*(1/4 - x/2 + x^2/2 + z/4 - (x*z)/2 + 
    (x^2*z)/2))/NC + LMUF*LMUR*NC*(-11/12 + (11*x)/6 - (11*x^2)/6)*
  DeltaDist[1 - z] + (LMUA*LMUF*(-3/8 + (3*x)/4 - (3*x^2)/4)*
   DeltaDist[1 - z])/NC + LMUF^2*NF*(-1/6 + x/3 - x^2/3)*
  DeltaDist[1 - z] + LMUF*LMUR*NF*(1/6 - x/3 + x^2/3)*DeltaDist[1 - z] + 
 LMUA*LMUF*NC*(3/8 - (3*x)/4 + (3*x^2)/4)*DeltaDist[1 - z] + 
 LMUR*NC*DeltaDist[1 - z]*((11*x)/6 - (11*x^2)/6 + (11*Log[1 - x])/12 - 
   (11*x*Log[1 - x])/6 + (11*x^2*Log[1 - x])/6 - (11*Log[x])/12 + 
   (11*x*Log[x])/6 - (11*x^2*Log[x])/6) + 
 (LMUA*DeltaDist[1 - z]*(-1/12*Pi^2 + (3*x)/4 + (Pi^2*x)/6 - (3*x^2)/4 - 
    (Pi^2*x^2)/6 + (3*Log[1 - x])/8 - (3*x*Log[1 - x])/4 + 
    (3*x^2*Log[1 - x])/4 - (3*Log[x])/8 + (3*x*Log[x])/4 - 
    (3*x^2*Log[x])/4))/NC + LMUF^2*NC*DeltaDist[1 - z]*
  (53/48 + 1/(3*x) + (5*x)/12 - (3*x^2)/4 + (3*Log[1 - x])/4 - 
   (3*x*Log[1 - x])/2 + (3*x^2*Log[1 - x])/2 + (3*Log[x])/8 + 
   (9*x*Log[x])/4 - (x^2*Log[x])/2) + LMUF*NF*DeltaDist[1 - z]*
  (x/3 - x^2/3 + Log[1 - x]/6 - (x*Log[1 - x])/3 + (x^2*Log[1 - x])/3 - 
   Log[x]/6 + (x*Log[x])/3 - (x^2*Log[x])/3) + 
 LMUR*NF*DeltaDist[1 - z]*(-1/3*x + x^2/3 - Log[1 - x]/6 + 
   (x*Log[1 - x])/3 - (x^2*Log[1 - x])/3 + Log[x]/6 - (x*Log[x])/3 + 
   (x^2*Log[x])/3) + (LMUF^2*DeltaDist[1 - z]*
   (1/16 - x/4 - Log[1 - x]/4 + (x*Log[1 - x])/2 - (x^2*Log[1 - x])/2 + 
    Log[x]/8 - (x*Log[x])/4 + (x^2*Log[x])/2))/NC + 
 LMUA*NC*DeltaDist[1 - z]*(Pi^2/12 - (3*x)/4 - (Pi^2*x)/6 + (3*x^2)/4 + 
   (Pi^2*x^2)/6 - (3*Log[1 - x])/8 + (3*x*Log[1 - x])/4 - 
   (3*x^2*Log[1 - x])/4 + (3*Log[x])/8 - (3*x*Log[x])/4 + 
   (3*x^2*Log[x])/4) + LMUA*NC*(1/4 + z/8 + (x*z)/4 - (x^2*z)/4 + 
   Log[1 - x]/4 - (x*Log[1 - x])/2 + (x^2*Log[1 - x])/2 + 
   (z*Log[1 - x])/4 - (x*z*Log[1 - x])/2 + (x^2*z*Log[1 - x])/2 - 
   Log[x]/4 + (x*Log[x])/2 - (x^2*Log[x])/2 - (z*Log[x])/4 + 
   (x*z*Log[x])/2 - (x^2*z*Log[x])/2 + (5*Log[1 - z])/4 - 
   (5*x*Log[1 - z])/2 + (5*x^2*Log[1 - z])/2 - Log[1 - z]/(2*z) + 
   (x*Log[1 - z])/z - (x^2*Log[1 - z])/z + (z*Log[1 - z])/4 - 
   (x*z*Log[1 - z])/2 + (x^2*z*Log[1 - z])/2 - (3*Log[z])/4 + 
   (3*x*Log[z])/2 - (3*x^2*Log[z])/2 + Log[z]/(2*(1 - z)) - 
   (x*Log[z])/(1 - z) + (x^2*Log[z])/(1 - z) - (z*Log[z])/4 + 
   (x*z*Log[z])/2 - (x^2*z*Log[z])/2) + 
 (LMUF*(-1/2*x + (3*x^2)/4 + z/2 - (3*x^2*z)/4 - Log[1 - x]/4 + 
    (x*Log[1 - x])/2 - (x^2*Log[1 - x])/2 - (z*Log[1 - x])/4 + 
    (x*z*Log[1 - x])/2 - (x^2*z*Log[1 - x])/2 - Log[x]/4 - (x*Log[x])/2 + 
    (x^2*Log[x])/2 + (z*Log[x])/4 + (x*z*Log[x])/2 + (x^2*z*Log[x])/2 - 
    Log[1 - z]/4 + (x*Log[1 - z])/2 - (x^2*Log[1 - z])/2 - 
    (z*Log[1 - z])/4 + (x*z*Log[1 - z])/2 - (x^2*z*Log[1 - z])/2 - 
    Log[z]/4 + (x*Log[z])/2 - (x^2*Log[z])/2 + Log[z]/(2*(1 - z)) - 
    (x*Log[z])/(1 - z) + (x^2*Log[z])/(1 - z) - (z*Log[z])/4 + 
    (x*z*Log[z])/2 - (x^2*z*Log[z])/2))/NC + 
 LMUF*NC*(17/6 + 4/(3*x) + (29*x)/6 - (89*x^2)/12 - 17/(12*z) - 
   2/(3*x*z) - (13*x)/(6*z) + (10*x^2)/(3*z) - z/2 + (3*x^2*z)/4 + 
   (9*Log[1 - x])/4 - (9*x*Log[1 - x])/2 + (9*x^2*Log[1 - x])/2 - 
   Log[1 - x]/z + (2*x*Log[1 - x])/z - (2*x^2*Log[1 - x])/z + 
   (z*Log[1 - x])/4 - (x*z*Log[1 - x])/2 + (x^2*z*Log[1 - x])/2 + 
   (9*Log[x])/4 + (17*x*Log[x])/2 - (x^2*Log[x])/2 - Log[x]/z - 
   (4*x*Log[x])/z - (z*Log[x])/4 - (x*z*Log[x])/2 - (x^2*z*Log[x])/2 + 
   Log[1 - z]/4 - (x*Log[1 - z])/2 + (x^2*Log[1 - z])/2 + 
   (z*Log[1 - z])/4 - (x*z*Log[1 - z])/2 + (x^2*z*Log[1 - z])/2 + 
   Log[z]/4 - (x*Log[z])/2 + (x^2*Log[z])/2 - Log[z]/(2*(1 - z)) + 
   (x*Log[z])/(1 - z) - (x^2*Log[z])/(1 - z) + (z*Log[z])/4 - 
   (x*z*Log[z])/2 + (x^2*z*Log[z])/2) + 
 (LMUA*(-1/4 - z/8 - (x*z)/4 + (x^2*z)/4 - Log[1 - x]/4 + 
    (x*Log[1 - x])/2 - (x^2*Log[1 - x])/2 - (z*Log[1 - x])/4 + 
    (x*z*Log[1 - x])/2 - (x^2*z*Log[1 - x])/2 + Log[x]/4 - (x*Log[x])/2 + 
    (x^2*Log[x])/2 + (z*Log[x])/4 - (x*z*Log[x])/2 + (x^2*z*Log[x])/2 - 
    (5*Log[1 - z])/4 + (5*x*Log[1 - z])/2 - (5*x^2*Log[1 - z])/2 + 
    Log[1 - z]/(2*z) - (x*Log[1 - z])/z + (x^2*Log[1 - z])/z - 
    (z*Log[1 - z])/4 + (x*z*Log[1 - z])/2 - (x^2*z*Log[1 - z])/2 + 
    (3*Log[z])/4 - (3*x*Log[z])/2 + (3*x^2*Log[z])/2 - 
    Log[z]/(2*(1 - z)) + (x*Log[z])/(1 - z) - (x^2*Log[z])/(1 - z) + 
    (z*Log[z])/4 - (x*z*Log[z])/2 + (x^2*z*Log[z])/2))/NC + 
 (LMUA*LMUF*(-1/2 + x - x^2)*PlusDist[0, 1 - z])/NC + 
 LMUR*NF*(-1/6 + x/3 - x^2/3)*PlusDist[0, 1 - z] + 
 LMUF*NF*(1/6 - x/3 + x^2/3)*PlusDist[0, 1 - z] + 
 LMUA*LMUF*NC*(1/2 - x + x^2)*PlusDist[0, 1 - z] + 
 LMUR*NC*(11/12 - (11*x)/6 + (11*x^2)/6)*PlusDist[0, 1 - z] + 
 (LMUF*(-1/2 + (5*x)/4 - (3*x^2)/4 + Log[1 - x]/2 - x*Log[1 - x] + 
    x^2*Log[1 - x] - Log[x]/4 + (x*Log[x])/2 - x^2*Log[x])*
   PlusDist[0, 1 - z])/NC + 
 (LMUA*(3/8 + x/4 - x^2/4 + Log[1 - x]/2 - x*Log[1 - x] + 
    x^2*Log[1 - x] - Log[x]/2 + x*Log[x] - x^2*Log[x])*
   PlusDist[0, 1 - z])/NC + LMUF*NC*(-11/12 - 2/(3*x) - (41*x)/12 + 
   (49*x^2)/12 - (3*Log[1 - x])/2 + 3*x*Log[1 - x] - 3*x^2*Log[1 - x] - 
   (3*Log[x])/4 - (9*x*Log[x])/2 + x^2*Log[x])*PlusDist[0, 1 - z] + 
 LMUA*NC*(-3/8 - x/4 + x^2/4 - Log[1 - x]/2 + x*Log[1 - x] - 
   x^2*Log[1 - x] + Log[x]/2 - x*Log[x] + x^2*Log[x])*
  PlusDist[0, 1 - z] + LMUA*NC*(-1 + 2*x - 2*x^2)*PlusDist[1, 1 - z] + 
 LMUF*NC*(-1/2 + x - x^2)*PlusDist[1, 1 - z] + 
 (LMUF*(1/2 - x + x^2)*PlusDist[1, 1 - z])/NC + 
 (LMUA*(1 - 2*x + 2*x^2)*PlusDist[1, 1 - z])/NC + 
 NC*(-3/8 + 2/(3*x) + 7*x - (23*x^2)/3 + 2*Log[1 - x] - 4*x*Log[1 - x] + 
   4*x^2*Log[1 - x] + Log[x]/4 + (11*x*Log[x])/2 - 2*x^2*Log[x])*
  PlusDist[1, 1 - z] + 
 ((7/8 - 3*x + (5*x^2)/2 - Log[1 - x] + 2*x*Log[1 - x] - 
    2*x^2*Log[1 - x] + (3*Log[x])/4 - (3*x*Log[x])/2 + 2*x^2*Log[x])*
   PlusDist[1, 1 - z])/NC + ((-3/4 + (3*x)/2 - (3*x^2)/2)*
   PlusDist[2, 1 - z])/NC + NC*(3/4 - (3*x)/2 + (3*x^2)/2)*
  PlusDist[2, 1 - z] + NC*PlusDist[0, 1 - z]*
  (-59/24 - Pi^2/8 + 13/(9*x) + (119*x)/24 + (11*Pi^2*x)/12 - 
   (347*x^2)/72 - (2*Pi^2*x^2)/3 - (3*Log[1 - x])/8 + 
   (2*Log[1 - x])/(3*x) + 7*x*Log[1 - x] - (23*x^2*Log[1 - x])/3 + 
   Log[1 - x]^2 - 2*x*Log[1 - x]^2 + 2*x^2*Log[1 - x]^2 + (7*Log[x])/4 - 
   3*x*Log[x] + 15*x^2*Log[x] - 2*Log[1 - x]*Log[x] + 
   4*x*Log[1 - x]*Log[x] - 4*x^2*Log[1 - x]*Log[x] - (3*Log[x]^2)/4 - 
   (7*x*Log[x]^2)/2 + x^2*Log[x]^2 - Log[x]*Log[1 + x] - 
   2*x*Log[x]*Log[1 + x] - 2*x^2*Log[x]*Log[1 + x] - PolyLog[2, -x] - 
   2*x*PolyLog[2, -x] - 2*x^2*PolyLog[2, -x] - (5*PolyLog[2, x])/4 - 
   (7*x*PolyLog[2, x])/2) + 
 (PlusDist[0, 1 - z]*(3/8 + Pi^2/8 + (11*x)/8 - (Pi^2*x)/4 - (3*x^2)/8 + 
    (Pi^2*x^2)/3 + (7*Log[1 - x])/8 - 3*x*Log[1 - x] + 
    (5*x^2*Log[1 - x])/2 - Log[1 - x]^2/2 + x*Log[1 - x]^2 - 
    x^2*Log[1 - x]^2 - (3*Log[x])/4 + 3*x*Log[x] - (5*x^2*Log[x])/2 + 
    Log[1 - x]*Log[x] - 2*x*Log[1 - x]*Log[x] + 2*x^2*Log[1 - x]*Log[x] - 
    Log[x]^2/4 + (x*Log[x]^2)/2 - x^2*Log[x]^2 + PolyLog[2, x]/4 - 
    (x*PolyLog[2, x])/2))/NC + 
 (LMUF*DeltaDist[1 - z]*(-3/8 - Pi^2/24 - (5*x)/8 + (Pi^2*x)/12 - 
    (3*x^2)/8 - (Pi^2*x^2)/6 - Log[1 - x]/2 + (9*x*Log[1 - x])/4 - 
    (7*x^2*Log[1 - x])/4 + Log[1 - x]^2/2 - x*Log[1 - x]^2 + 
    x^2*Log[1 - x]^2 + (3*Log[x])/8 - (9*x*Log[x])/4 + (7*x^2*Log[x])/4 - 
    Log[1 - x]*Log[x] + 2*x*Log[1 - x]*Log[x] - 2*x^2*Log[1 - x]*Log[x] + 
    Log[x]^2/4 - (x*Log[x]^2)/2 + x^2*Log[x]^2 - PolyLog[2, x]/4 + 
    (x*PolyLog[2, x])/2))/NC + LMUF*NC*DeltaDist[1 - z]*
  (59/24 + Pi^2/24 - 13/(9*x) - (181*x)/24 - (3*Pi^2*x)/4 + 
   (533*x^2)/72 + (Pi^2*x^2)/2 - (11*Log[1 - x])/12 - 
   (2*Log[1 - x])/(3*x) - (53*x*Log[1 - x])/12 + (61*x^2*Log[1 - x])/12 - 
   Log[1 - x]^2 + 2*x*Log[1 - x]^2 - 2*x^2*Log[1 - x]^2 - 
   (11*Log[x])/24 + (5*x*Log[x])/12 - (149*x^2*Log[x])/12 + 
   2*Log[1 - x]*Log[x] - 4*x*Log[1 - x]*Log[x] + 
   4*x^2*Log[1 - x]*Log[x] + (3*Log[x]^2)/4 + (7*x*Log[x]^2)/2 - 
   x^2*Log[x]^2 + Log[x]*Log[1 + x] + 2*x*Log[x]*Log[1 + x] + 
   2*x^2*Log[x]*Log[1 + x] + PolyLog[2, -x] + 2*x*PolyLog[2, -x] + 
   2*x^2*PolyLog[2, -x] + (5*PolyLog[2, x])/4 + (7*x*PolyLog[2, x])/2) + 
 (-21/16 - (5*Pi^2)/12 + 1/(16*poly2) + 1/(16*x) - 1/(16*poly2*x) - 
   (7*x)/16 + (5*Pi^2*x)/3 - (7*x^2)/16 - (4*Pi^2*x^2)/3 + 
   x^3/(16*poly2) - x^4/(16*poly2) + 1/(2*(1 - z)) + 
   (3*Pi^2)/(4*(1 - z)) - (4*x)/(1 - z) - (3*Pi^2*x)/(2*(1 - z)) + 
   (3*x^2)/(1 - z) + (Pi^2*x^2)/(1 - z) - 1/(4*(1 - x - z)) + 
   (3*x)/(4*(1 - x - z)) - x^2/(1 - x - z) + x^3/(2*(1 - x - z)) + 
   9/(16*z) + (3*Pi^2)/(4*z) - (3*x)/z - (13*Pi^2*x)/(6*z) + 
   (11*x^2)/(4*z) + (Pi^2*x^2)/z - 2/((1 - z)*z) + (4*x)/((1 - z)*z) - 
   (2*x^2)/((1 - z)*z) + (7*z)/16 - (Pi^2*z)/12 + x*z - (Pi^2*x*z)/3 - 
   (3*x^2*z)/2 - (Pi^2*x^2*z)/6 + (7*Log[1 - x])/4 + (3*x*Log[1 - x])/2 - 
   (11*x^2*Log[1 - x])/4 - Log[1 - x]/(1 - z) - 
   (2*x^2*Log[1 - x])/(1 - z) - Log[1 - x]/(4*z) - 
   (3*x*Log[1 - x])/(2*z) - (x^2*Log[1 - x])/(2*z) - (3*z*Log[1 - x])/8 + 
   (x*z*Log[1 - x])/4 + (x^2*z*Log[1 - x])/2 + (9*Log[1 - x]^2)/4 - 
   (9*x*Log[1 - x]^2)/2 + (9*x^2*Log[1 - x]^2)/2 - 
   (3*Log[1 - x]^2)/(1 - z) + (6*x*Log[1 - x]^2)/(1 - z) - 
   (4*x^2*Log[1 - x]^2)/(1 - z) - (3*Log[1 - x]^2)/z + 
   (6*x*Log[1 - x]^2)/z - (4*x^2*Log[1 - x]^2)/z + (z*Log[1 - x]^2)/4 - 
   (x*z*Log[1 - x]^2)/2 + (x^2*z*Log[1 - x]^2)/2 - (53*Log[x])/16 + 
   (3*Log[x])/(32*poly2^2) - (3*Log[x])/(32*poly2) - Log[x]/(16*x) - 
   (3*Log[x])/(32*poly2^2*x) + (5*Log[x])/(32*poly2*x) - (x*Log[x])/2 + 
   (3*x*Log[x])/(32*poly2^2) - (15*x*Log[x])/(16*poly2) + 
   (x^2*Log[x])/2 - (3*x^2*Log[x])/(32*poly2^2) + 
   (15*x^2*Log[x])/(16*poly2) + (3*x^3*Log[x])/(32*poly2^2) + 
   (9*x^3*Log[x])/(32*poly2) - (3*x^4*Log[x])/(32*poly2^2) - 
   (11*x^4*Log[x])/(32*poly2) - (3*x^5*Log[x])/(32*poly2^2) + 
   (3*x^6*Log[x])/(32*poly2^2) - (13*Log[x])/(2*(1 - z)) + 
   (16*x*Log[x])/(1 - z) - (5*x^2*Log[x])/(1 - z) - 
   (x*Log[x])/(4*(1 - x - z)^2) + (3*x^2*Log[x])/(4*(1 - x - z)^2) - 
   (x^3*Log[x])/(1 - x - z)^2 + (x^4*Log[x])/(2*(1 - x - z)^2) + 
   (3*Log[x])/(4*(1 - x - z)) - (3*x*Log[x])/(2*(1 - x - z)) + 
   (x^2*Log[x])/(2*(1 - x - z)) - (x^4*Log[x])/(2*(x - z)^2) + 
   (x*Log[x])/(2*(x - z)) - (x^2*Log[x])/(x - z) + 
   (5*x^3*Log[x])/(2*(x - z)) - (53*Log[x])/(8*z) + (69*x*Log[x])/(4*z) - 
   (13*x^2*Log[x])/(2*z) + (8*Log[x])/((1 - z)*z) - 
   (16*x*Log[x])/((1 - z)*z) + (8*x^2*Log[x])/((1 - z)*z) + 
   (3*z*Log[x])/8 + (x*z*Log[x])/8 - (x^2*z*Log[x])/2 + 
   (x*z^3*Log[x])/(2*(x - z)^2) - (13*Log[1 - x]*Log[x])/2 + 
   13*x*Log[1 - x]*Log[x] - 12*x^2*Log[1 - x]*Log[x] + 
   (19*Log[1 - x]*Log[x])/(2*(1 - z)) - (19*x*Log[1 - x]*Log[x])/
    (1 - z) + (12*x^2*Log[1 - x]*Log[x])/(1 - z) + 
   (8*Log[1 - x]*Log[x])/z - (16*x*Log[1 - x]*Log[x])/z + 
   (11*x^2*Log[1 - x]*Log[x])/z - z*Log[1 - x]*Log[x] + 
   2*x*z*Log[1 - x]*Log[x] - 2*x^2*z*Log[1 - x]*Log[x] + 
   (13*Log[x]^2)/4 - (19*x*Log[x]^2)/2 + 7*x^2*Log[x]^2 - 
   (3*Log[x]^2)/(1 - z) + (6*x*Log[x]^2)/(1 - z) - 
   (5*x^2*Log[x]^2)/(1 - z) - (7*Log[x]^2)/(4*z) + 
   (11*x*Log[x]^2)/(2*z) - (7*x^2*Log[x]^2)/(2*z) - 
   (3*Log[x]^2)/((1 - z)*z) + (6*x*Log[x]^2)/((1 - z)*z) - 
   (3*x^2*Log[x]^2)/((1 - z)*z) + z*Log[x]^2 + 2*x^2*z*Log[x]^2 + 
   2*Log[x]*Log[1 + x] + 4*x*Log[x]*Log[1 + x] + 
   2*x^2*Log[x]*Log[1 + x] - (2*Log[x]*Log[1 + x])/z - 
   (4*x*Log[x]*Log[1 + x])/z - (2*x^2*Log[x]*Log[1 + x])/z - 
   z*Log[x]*Log[1 + x] - 2*x*z*Log[x]*Log[1 + x] - 
   2*x^2*z*Log[x]*Log[1 + x] + (Log[x]*Log[1 - sqrtxz2 + x])/
    (2*sqrtxz2) - (3*Log[x]*Log[1 - sqrtxz2 + x])/(64*sqrtxz2*x) - 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(64*poly2^2*sqrtxz2*x) + 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2*sqrtxz2*x) + 
   (259*x*Log[x]*Log[1 - sqrtxz2 + x])/(32*sqrtxz2) + 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (x*Log[x]*Log[1 - sqrtxz2 + x])/(2*poly2*sqrtxz2) + 
   (29*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2) + 
   (73*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(64*sqrtxz2) + 
   (19*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2*sqrtxz2) - 
   (3*x^5*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (3*x^5*Log[x]*Log[1 - sqrtxz2 + x])/(16*poly2*sqrtxz2) + 
   (3*x^7*Log[x]*Log[1 - sqrtxz2 + x])/(64*poly2^2*sqrtxz2) + 
   (Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (x^3*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
   (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
   (x^3*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
   (z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (11*x*z*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) - 
   (29*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2) + 
   (11*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) - 
   (Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) + 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(64*sqrtxz2*x) + 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(64*poly2^2*sqrtxz2*x) - 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2*sqrtxz2*x) - 
   (259*x*Log[x]*Log[1 + sqrtxz2 + x])/(32*sqrtxz2) - 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (x*Log[x]*Log[1 + sqrtxz2 + x])/(2*poly2*sqrtxz2) - 
   (29*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2) - 
   (73*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(64*sqrtxz2) - 
   (19*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2*sqrtxz2) + 
   (3*x^5*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (3*x^5*Log[x]*Log[1 + sqrtxz2 + x])/(16*poly2*sqrtxz2) - 
   (3*x^7*Log[x]*Log[1 + sqrtxz2 + x])/(64*poly2^2*sqrtxz2) - 
   (Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (x^3*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
   (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
   (x^3*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
   (z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (11*x*z*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) + 
   (29*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) - 
   (11*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) + Log[1 - z]/2 + 
   3*x*Log[1 - z] - (13*x^2*Log[1 - z])/4 - Log[1 - z]/(1 - z) - 
   (x^2*Log[1 - z])/(1 - z) + (x*Log[1 - z])/(4*(1 - x - z)^2) - 
   (3*x^2*Log[1 - z])/(4*(1 - x - z)^2) + (x^3*Log[1 - z])/
    (1 - x - z)^2 - (x^4*Log[1 - z])/(2*(1 - x - z)^2) - 
   (3*Log[1 - z])/(4*(1 - x - z)) + (3*x*Log[1 - z])/(2*(1 - x - z)) - 
   (x^2*Log[1 - z])/(2*(1 - x - z)) + Log[1 - z]/(4*z) - 
   (3*x*Log[1 - z])/(2*z) - (x^2*Log[1 - z])/(2*z) - (3*z*Log[1 - z])/8 + 
   (x*z*Log[1 - z])/4 + (x^2*z*Log[1 - z])/2 + 4*Log[1 - x]*Log[1 - z] - 
   8*x*Log[1 - x]*Log[1 - z] + 8*x^2*Log[1 - x]*Log[1 - z] - 
   (4*Log[1 - x]*Log[1 - z])/(1 - z) + (8*x*Log[1 - x]*Log[1 - z])/
    (1 - z) - (6*x^2*Log[1 - x]*Log[1 - z])/(1 - z) - 
   (9*Log[1 - x]*Log[1 - z])/(2*z) + (9*x*Log[1 - x]*Log[1 - z])/z - 
   (6*x^2*Log[1 - x]*Log[1 - z])/z + (z*Log[1 - x]*Log[1 - z])/2 - 
   x*z*Log[1 - x]*Log[1 - z] + x^2*z*Log[1 - x]*Log[1 - z] - 
   5*Log[x]*Log[1 - z] + 11*x*Log[x]*Log[1 - z] - 
   11*x^2*Log[x]*Log[1 - z] + (6*Log[x]*Log[1 - z])/(1 - z) - 
   (12*x*Log[x]*Log[1 - z])/(1 - z) + (9*x^2*Log[x]*Log[1 - z])/(1 - z) + 
   (7*Log[x]*Log[1 - z])/z - (14*x*Log[x]*Log[1 - z])/z + 
   (9*x^2*Log[x]*Log[1 - z])/z - (z*Log[x]*Log[1 - z])/2 - 
   x^2*z*Log[x]*Log[1 - z] + 2*Log[1 - z]^2 - 4*x*Log[1 - z]^2 + 
   4*x^2*Log[1 - z]^2 - (3*Log[1 - z]^2)/(2*(1 - z)) + 
   (3*x*Log[1 - z]^2)/(1 - z) - (5*x^2*Log[1 - z]^2)/(2*(1 - z)) - 
   (5*Log[1 - z]^2)/(2*z) + (5*x*Log[1 - z]^2)/z - 
   (3*x^2*Log[1 - z]^2)/z + (z*Log[1 - z]^2)/4 - (x*z*Log[1 - z]^2)/2 + 
   (x^2*z*Log[1 - z]^2)/2 + (27*Log[z])/16 - (3*Log[z])/(32*poly2^2) + 
   (3*Log[z])/(32*poly2) - Log[z]/(16*x) - (3*Log[z])/(32*poly2^2*x) + 
   (5*Log[z])/(32*poly2*x) - (11*x*Log[z])/8 + 
   (3*x*Log[z])/(32*poly2^2) - (15*x*Log[z])/(16*poly2) + 
   (11*x^2*Log[z])/4 + (3*x^2*Log[z])/(32*poly2^2) - 
   (15*x^2*Log[z])/(16*poly2) + (3*x^3*Log[z])/(32*poly2^2) + 
   (9*x^3*Log[z])/(32*poly2) + (3*x^4*Log[z])/(32*poly2^2) + 
   (11*x^4*Log[z])/(32*poly2) - (3*x^5*Log[z])/(32*poly2^2) - 
   (3*x^6*Log[z])/(32*poly2^2) + (7*Log[z])/(2*(1 - z)) - 
   (9*x*Log[z])/(1 - z) + (3*x^2*Log[z])/(1 - z) + 
   (x^4*Log[z])/(2*(x - z)^2) - (x*Log[z])/(2*(x - z)) + 
   (x^2*Log[z])/(x - z) - (5*x^3*Log[z])/(2*(x - z)) + 
   (23*Log[z])/(8*z) - (15*x*Log[z])/(2*z) + (3*x^2*Log[z])/z - 
   (4*Log[z])/((1 - z)*z) + (8*x*Log[z])/((1 - z)*z) - 
   (4*x^2*Log[z])/((1 - z)*z) - (3*z*Log[z])/4 + (17*x*z*Log[z])/8 - 
   x^2*z*Log[z] - (x*z^3*Log[z])/(2*(x - z)^2) + 2*Log[1 - x]*Log[z] - 
   4*x*Log[1 - x]*Log[z] + 4*x^2*Log[1 - x]*Log[z] - 
   (4*Log[1 - x]*Log[z])/(1 - z) + (8*x*Log[1 - x]*Log[z])/(1 - z) - 
   (5*x^2*Log[1 - x]*Log[z])/(1 - z) - (7*Log[1 - x]*Log[z])/(2*z) + 
   (7*x*Log[1 - x]*Log[z])/z - (5*x^2*Log[1 - x]*Log[z])/z - 
   (9*Log[x]*Log[z])/2 + 5*x*Log[x]*Log[z] - 7*x^2*Log[x]*Log[z] + 
   (4*Log[x]*Log[z])/(1 - z) - (8*x*Log[x]*Log[z])/(1 - z) + 
   (6*x^2*Log[x]*Log[z])/(1 - z) + (17*Log[x]*Log[z])/(4*z) - 
   (9*x*Log[x]*Log[z])/(2*z) + (6*x^2*Log[x]*Log[z])/z + 
   (2*Log[x]*Log[z])/((1 - z)*z) - (4*x*Log[x]*Log[z])/((1 - z)*z) + 
   (2*x^2*Log[x]*Log[z])/((1 - z)*z) + x*z*Log[x]*Log[z] + 
   (7*Log[1 - z]*Log[z])/2 - 7*x*Log[1 - z]*Log[z] + 
   7*x^2*Log[1 - z]*Log[z] - (4*Log[1 - z]*Log[z])/(1 - z) + 
   (8*x*Log[1 - z]*Log[z])/(1 - z) - (5*x^2*Log[1 - z]*Log[z])/(1 - z) - 
   (3*Log[1 - z]*Log[z])/z + (6*x*Log[1 - z]*Log[z])/z - 
   (5*x^2*Log[1 - z]*Log[z])/z + Log[z]^2/4 - (x*Log[z]^2)/2 + 
   (x^2*Log[z]^2)/2 - Log[z]^2/(1 - z) + (2*x*Log[z]^2)/(1 - z) - 
   (x^2*Log[z]^2)/(1 - z) - (5*Log[z]^2)/(4*z) + (5*x*Log[z]^2)/(2*z) - 
   (2*x^2*Log[z]^2)/z - (z*Log[z]^2)/4 + (x*z*Log[z]^2)/2 - 
   (x^2*z*Log[z]^2)/2 + PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/
    (2*sqrtxz2) - (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (64*sqrtxz2*x) - (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (64*poly2^2*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*poly2*sqrtxz2*x) + 
   (259*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*poly2^2*sqrtxz2) - 
   (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*poly2*sqrtxz2) + 
   (29*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2) + 
   (73*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(64*sqrtxz2) + 
   (19*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*poly2*sqrtxz2) + 
   (3*x^7*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (64*poly2^2*sqrtxz2) + PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/
    (sqrtxz2*(1 - z)) - (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) + (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) - (x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) - PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/
    (sqrtxz2*z) - (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*z) - (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*z) - (x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*z) - (z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (11*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   (29*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*sqrtxz2) + 
   (11*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/(2*sqrtxz2) + 
   (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(64*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(64*poly2^2*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*poly2*sqrtxz2*x) - 
   (259*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*poly2^2*sqrtxz2) + 
   (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*poly2*sqrtxz2) - 
   (29*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*sqrtxz2) - 
   (73*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(64*sqrtxz2) - 
   (19*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*poly2*sqrtxz2) - 
   (3*x^7*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (64*poly2^2*sqrtxz2) - PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/
    (sqrtxz2*(1 - z)) + (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) - (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) + (x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) + PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/
    (sqrtxz2*z) + (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*z) + (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*z) + (x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*z) + (z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (11*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) + 
   (29*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*sqrtxz2) - 
   (11*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(2*sqrtxz2) + 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(64*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(64*poly2^2*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2*x) - 
   (259*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*poly2*sqrtxz2) - 
   (29*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2) - 
   (73*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(64*sqrtxz2) - 
   (19*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*poly2*sqrtxz2) - 
   (3*x^7*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(64*poly2^2*sqrtxz2) - 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(sqrtxz2*(1 - z)) + 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   (x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(sqrtxz2*z) + 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (11*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (29*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2) - 
   (11*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(2*sqrtxz2) - 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(64*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(64*poly2^2*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2*x) + 
   (259*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*poly2*sqrtxz2) + 
   (29*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2) + 
   (73*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(64*sqrtxz2) + 
   (19*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*poly2*sqrtxz2) + 
   (3*x^7*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(64*poly2^2*sqrtxz2) + 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(sqrtxz2*(1 - z)) - 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   (x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(sqrtxz2*z) - 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (11*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (29*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2) + 
   (11*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   2*PolyLog[2, -x] + 4*x*PolyLog[2, -x] + 2*x^2*PolyLog[2, -x] - 
   (2*PolyLog[2, -x])/z - (4*x*PolyLog[2, -x])/z - 
   (2*x^2*PolyLog[2, -x])/z - z*PolyLog[2, -x] - 2*x*z*PolyLog[2, -x] - 
   2*x^2*z*PolyLog[2, -x] - (3*PolyLog[2, x])/2 + 2*x*PolyLog[2, x] - 
   x^2*PolyLog[2, x] + (2*PolyLog[2, x])/(1 - z) - 
   (4*x*PolyLog[2, x])/(1 - z) + (2*x^2*PolyLog[2, x])/(1 - z) + 
   PolyLog[2, x]/(2*z) - (x*PolyLog[2, x])/z + (x^2*PolyLog[2, x])/z - 
   (z*PolyLog[2, x])/2 + 2*x*z*PolyLog[2, x] - x^2*z*PolyLog[2, x] - 
   PolyLog[2, 1 - x/z]/2 + x*PolyLog[2, 1 - x/z] - 
   x^2*PolyLog[2, 1 - x/z] - PolyLog[2, 1 - x/z]/(2*(1 - z)) + 
   (x*PolyLog[2, 1 - x/z])/(1 - z) - (x^2*PolyLog[2, 1 - x/z])/(1 - z) - 
   (3*PolyLog[2, 1 - x/z])/(2*z) + (3*x*PolyLog[2, 1 - x/z])/z - 
   (x^2*PolyLog[2, 1 - x/z])/z + (2*PolyLog[2, 1 - x/z])/((1 - z)*z) - 
   (4*x*PolyLog[2, 1 - x/z])/((1 - z)*z) + (2*x^2*PolyLog[2, 1 - x/z])/
    ((1 - z)*z) + 2*PolyLog[2, z] - 4*x*PolyLog[2, z] + 
   4*x^2*PolyLog[2, z] - PolyLog[2, z]/(1 - z) + 
   (2*x*PolyLog[2, z])/(1 - z) - (x^2*PolyLog[2, z])/(1 - z) - 
   (x^2*PolyLog[2, z])/z)/NC + NC*(71/48 + Pi^2/4 - 1/(16*poly2) - 
   425/(144*x) + 1/(16*poly2*x) - (155*x)/48 - 3*Pi^2*x + 
   (1127*x^2)/144 + (5*Pi^2*x^2)/3 - x^3/(16*poly2) + x^4/(16*poly2) - 
   2/(1 - z) + Pi^2/(6*(1 - z)) + (4*x)/(1 - z) - (Pi^2*x)/(3*(1 - z)) - 
   (4*x^2)/(1 - z) + (Pi^2*x^2)/(3*(1 - z)) + 1/(4*(1 - x - z)) - 
   (3*x)/(4*(1 - x - z)) + x^2/(1 - x - z) - x^3/(2*(1 - x - z)) - 
   199/(48*z) + Pi^2/(6*z) + 13/(9*x*z) + (28*x)/(3*z) + 
   (2*Pi^2*x)/(3*z) - (161*x^2)/(18*z) + 2/((1 - z)*z) - 
   Pi^2/(3*(1 - z)*z) - (4*x)/((1 - z)*z) + (2*Pi^2*x)/(3*(1 - z)*z) + 
   (4*x^2)/((1 - z)*z) - (2*Pi^2*x^2)/(3*(1 - z)*z) + (153*z)/16 + 
   (Pi^2*z)/12 - 11*x*z + (Pi^2*x*z)/3 + (3*x^2*z)/2 + (Pi^2*x^2*z)/6 - 
   (5*Log[1 - x])/4 - (4*Log[1 - x])/(3*x) - (27*x*Log[1 - x])/2 + 
   (193*x^2*Log[1 - x])/12 + Log[1 - x]/(2*(1 - z)) + Log[1 - x]/(4*z) + 
   (2*Log[1 - x])/(3*x*z) + (11*x*Log[1 - x])/(2*z) - 
   (20*x^2*Log[1 - x])/(3*z) + (3*z*Log[1 - x])/8 - (x*z*Log[1 - x])/4 - 
   (x^2*z*Log[1 - x])/2 - (7*Log[1 - x]^2)/4 + (7*x*Log[1 - x]^2)/2 - 
   (7*x^2*Log[1 - x]^2)/2 + Log[1 - x]^2/(4*(1 - z)) - 
   (x*Log[1 - x]^2)/(2*(1 - z)) + (x^2*Log[1 - x]^2)/(2*(1 - z)) + 
   (3*Log[1 - x]^2)/(4*z) - (3*x*Log[1 - x]^2)/(2*z) + 
   (3*x^2*Log[1 - x]^2)/(2*z) - (z*Log[1 - x]^2)/4 + 
   (x*z*Log[1 - x]^2)/2 - (x^2*z*Log[1 - x]^2)/2 + Log[x]/16 - 
   (3*Log[x])/(32*poly2^2) - (5*Log[x])/(32*poly2) - (3*Log[x])/(16*x) + 
   (3*Log[x])/(32*poly2^2*x) + (3*Log[x])/(32*poly2*x) + 
   (19*x*Log[x])/4 - (3*x*Log[x])/(32*poly2^2) + 
   (23*x*Log[x])/(16*poly2) - (129*x^2*Log[x])/4 + 
   (3*x^2*Log[x])/(32*poly2^2) - (23*x^2*Log[x])/(16*poly2) - 
   (3*x^3*Log[x])/(32*poly2^2) - (x^3*Log[x])/(32*poly2) + 
   (3*x^4*Log[x])/(32*poly2^2) + (3*x^4*Log[x])/(32*poly2) + 
   (3*x^5*Log[x])/(32*poly2^2) - (3*x^6*Log[x])/(32*poly2^2) + 
   (13*Log[x])/(2*(1 - z)) - (16*x*Log[x])/(1 - z) + 
   (16*x^2*Log[x])/(1 - z) + (x*Log[x])/(4*(1 - x - z)^2) - 
   (3*x^2*Log[x])/(4*(1 - x - z)^2) + (x^3*Log[x])/(1 - x - z)^2 - 
   (x^4*Log[x])/(2*(1 - x - z)^2) - (3*Log[x])/(4*(1 - x - z)) + 
   (2*x*Log[x])/(1 - x - z) - (3*x^2*Log[x])/(2*(1 - x - z)) + 
   (x^3*Log[x])/(1 - x - z) + (x^4*Log[x])/(2*(x - z)^2) - 
   (3*x^3*Log[x])/(2*(x - z)) + (61*Log[x])/(8*z) - (69*x*Log[x])/(4*z) + 
   (30*x^2*Log[x])/z - (8*Log[x])/((1 - z)*z) + 
   (16*x*Log[x])/((1 - z)*z) - (16*x^2*Log[x])/((1 - z)*z) + 
   (37*z*Log[x])/8 + (39*x*z*Log[x])/8 + (x^2*z*Log[x])/2 - 
   (x*z^3*Log[x])/(2*(x - z)^2) + (11*Log[1 - x]*Log[x])/2 - 
   11*x*Log[1 - x]*Log[x] + 10*x^2*Log[1 - x]*Log[x] - 
   (7*Log[1 - x]*Log[x])/(2*(1 - z)) + (7*x*Log[1 - x]*Log[x])/(1 - z) - 
   (7*x^2*Log[1 - x]*Log[x])/(1 - z) - (4*Log[1 - x]*Log[x])/z + 
   (8*x*Log[1 - x]*Log[x])/z - (8*x^2*Log[1 - x]*Log[x])/z + 
   (2*Log[1 - x]*Log[x])/((1 - z)*z) - (4*x*Log[1 - x]*Log[x])/
    ((1 - z)*z) + (4*x^2*Log[1 - x]*Log[x])/((1 - z)*z) + 
   z*Log[1 - x]*Log[x] - 2*x*z*Log[1 - x]*Log[x] + 
   2*x^2*z*Log[1 - x]*Log[x] - (5*Log[x]^2)/4 + (33*x*Log[x]^2)/2 - 
   7*x^2*Log[x]^2 - Log[x]^2/(4*(1 - z)) + (x*Log[x]^2)/(2*(1 - z)) - 
   (x^2*Log[x]^2)/(2*(1 - z)) - (2*Log[x]^2)/z - (2*x*Log[x]^2)/z - 
   (2*x^2*Log[x]^2)/z + (5*Log[x]^2)/(2*(1 - z)*z) - 
   (5*x*Log[x]^2)/((1 - z)*z) + (5*x^2*Log[x]^2)/((1 - z)*z) - 
   z*Log[x]^2 - 2*x^2*z*Log[x]^2 - Log[x]*Log[1 + x] - 
   2*x*Log[x]*Log[1 + x] + z*Log[x]*Log[1 + x] + 
   2*x*z*Log[x]*Log[1 + x] + 2*x^2*z*Log[x]*Log[1 + x] - 
   (9*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) - 
   (5*Log[x]*Log[1 - sqrtxz2 + x])/(64*sqrtxz2*x) + 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(64*poly2^2*sqrtxz2*x) + 
   (Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2*sqrtxz2*x) - 
   (211*x*Log[x]*Log[1 - sqrtxz2 + x])/(32*sqrtxz2) - 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (5*x*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2*sqrtxz2) - 
   (129*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2) - 
   (193*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(64*sqrtxz2) - 
   (23*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2*sqrtxz2) + 
   (3*x^5*Log[x]*Log[1 - sqrtxz2 + x])/(32*poly2^2*sqrtxz2) + 
   (x^5*Log[x]*Log[1 - sqrtxz2 + x])/(16*poly2*sqrtxz2) - 
   (3*x^7*Log[x]*Log[1 - sqrtxz2 + x])/(64*poly2^2*sqrtxz2) - 
   (Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
   (2*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (x^3*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) + 
   (3*x*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) + 
   (2*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) + 
   (x^3*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) + 
   (9*z*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) + 
   (51*x*z*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) + 
   (129*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2) - 
   (51*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) + 
   (9*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) + 
   (5*Log[x]*Log[1 + sqrtxz2 + x])/(64*sqrtxz2*x) - 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(64*poly2^2*sqrtxz2*x) - 
   (Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2*sqrtxz2*x) + 
   (211*x*Log[x]*Log[1 + sqrtxz2 + x])/(32*sqrtxz2) + 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (5*x*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2*sqrtxz2) + 
   (129*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2) + 
   (193*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(64*sqrtxz2) + 
   (23*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2*sqrtxz2) - 
   (3*x^5*Log[x]*Log[1 + sqrtxz2 + x])/(32*poly2^2*sqrtxz2) - 
   (x^5*Log[x]*Log[1 + sqrtxz2 + x])/(16*poly2*sqrtxz2) + 
   (3*x^7*Log[x]*Log[1 + sqrtxz2 + x])/(64*poly2^2*sqrtxz2) + 
   (Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
   (2*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (x^3*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) - 
   (3*x*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) - 
   (2*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) - 
   (x^3*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) - 
   (9*z*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) - 
   (51*x*z*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) - 
   (129*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) + 
   (51*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) - 
   (7*Log[1 - z])/2 - (4*Log[1 - z])/(3*x) - 14*x*Log[1 - z] + 
   (199*x^2*Log[1 - z])/12 + Log[1 - z]/(1 - z) - 
   (x*Log[1 - z])/(4*(1 - x - z)^2) + (3*x^2*Log[1 - z])/
    (4*(1 - x - z)^2) - (x^3*Log[1 - z])/(1 - x - z)^2 + 
   (x^4*Log[1 - z])/(2*(1 - x - z)^2) + (3*Log[1 - z])/(4*(1 - x - z)) - 
   (2*x*Log[1 - z])/(1 - x - z) + (3*x^2*Log[1 - z])/(2*(1 - x - z)) - 
   (x^3*Log[1 - z])/(1 - x - z) + (3*Log[1 - z])/(4*z) + 
   (2*Log[1 - z])/(3*x*z) + (11*x*Log[1 - z])/(2*z) - 
   (20*x^2*Log[1 - z])/(3*z) + (3*z*Log[1 - z])/8 - (x*z*Log[1 - z])/4 - 
   (x^2*z*Log[1 - z])/2 - (9*Log[1 - x]*Log[1 - z])/2 + 
   9*x*Log[1 - x]*Log[1 - z] - 9*x^2*Log[1 - x]*Log[1 - z] + 
   (Log[1 - x]*Log[1 - z])/(1 - z) - (2*x*Log[1 - x]*Log[1 - z])/
    (1 - z) + (2*x^2*Log[1 - x]*Log[1 - z])/(1 - z) + 
   (2*Log[1 - x]*Log[1 - z])/z - (4*x*Log[1 - x]*Log[1 - z])/z + 
   (4*x^2*Log[1 - x]*Log[1 - z])/z - (z*Log[1 - x]*Log[1 - z])/2 + 
   x*z*Log[1 - x]*Log[1 - z] - x^2*z*Log[1 - x]*Log[1 - z] + 
   4*Log[x]*Log[1 - z] - 21*x*Log[x]*Log[1 - z] + 
   13*x^2*Log[x]*Log[1 - z] - (3*Log[x]*Log[1 - z])/(1 - z) + 
   (6*x*Log[x]*Log[1 - z])/(1 - z) - (6*x^2*Log[x]*Log[1 - z])/(1 - z) - 
   (2*Log[x]*Log[1 - z])/z + (10*x*Log[x]*Log[1 - z])/z - 
   (6*x^2*Log[x]*Log[1 - z])/z + (z*Log[x]*Log[1 - z])/2 + 
   x^2*z*Log[x]*Log[1 - z] - (11*Log[1 - z]^2)/4 + 
   (11*x*Log[1 - z]^2)/2 - (11*x^2*Log[1 - z]^2)/2 + 
   Log[1 - z]^2/(1 - z) - (2*x*Log[1 - z]^2)/(1 - z) + 
   (2*x^2*Log[1 - z]^2)/(1 - z) + (5*Log[1 - z]^2)/(4*z) - 
   (5*x*Log[1 - z]^2)/(2*z) + (5*x^2*Log[1 - z]^2)/(2*z) - 
   (z*Log[1 - z]^2)/4 + (x*z*Log[1 - z]^2)/2 - (x^2*z*Log[1 - z]^2)/2 - 
   (63*Log[z])/16 + (3*Log[z])/(32*poly2^2) + (5*Log[z])/(32*poly2) - 
   (73*Log[z])/(48*x) + (3*Log[z])/(32*poly2^2*x) + 
   (3*Log[z])/(32*poly2*x) - (91*x*Log[z])/8 - 
   (3*x*Log[z])/(32*poly2^2) + (23*x*Log[z])/(16*poly2) + 
   (77*x^2*Log[z])/6 - (3*x^2*Log[z])/(32*poly2^2) + 
   (23*x^2*Log[z])/(16*poly2) - (3*x^3*Log[z])/(32*poly2^2) - 
   (x^3*Log[z])/(32*poly2) - (3*x^4*Log[z])/(32*poly2^2) - 
   (3*x^4*Log[z])/(32*poly2) + (3*x^5*Log[z])/(32*poly2^2) + 
   (3*x^6*Log[z])/(32*poly2^2) - (4*Log[z])/(1 - z) + 
   (2*Log[z])/(3*x*(1 - z)) + (13*x*Log[z])/(1 - z) - 
   (38*x^2*Log[z])/(3*(1 - z)) - (x^4*Log[z])/(2*(x - z)^2) + 
   (3*x^3*Log[z])/(2*(x - z)) - (19*Log[z])/(8*z) + (2*Log[z])/(3*x*z) + 
   (23*x*Log[z])/(2*z) - (79*x^2*Log[z])/(6*z) + (4*Log[z])/((1 - z)*z) - 
   (8*x*Log[z])/((1 - z)*z) + (8*x^2*Log[z])/((1 - z)*z) + 
   (23*z*Log[z])/4 - (57*x*z*Log[z])/8 + x^2*z*Log[z] + 
   (x*z^3*Log[z])/(2*(x - z)^2) - (5*Log[1 - x]*Log[z])/2 + 
   5*x*Log[1 - x]*Log[z] - 5*x^2*Log[1 - x]*Log[z] + 
   (3*Log[1 - x]*Log[z])/(2*(1 - z)) - (3*x*Log[1 - x]*Log[z])/(1 - z) + 
   (3*x^2*Log[1 - x]*Log[z])/(1 - z) + (3*Log[1 - x]*Log[z])/(2*z) - 
   (3*x*Log[1 - x]*Log[z])/z + (3*x^2*Log[1 - x]*Log[z])/z + 
   (9*Log[x]*Log[z])/2 - 11*x*Log[x]*Log[z] + 9*x^2*Log[x]*Log[z] + 
   (Log[x]*Log[z])/(2*(1 - z)) + (x*Log[x]*Log[z])/(1 - z) + 
   (x^2*Log[x]*Log[z])/(1 - z) + (5*Log[x]*Log[z])/(4*z) + 
   (3*x*Log[x]*Log[z])/(2*z) + (x^2*Log[x]*Log[z])/z - 
   (3*Log[x]*Log[z])/((1 - z)*z) + (6*x*Log[x]*Log[z])/((1 - z)*z) - 
   (6*x^2*Log[x]*Log[z])/((1 - z)*z) - x*z*Log[x]*Log[z] - 
   (11*Log[1 - z]*Log[z])/2 + 11*x*Log[1 - z]*Log[z] - 
   11*x^2*Log[1 - z]*Log[z] + (5*Log[1 - z]*Log[z])/(2*(1 - z)) - 
   (5*x*Log[1 - z]*Log[z])/(1 - z) + (5*x^2*Log[1 - z]*Log[z])/(1 - z) + 
   (5*Log[1 - z]*Log[z])/(2*z) - (5*x*Log[1 - z]*Log[z])/z + 
   (5*x^2*Log[1 - z]*Log[z])/z - Log[z]^2/2 + x*Log[z]^2 - x^2*Log[z]^2 - 
   Log[z]^2/(4*(1 - z)) + (x*Log[z]^2)/(2*(1 - z)) - 
   (x^2*Log[z]^2)/(2*(1 - z)) + Log[z]^2/(4*z) - (x*Log[z]^2)/(2*z) + 
   (x^2*Log[z]^2)/(2*z) + Log[z]^2/(2*(1 - z)*z) - 
   (x*Log[z]^2)/((1 - z)*z) + (x^2*Log[z]^2)/((1 - z)*z) + 
   (z*Log[z]^2)/4 - (x*z*Log[z]^2)/2 + (x^2*z*Log[z]^2)/2 - 
   (9*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   (5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(64*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(64*poly2^2*sqrtxz2*x) + 
   PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/(32*poly2*sqrtxz2*x) - 
   (211*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(32*poly2^2*sqrtxz2) + 
   (5*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) - 
   (129*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2) - 
   (193*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(64*sqrtxz2) - 
   (23*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) + 
   (x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*poly2*sqrtxz2) - 
   (3*x^7*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (64*poly2^2*sqrtxz2) - PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/
    (2*sqrtxz2*(1 - z)) + (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2*(1 - z)) - 
   (2*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(sqrtxz2*(1 - z)) + 
   (x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(sqrtxz2*(1 - z)) + 
   PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/(2*sqrtxz2*z) + 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2*z) + 
   (2*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(sqrtxz2*z) + 
   (x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(sqrtxz2*z) + 
   (9*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2) + 
   (51*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) + 
   (129*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*sqrtxz2) - 
   (51*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) + 
   (9*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) + 
   (5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(64*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(64*poly2^2*sqrtxz2*x) - 
   PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/(32*poly2*sqrtxz2*x) + 
   (211*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(32*poly2^2*sqrtxz2) - 
   (5*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2*sqrtxz2) + 
   (129*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*sqrtxz2) + 
   (193*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(64*sqrtxz2) + 
   (23*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (32*poly2^2*sqrtxz2) - 
   (x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*poly2*sqrtxz2) + 
   (3*x^7*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (64*poly2^2*sqrtxz2) + PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/
    (2*sqrtxz2*(1 - z)) - (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2*(1 - z)) + 
   (2*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*(1 - z)) - 
   (x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*(1 - z)) - 
   PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/(2*sqrtxz2*z) - 
   (3*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2*z) - 
   (2*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*z) - 
   (x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*z) - 
   (9*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2) - 
   (51*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   (129*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*sqrtxz2) + 
   (51*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) + 
   (9*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(64*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(64*poly2^2*sqrtxz2*x) - 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(32*poly2*sqrtxz2*x) + 
   (211*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*sqrtxz2) + 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (5*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) + 
   (129*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2) + 
   (193*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(64*sqrtxz2) + 
   (23*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) - 
   (3*x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) - 
   (x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*poly2*sqrtxz2) + 
   (3*x^7*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(64*poly2^2*sqrtxz2) + 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(2*sqrtxz2*(1 - z)) - 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) + 
   (2*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   (x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(2*sqrtxz2*z) - 
   (3*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*z) - 
   (2*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (9*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
   (51*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (129*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2) + 
   (51*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (9*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(64*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(64*poly2^2*sqrtxz2*x) + 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(32*poly2*sqrtxz2*x) - 
   (211*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*sqrtxz2) - 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (5*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2*sqrtxz2) - 
   (129*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2) - 
   (193*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(64*sqrtxz2) - 
   (23*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2*sqrtxz2) + 
   (3*x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(32*poly2^2*sqrtxz2) + 
   (x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*poly2*sqrtxz2) - 
   (3*x^7*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(64*poly2^2*sqrtxz2) - 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(2*sqrtxz2*(1 - z)) + 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) - 
   (2*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   (x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(2*sqrtxz2*z) + 
   (3*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*z) + 
   (2*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (9*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
   (51*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (129*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2) - 
   (51*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   PolyLog[2, -x] - 2*x*PolyLog[2, -x] + z*PolyLog[2, -x] + 
   2*x*z*PolyLog[2, -x] + 2*x^2*z*PolyLog[2, -x] + (5*PolyLog[2, x])/2 + 
   8*x*PolyLog[2, x] - x^2*PolyLog[2, x] - (2*PolyLog[2, x])/(1 - z) + 
   (4*x*PolyLog[2, x])/(1 - z) - (4*x^2*PolyLog[2, x])/(1 - z) - 
   (5*PolyLog[2, x])/(2*z) - (x*PolyLog[2, x])/z - 
   (3*x^2*PolyLog[2, x])/z + (2*PolyLog[2, x])/((1 - z)*z) - 
   (4*x*PolyLog[2, x])/((1 - z)*z) + (4*x^2*PolyLog[2, x])/((1 - z)*z) + 
   (z*PolyLog[2, x])/2 - 2*x*z*PolyLog[2, x] + x^2*z*PolyLog[2, x] + 
   (3*PolyLog[2, 1 - x/z])/2 - 3*x*PolyLog[2, 1 - x/z] + 
   3*x^2*PolyLog[2, 1 - x/z] + PolyLog[2, 1 - x/z]/(2*(1 - z)) - 
   (x*PolyLog[2, 1 - x/z])/(1 - z) + (x^2*PolyLog[2, 1 - x/z])/(1 - z) + 
   PolyLog[2, 1 - x/z]/(2*z) - (x*PolyLog[2, 1 - x/z])/z + 
   (x^2*PolyLog[2, 1 - x/z])/z - PolyLog[2, 1 - x/z]/((1 - z)*z) + 
   (2*x*PolyLog[2, 1 - x/z])/((1 - z)*z) - (2*x^2*PolyLog[2, 1 - x/z])/
    ((1 - z)*z) - 2*PolyLog[2, z] + 4*x*PolyLog[2, z] - 
   4*x^2*PolyLog[2, z] + PolyLog[2, z]/(2*(1 - z)) - 
   (x*PolyLog[2, z])/(1 - z) + (x^2*PolyLog[2, z])/(1 - z) + 
   PolyLog[2, z]/(2*z) - (x*PolyLog[2, z])/z + (x^2*PolyLog[2, z])/z) + 
 (DeltaDist[1 - z]*(17/8 - Pi^2/8 - (81*x)/16 + (5*Pi^2*x)/12 + 
    (57*x^2)/16 - (Pi^2*x^2)/3 + (3*Log[1 - x])/8 + 
    (Pi^2*Log[1 - x])/12 + (7*x*Log[1 - x])/4 - (Pi^2*x*Log[1 - x])/6 - 
    (7*x^2*Log[1 - x])/8 + (Pi^2*x^2*Log[1 - x])/4 + 
    (7*Log[1 - x]^2)/16 - (7*x*Log[1 - x]^2)/4 + (3*x^2*Log[1 - x]^2)/2 - 
    (5*Log[1 - x]^3)/24 + (5*x*Log[1 - x]^3)/12 - 
    (5*x^2*Log[1 - x]^3)/12 - (3*Log[x])/4 - (Pi^2*Log[x])/4 - 
    (37*x*Log[x])/16 + (Pi^2*x*Log[x])/2 + (7*x^2*Log[x])/8 - 
    (2*Pi^2*x^2*Log[x])/3 - (7*Log[1 - x]*Log[x])/8 + 
    (7*x*Log[1 - x]*Log[x])/2 - 3*x^2*Log[1 - x]*Log[x] + 
    Log[1 - x]^2*Log[x] - 2*x*Log[1 - x]^2*Log[x] + 
    (7*x^2*Log[1 - x]^2*Log[x])/4 + (7*Log[x]^2)/32 - (15*x*Log[x]^2)/8 + 
    (3*x^2*Log[x]^2)/2 - (3*Log[1 - x]*Log[x]^2)/8 + 
    (3*x*Log[1 - x]*Log[x]^2)/4 - (3*x^2*Log[1 - x]*Log[x]^2)/4 + 
    Log[x]^3/48 - (x*Log[x]^3)/24 + (x^2*Log[x]^3)/4 - PolyLog[2, x]/8 + 
    (Log[1 - x]*PolyLog[2, x])/2 - x*Log[1 - x]*PolyLog[2, x] + 
    (x^2*Log[1 - x]*PolyLog[2, x])/2 - (Log[x]*PolyLog[2, x])/2 + 
    x*Log[x]*PolyLog[2, x] - (x^2*Log[x]*PolyLog[2, x])/2 + 
    (3*PolyLog[3, 1 - x])/2 - 3*x*PolyLog[3, 1 - x] + 
    (5*x^2*PolyLog[3, 1 - x])/2 + (5*PolyLog[3, x])/4 - 
    (5*x*PolyLog[3, x])/2 + (5*x^2*PolyLog[3, x])/2 - 4*Zeta[3] + 
    8*x*Zeta[3] - 8*x^2*Zeta[3]))/NC + NC*DeltaDist[1 - z]*
  (-43/18 + (7*Pi^2)/24 + 52/(27*x) + (1049*x)/144 - (Pi^2*x)/4 - 
   (3433*x^2)/432 + (29*Pi^2*x^2)/12 + (Pi^2*Log[2])/6 + 
   (Pi^2*x*Log[2])/3 + (Pi^2*x^2*Log[2])/3 - Log[2]^3/3 - 
   (2*x*Log[2]^3)/3 - (2*x^2*Log[2]^3)/3 - (59*Log[1 - x])/24 - 
   (Pi^2*Log[1 - x])/6 + (13*Log[1 - x])/(9*x) + (16*x*Log[1 - x])/3 + 
   Pi^2*x*Log[1 - x] - (383*x^2*Log[1 - x])/72 - 
   (3*Pi^2*x^2*Log[1 - x])/4 + (Log[2]^2*Log[1 - x])/2 + 
   x*Log[2]^2*Log[1 - x] + x^2*Log[2]^2*Log[1 - x] - 
   (3*Log[1 - x]^2)/16 + Log[1 - x]^2/(3*x) + (13*x*Log[1 - x]^2)/4 - 
   (43*x^2*Log[1 - x]^2)/12 + (7*Log[1 - x]^3)/24 - 
   (7*x*Log[1 - x]^3)/12 + (7*x^2*Log[1 - x]^3)/12 + (29*Log[x])/6 + 
   (Pi^2*Log[x])/12 + (143*x*Log[x])/48 - (3*Pi^2*x*Log[x])/2 + 
   (583*x^2*Log[x])/72 + Pi^2*x^2*Log[x] + (3*Log[1 - x]*Log[x])/8 - 
   (2*Log[1 - x]*Log[x])/(3*x) - (15*x*Log[1 - x]*Log[x])/2 + 
   (49*x^2*Log[1 - x]*Log[x])/6 - (3*Log[1 - x]^2*Log[x])/2 - 
   (7*x^2*Log[1 - x]^2*Log[x])/4 - (59*Log[x]^2)/32 + (19*x*Log[x]^2)/8 - 
   (137*x^2*Log[x]^2)/12 + (11*Log[1 - x]*Log[x]^2)/8 - 
   (11*x*Log[1 - x]*Log[x]^2)/4 + (11*x^2*Log[1 - x]*Log[x]^2)/4 + 
   (19*Log[x]^3)/48 + (29*x*Log[x]^3)/24 - (x^2*Log[x]^3)/4 - 
   (Pi^2*Log[1 + x])/6 - (Pi^2*x*Log[1 + x])/3 - 
   (Pi^2*x^2*Log[1 + x])/3 + (Log[2]^2*Log[1 + x])/2 + 
   x*Log[2]^2*Log[1 + x] + x^2*Log[2]^2*Log[1 + x] - 
   Log[2]*Log[1 - x]*Log[1 + x] - 2*x*Log[2]*Log[1 - x]*Log[1 + x] - 
   2*x^2*Log[2]*Log[1 - x]*Log[1 + x] + x*Log[x]*Log[1 + x] + 
   x^2*Log[x]*Log[1 + x] - Log[1 - x]*Log[x]*Log[1 + x] - 
   2*x*Log[1 - x]*Log[x]*Log[1 + x] - 2*x^2*Log[1 - x]*Log[x]*
    Log[1 + x] + Log[x]^2*Log[1 + x] + 2*x*Log[x]^2*Log[1 + x] + 
   2*x^2*Log[x]^2*Log[1 + x] + (Log[1 - x]*Log[1 + x]^2)/2 + 
   x*Log[1 - x]*Log[1 + x]^2 + x^2*Log[1 - x]*Log[1 + x]^2 - 
   Log[1 + x]^3/6 - (x*Log[1 + x]^3)/3 - (x^2*Log[1 + x]^3)/3 + 
   x*PolyLog[2, -x] + x^2*PolyLog[2, -x] - Log[1 - x]*PolyLog[2, -x] - 
   2*x*Log[1 - x]*PolyLog[2, -x] - 2*x^2*Log[1 - x]*PolyLog[2, -x] + 
   Log[x]*PolyLog[2, -x] + 2*x*Log[x]*PolyLog[2, -x] + 
   2*x^2*Log[x]*PolyLog[2, -x] - (11*PolyLog[2, x])/8 - 
   (2*PolyLog[2, x])/(3*x) - 4*x*PolyLog[2, x] - 
   (22*x^2*PolyLog[2, x])/3 - Log[1 - x]*PolyLog[2, x] - 
   4*x*Log[1 - x]*PolyLog[2, x] + (x^2*Log[1 - x]*PolyLog[2, x])/2 + 
   (5*Log[x]*PolyLog[2, x])/2 + x*Log[x]*PolyLog[2, x] + 
   (5*x^2*Log[x]*PolyLog[2, x])/2 - (3*PolyLog[3, 1 - x])/2 - 
   7*x*PolyLog[3, 1 - x] - (x^2*PolyLog[3, 1 - x])/2 + 
   PolyLog[3, 1/2 - x/2] + 2*x*PolyLog[3, 1/2 - x/2] + 
   2*x^2*PolyLog[3, 1/2 - x/2] + PolyLog[3, 1/2 + x/2] + 
   2*x*PolyLog[3, 1/2 + x/2] + 2*x^2*PolyLog[3, 1/2 + x/2] - 
   (9*PolyLog[3, x])/4 + (5*x*PolyLog[3, x])/2 - 
   (9*x^2*PolyLog[3, x])/2 + PolyLog[3, (1 + x)^(-1) - x/(1 + x)] + 
   2*x*PolyLog[3, (1 + x)^(-1) - x/(1 + x)] + 
   2*x^2*PolyLog[3, (1 + x)^(-1) - x/(1 + x)] + (9*Zeta[3])/4 - 
   (13*x*Zeta[3])/2 + (9*x^2*Zeta[3])/2);

C2TG2QThetaExplicit = NC*(-2 - 2*x + 2*x^2 + Pi^2*(-1/6 + x/3 - x^2/3 + 1/(12*(1 - z)) - 
     x/(6*(1 - z)) + x^2/(6*(1 - z)) + 1/(12*z) - x/(6*z) + x^2/(6*z)) + 
   (1/2 - x + x^2 - 1/(4*(1 - z)) + x/(2*(1 - z)) - x^2/(2*(1 - z)) - 
     1/(4*z) + x/(2*z) - x^2/(2*z))*Log[1 - x]^2 + 
   (7/2 - 7*x + 7*x^2 - 7/(4*(1 - z)) + (7*x)/(2*(1 - z)) - 
     (7*x^2)/(2*(1 - z)) - 7/(4*z) + (7*x)/(2*z) - (7*x^2)/(2*z))*
    Log[x]^2 + (2 - 4*x + 4*x^2 - (1 - z)^(-1) + (2*x)/(1 - z) - 
     (2*x^2)/(1 - z) - z^(-1) + (2*x)/z - (2*x^2)/z)*Log[1 - z]^2 + 
   (2 - 4*x + 4*x^2 - (1 - z)^(-1) + (2*x)/(1 - z) - (2*x^2)/(1 - z) - 
     z^(-1) + (2*x)/z - (2*x^2)/z)*Log[z]^2 + 
   Log[1 - x]*(3/2 + 2*x - 2*x^2 - 1/(2*(1 - z)) - 1/(2*z) + 
     (-3 + 6*x - 6*x^2 + 3/(2*(1 - z)) - (3*x)/(1 - z) + 
       (3*x^2)/(1 - z) + 3/(2*z) - (3*x)/z + (3*x^2)/z)*Log[x] + 
     (2 - 4*x + 4*x^2 - (1 - z)^(-1) + (2*x)/(1 - z) - (2*x^2)/(1 - z) - 
       z^(-1) + (2*x)/z - (2*x^2)/z)*Log[1 - z] + 
     (2 - 4*x + 4*x^2 - (1 - z)^(-1) + (2*x)/(1 - z) - (2*x^2)/(1 - z) - 
       z^(-1) + (2*x)/z - (2*x^2)/z)*Log[z]) + 
   Log[z]*(3 + 4*x - 4*x^2 - (1 - z)^(-1) - z^(-1) + 
     (-1/2 + x - x^2 + 1/(4*(1 - z)) - x/(2*(1 - z)) + x^2/(2*(1 - z)) + 
       1/(4*z) - x/(2*z) + x^2/(2*z))*Log[RealAbs[x - z]]) + 
   Log[x]*(-9/2 - 6*x + 6*x^2 + 3/(2*(1 - z)) + 3/(2*z) + 
     (-11/2 + 11*x - 11*x^2 + 11/(4*(1 - z)) - (11*x)/(2*(1 - z)) + 
       (11*x^2)/(2*(1 - z)) + 11/(4*z) - (11*x)/(2*z) + (11*x^2)/(2*z))*
      Log[1 - z] + (-11/2 + 11*x - 11*x^2 + 11/(4*(1 - z)) - 
       (11*x)/(2*(1 - z)) + (11*x^2)/(2*(1 - z)) + 11/(4*z) - 
       (11*x)/(2*z) + (11*x^2)/(2*z))*Log[z] + 
     (1/2 - x + x^2 - 1/(4*(1 - z)) + x/(2*(1 - z)) - x^2/(2*(1 - z)) - 
       1/(4*z) + x/(2*z) - x^2/(2*z))*Log[RealAbs[x - z]] + 
     (1/2 - x + x^2 - 1/(4*(1 - z)) + x/(2*(1 - z)) - x^2/(2*(1 - z)) - 
       1/(4*z) + x/(2*z) - x^2/(2*z))*Log[RealAbs[-1 + x + z]]) + 
   Log[1 - z]*(3 + 4*x - 4*x^2 - (1 - z)^(-1) - z^(-1) + 
     (4 - 8*x + 8*x^2 - 2/(1 - z) + (4*x)/(1 - z) - (4*x^2)/(1 - z) - 
       2/z + (4*x)/z - (4*x^2)/z)*Log[z] + 
     (-1/2 + x - x^2 + 1/(4*(1 - z)) - x/(2*(1 - z)) + x^2/(2*(1 - z)) + 
       1/(4*z) - x/(2*z) + x^2/(2*z))*Log[RealAbs[-1 + x + z]]) + 
   (-1 + 2*x - 2*x^2 + 1/(2*(1 - z)) - x/(1 - z) + x^2/(1 - z) + 
     1/(2*z) - x/z + x^2/z)*SVP[2, (-1 + x)/(-1 + z)] + 
   (-1 + 2*x - 2*x^2 + 1/(2*(1 - z)) - x/(1 - z) + x^2/(1 - z) + 
     1/(2*z) - x/z + x^2/z)*SVP[2, -((-1 + x)/z)] + 
   (1 - 2*x + 2*x^2 - 1/(2*(1 - z)) + x/(1 - z) - x^2/(1 - z) - 1/(2*z) + 
     x/z - x^2/z)*SVP[2, ((-1 + x)*x)/((-1 + z)*z)]) + 
 (Pi^2*(7/12 - (7*x)/6 + (7*x^2)/6 - 5/(6*(1 - z)) + (5*x)/(3*(1 - z)) - 
     (7*x^2)/(6*(1 - z)) - 11/(12*z) + (11*x)/(6*z) - (7*x^2)/(6*z)) + 
   3/(2*(1 - z)) - x^2/(1 - z) + 3/(2*z) - x^2/z + 
   (-2 + 4*x - 4*x^2 + 3/(1 - z) - (6*x)/(1 - z) + (4*x^2)/(1 - z) + 
     3/z - (6*x)/z + (4*x^2)/z)*Log[1 - x]^2 + 
   (-7/2 + 7*x - 7*x^2 + 21/(4*(1 - z)) - (21*x)/(2*(1 - z)) + 
     (7*x^2)/(1 - z) + 21/(4*z) - (21*x)/(2*z) + (7*x^2)/z)*Log[x]^2 + 
   (-5/4 + (5*x)/2 - (5*x^2)/2 + 3/(2*(1 - z)) - (3*x)/(1 - z) + 
     (5*x^2)/(2*(1 - z)) + 9/(4*z) - (9*x)/(2*z) + (5*x^2)/(2*z))*
    Log[1 - z]^2 + (-5/4 + (5*x)/2 - (5*x^2)/2 + 9/(4*(1 - z)) - 
     (9*x)/(2*(1 - z)) + (5*x^2)/(2*(1 - z)) + 3/(2*z) - (3*x)/z + 
     (5*x^2)/(2*z))*Log[z]^2 + Log[1 - x]*(-2 + (1 - z)^(-1) + 
     (2*x^2)/(1 - z) + z^(-1) + (2*x^2)/z + 
     (11/2 - 11*x + 11*x^2 - 33/(4*(1 - z)) + (33*x)/(2*(1 - z)) - 
       (11*x^2)/(1 - z) - 33/(4*z) + (33*x)/(2*z) - (11*x^2)/z)*Log[x] + 
     (-3 + 6*x - 6*x^2 + 4/(1 - z) - (8*x)/(1 - z) + (6*x^2)/(1 - z) + 
       5/z - (10*x)/z + (6*x^2)/z)*Log[1 - z] + 
     (-3 + 6*x - 6*x^2 + 5/(1 - z) - (10*x)/(1 - z) + (6*x^2)/(1 - z) + 
       4/z - (8*x)/z + (6*x^2)/z)*Log[z]) + 
   Log[z]*(-3/2 + 1/(2*(1 - z)) + (2*x^2)/(1 - z) + z^(-1) + x^2/z + 
     (1/4 - x/2 + x^2/2 - 1/(2*(1 - z)) + x/(1 - z) - x^2/(2*(1 - z)) - 
       1/(4*z) + x/(2*z) - x^2/(2*z))*Log[RealAbs[x - z]]) + 
   Log[1 - z]*(-3/2 + (1 - z)^(-1) + x^2/(1 - z) + 1/(2*z) + (2*x^2)/z + 
     (-2 + 4*x - 4*x^2 + 11/(4*(1 - z)) - (11*x)/(2*(1 - z)) + 
       (4*x^2)/(1 - z) + 13/(4*z) - (13*x)/(2*z) + (4*x^2)/z)*Log[z] + 
     (1/4 - x/2 + x^2/2 - 1/(4*(1 - z)) + x/(2*(1 - z)) - 
       x^2/(2*(1 - z)) - 1/(2*z) + x/z - x^2/(2*z))*
      Log[RealAbs[-1 + x + z]]) + Log[x]*(3 - 3/(2*(1 - z)) - 
     (3*x^2)/(1 - z) - 3/(2*z) - (3*x^2)/z + 
     (17/4 - (17*x)/2 + (17*x^2)/2 - 23/(4*(1 - z)) + 
       (23*x)/(2*(1 - z)) - (17*x^2)/(2*(1 - z)) - 7/z + (14*x)/z - 
       (17*x^2)/(2*z))*Log[1 - z] + (17/4 - (17*x)/2 + (17*x^2)/2 - 
       7/(1 - z) + (14*x)/(1 - z) - (17*x^2)/(2*(1 - z)) - 23/(4*z) + 
       (23*x)/(2*z) - (17*x^2)/(2*z))*Log[z] + 
     (-1/4 + x/2 - x^2/2 + 1/(2*(1 - z)) - x/(1 - z) + x^2/(2*(1 - z)) + 
       1/(4*z) - x/(2*z) + x^2/(2*z))*Log[RealAbs[x - z]] + 
     (-1/4 + x/2 - x^2/2 + 1/(4*(1 - z)) - x/(2*(1 - z)) + 
       x^2/(2*(1 - z)) + 1/(2*z) - x/z + x^2/(2*z))*
      Log[RealAbs[-1 + x + z]]) + (-1/2*1/(1 - z) + x/(1 - z) + 1/(2*z) - 
     x/z)*PolyLog[2, z] + (-1/2 + x - x^2 + (1 - z)^(-1) - 
     (2*x)/(1 - z) + x^2/(1 - z) + 1/(2*z) - x/z + x^2/z)*
    SVP[2, (-1 + x)/(-1 + z)] + (-1/2 + x - x^2 + 1/(2*(1 - z)) - 
     x/(1 - z) + x^2/(1 - z) + z^(-1) - (2*x)/z + x^2/z)*
    SVP[2, -((-1 + x)/z)] + (1/2 - x + x^2 - 1/(2*(1 - z)) + x/(1 - z) - 
     x^2/(1 - z) - z^(-1) + (2*x)/z - x^2/z)*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
   (1/2 - x + x^2 - (1 - z)^(-1) + (2*x)/(1 - z) - x^2/(1 - z) - 
     1/(2*z) + x/z - x^2/z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))])/NC;

C2TQ2QNSExplicit = 289/36 + 1/(4*poly2) + 1/(4*x) - 1/(4*poly2*x) - (17*x)/4 - x/(2*poly2) - 
 x^2/4 + x^2/(2*poly2) - x^3/(4*poly2) + x^4/(4*poly2) - 2/(1 - z) + 
 6/((1 - x)*(1 - z)) - (4*x)/(1 - z) - 1/(2*(1 - x - z)) + 
 x/(2*(1 - x - z)) - 2/z + 6/((1 - x)*z) - (15*x)/(4*z) + 2/((1 - z)*z) - 
 6/((1 - x)*(1 - z)*z) + (4*x)/((1 - z)*z) - (20*z)/3 + (403*x*z)/36 + 
 Pi^2*(1 - 1/(6*(1 - x)) + 1/(3*x^2) - 1/(3*x) + x/2 + 2/(3*(1 + x)) - 
   1/(3*x^2*(1 + x)) + 1/(3*(1 - z)) - 2/(3*(1 - x)*(1 - z)) + 
   x/(3*(1 - z)) + 1/(3*z) - 2/(3*(1 - x)*z) - 1/(6*x^2*z) + 1/(6*x*z) + 
   x/(6*z) - 1/(3*(1 + x)*z) + 1/(6*x^2*(1 + x)*z) - 1/(3*(1 - z)*z) + 
   2/(3*(1 - x)*(1 - z)*z) - x/(3*(1 - z)*z) + z/6 - z/(6*(1 - x)) - 
   z/(3*x^2) + (5*x*z)/6 - z/(6*(1 + x)) + z/(3*x^2*(1 + x)) + 
   z/(3*x*(1 + x))) - (sqrtxz3*InvTanInt[-sqrtxz3])/4 + 
 (9*sqrtxz3*z*InvTanInt[-sqrtxz3])/(4*x) + 
 (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 - 
 (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 + (sqrtxz3*InvTanInt[sqrtxz3])/4 - 
 (9*sqrtxz3*z*InvTanInt[sqrtxz3])/(4*x) - 
 (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 + 
 (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 - (sqrtxz3*InvTanInt[sqrtxz3*z])/
  2 + (9*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) + 
 (9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 - 
 (5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 + 
 (2 - 4/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z - (2*z)/(1 - x) + 
   2*x*z)*Log[2]^2 + (-1/2*(sqrtxz3*ArcTan[sqrtxz3]) + 
   (9*sqrtxz3*z*ArcTan[sqrtxz3])/(2*x) + (9*sqrtxz3*x*z*ArcTan[sqrtxz3])/
    2 - (5*sqrtxz3*z^2*ArcTan[sqrtxz3])/2)*Log[sqrtxz3] + 
 (-3/2 - x/2 - z/2 - (3*x*z)/2)*Log[1 - x]^2 + 
 (-3/2 + 2/(1 - x) - 3/(2*x^2) + 3/(2*x) - 2*x - 5/(2*(1 + x)) + 
   3/(2*x^2*(1 + x)) - 7/(4*(1 - z)) + 6/((1 - x)*(1 - z)) - 
   (17*x)/(4*(1 - z)) - 5/(2*z) + 8/((1 - x)*z) + 3/(4*x^2*z) - 
   3/(4*x*z) - (5*x)/z + 5/(4*(1 + x)*z) - 3/(4*x^2*(1 + x)*z) + 
   5/(2*(1 - z)*z) - 8/((1 - x)*(1 - z)*z) + (11*x)/(2*(1 - z)*z) - z/2 + 
   (2*z)/(1 - x) + (3*z)/(2*x^2) - (3*x*z)/2 + z/(2*(1 + x)) - 
   (3*z)/(2*x^2*(1 + x)) - (3*z)/(2*x*(1 + x)))*Log[x]^2 + 
 (-3/2 - x/2 - z/2 - (3*x*z)/2)*Log[1 - z]^2 + 
 (1 + x^(-2) - x^(-1) - x - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 1/(2*z) - 
   1/(2*x^2*z) + 1/(2*x*z) + x/(2*z) + 1/(2*(1 + x)*z) + 
   1/(2*x^2*(1 + x)*z) - z/x^2 + x*z + z/(1 + x) + z/(x^2*(1 + x)) + 
   z/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
 (3 - 5/(4*(1 - x)) + 1/(2*x^2) - 1/(2*x) + (3*x)/2 - 1/(2*(1 + x)) - 
   1/(2*x^2*(1 + x)) - 3/(2*(1 - z)) + 2/((1 - x)*(1 - z)) - 
   (3*x)/(1 - z) - 3/(4*z) + 1/((1 - x)*z) - 1/(4*x^2*z) + 1/(4*x*z) - 
   x/(4*z) + 1/(4*(1 + x)*z) + 1/(4*x^2*(1 + x)*z) + 1/(2*(1 - z)*z) - 
   1/((1 - x)*(1 - z)*z) + x/(2*(1 - z)*z) + z/2 - (5*z)/(4*(1 - x)) - 
   z/(2*x^2) + (9*x*z)/2 + z/(2*(1 + x)) + z/(2*x^2*(1 + x)) + 
   z/(2*x*(1 + x)))*Log[z]^2 + Log[1 - x]*(17/6 - x - z/2 + (7*x*z)/3 + 
   (5/2 - 4/(1 - x) - 2/x^2 + 2/x + (5*x)/2 - 2/(1 + x) + 
     2/(x^2*(1 + x)) - 7/(4*(1 - z)) + 5/((1 - x)*(1 - z)) - 
     (13*x)/(4*(1 - z)) - 2/z + 4/((1 - x)*z) + 1/(x^2*z) - 1/(x*z) - 
     (2*x)/z + 1/((1 + x)*z) - 1/(x^2*(1 + x)*z) + 2/((1 - z)*z) - 
     4/((1 - x)*(1 - z)*z) + (2*x)/((1 - z)*z) + z - (4*z)/(1 - x) + 
     (2*z)/x^2 + 4*x*z - (2*z)/(x^2*(1 + x)) - (2*z)/(x*(1 + x)))*
    Log[x] + (-3 - x - z - 3*x*z)*Log[1 - z] + 
   (x + 1/(2*(1 - z)) - x/(2*(1 - z)) + x*z)*Log[z]) + 
 ((sqrtxz3*ArcTan[sqrtxz3*z])/2 - (9*sqrtxz3*z*ArcTan[sqrtxz3*z])/(2*x) - 
   (9*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/2 + 
   (5*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/2)*Log[sqrtxz3*z] + 
 Log[2]*((-3*sqrtxz1)/(1 - x) + 3*sqrtxz1*x + (2*sqrtxz1)/z - 
   (3*sqrtxz1)/((1 - x)*z) + (sqrtxz1*x)/z + 
   (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(1 - x) + 
     x*z)*Log[x] + (-2 + 4/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - x/z + 
     (2*z)/(1 - x) - 2*x*z)*Log[1 + sqrtxz1 - z] + 
   (3 - 6/(1 - x) + 3*x + 3/(2*z) - 3/((1 - x)*z) + (3*x)/(2*z) - 
     (3*z)/(1 - x) + 3*x*z)*Log[z] + 
   (-2 + 4/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - x/z + (2*z)/(1 - x) - 
     2*x*z)*Log[1 + sqrtxz1 + z]) + Log[1 + sqrtxz1 - z]*
  ((3*sqrtxz1)/(1 - x) - 3*sqrtxz1*x - (2*sqrtxz1)/z + 
   (3*sqrtxz1)/((1 - x)*z) - (sqrtxz1*x)/z + 
   (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(1 - x) - 
     x*z)*Log[z] + (2 - 4/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z - 
     (2*z)/(1 - x) + 2*x*z)*Log[1 + sqrtxz1 + z]) + 
 Log[z]*(9/4 - 3/(8*poly2^2) + 5/(8*poly2) + 3/(1 - x) - 
   (3*sqrtxz1)/(2*(1 - x)) - 1/(2*x) - 3/(8*poly2^2*x) + 7/(8*poly2*x) - 
   (29*x)/4 - (3*x)/(8*poly2^2) + x/(4*poly2) + (3*sqrtxz1*x)/2 - 
   (5*x^2)/2 - (3*x^2)/(8*poly2^2) - x^2/(4*poly2) + 
   (3*x^3)/(8*poly2^2) - (5*x^3)/(8*poly2) + (3*x^4)/(8*poly2^2) - 
   (7*x^4)/(8*poly2) + (3*x^5)/(8*poly2^2) + (3*x^6)/(8*poly2^2) - 
   9/(2*(1 - z)) + 27/(2*(1 - x)*(1 - z)) - (15*x)/(2*(1 - z)) - 
   x^4/(x - z)^2 + 3/(2*(x - z)) - 3/(2*(1 - x)*(x - z)) + 
   (3*x)/(2*(x - z)) + x^2/(x - z) + (4*x^3)/(x - z) - 5/z + sqrtxz1/z + 
   27/(2*(1 - x)*z) - (3*sqrtxz1)/(2*(1 - x)*z) - (17*x)/(2*z) + 
   (sqrtxz1*x)/(2*z) + 4/((1 - z)*z) - 12/((1 - x)*(1 - z)*z) + 
   (8*x)/((1 - z)*z) - (5*z)/4 + (3*z)/(2*(1 - x)) - (17*x*z)/4 + 
   (x*z^3)/(x - z)^2 + (-2 + 4/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - 
     x/z + (2*z)/(1 - x) - 2*x*z)*Log[1 + sqrtxz1 + z] + 
   (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(1 - x) + 
     x*z)*Log[x + z] + (-2/(1 - x) - x^(-2) + x^(-1) + 2*x + 
     (1 + x)^(-1) + 1/(x^2*(1 + x)) + z^(-1) - 1/((1 - x)*z) + 
     1/(2*x^2*z) - 1/(2*x*z) - 1/(2*(1 + x)*z) - 1/(2*x^2*(1 + x)*z) - 
     z/(1 - x) + z/x^2 - z/(1 + x) - z/(x^2*(1 + x)) - z/(x*(1 + x)))*
    Log[1 + x*z] + (-1/2 + 3/(4*(1 - x)) - x/2 + 1/(4*(1 - z)) - 
     1/((1 - x)*(1 - z)) + (3*x)/(4*(1 - z)) + (3*z)/(4*(1 - x)) - x*z)*
    Log[RealAbs[x - z]]) + Log[1 - z]*(13/3 - 2*x + x/(2*(1 - x - z)^2) - 
   x^2/(2*(1 - x - z)^2) - 3/(2*(1 - x - z)) - 2*z + (23*x*z)/6 + 
   (-5/2 + (1 - x)^(-1) - (3*x)/2 + 1/(4*(1 - z)) + (7*x)/(4*(1 - z)) + 
     z/(1 - x) - 4*x*z)*Log[z] + (-1 + 3/(4*(1 - x)) + 1/(2*(1 - z)) - 
     1/((1 - x)*(1 - z)) + x/(2*(1 - z)) + (3*z)/(4*(1 - x)) - x*z)*
    Log[RealAbs[-1 + x + z]]) + 
 Log[x]*(31/12 + 3/(8*poly2^2) - 5/(8*poly2) + 1/(4*(1 - x)) - 
   (3*sqrtxz1)/(2*(1 - x)) + 4/x^2 - 9/(2*x) - 3/(8*poly2^2*x) + 
   7/(8*poly2*x) + (13*x)/4 - (3*x)/(8*poly2^2) + x/(4*poly2) + 
   (3*sqrtxz1*x)/2 + (5*x^2)/2 + (3*x^2)/(8*poly2^2) + x^2/(4*poly2) + 
   (3*x^3)/(8*poly2^2) - (5*x^3)/(8*poly2) - (3*x^4)/(8*poly2^2) + 
   (7*x^4)/(8*poly2) + (3*x^5)/(8*poly2^2) - (3*x^6)/(8*poly2^2) + 
   4/(1 + x) - 4/(x^2*(1 + x)) + 8/(1 - z) - 24/((1 - x)*(1 - z)) + 
   (16*x)/(1 - z) - x/(2*(1 - x - z)^2) + x^2/(2*(1 - x - z)^2) + 
   3/(2*(1 - x - z)) + x^4/(x - z)^2 - 3/(2*(x - z)) + 
   3/(2*(1 - x)*(x - z)) - (3*x)/(2*(x - z)) - x^2/(x - z) - 
   (4*x^3)/(x - z) + 13/(2*z) + sqrtxz1/z - 87/(4*(1 - x)*z) - 
   (3*sqrtxz1)/(2*(1 - x)*z) - 2/(x^2*z) + 2/(x*z) + (15*x)/z + 
   (sqrtxz1*x)/(2*z) - 2/((1 + x)*z) + 2/(x^2*(1 + x)*z) - 
   8/((1 - z)*z) + 24/((1 - x)*(1 - z)*z) - (16*x)/((1 - z)*z) - 
   (11*z)/4 - (3*z)/(2*(1 - x)) - (4*z)/x^2 - (59*x*z)/12 + 
   (4*z)/(x^2*(1 + x)) + (4*z)/(x*(1 + x)) - (x*z^3)/(x - z)^2 + 
   (2 + 2/x^2 - 2/x + 2*x + 2/(1 + x) - 2/(x^2*(1 + x)) - z^(-1) - 
     1/(x^2*z) + 1/(x*z) - x/z - 1/((1 + x)*z) + 1/(x^2*(1 + x)*z) - 
     (2*z)/x^2 + (2*z)/(x^2*(1 + x)) + (2*z)/(x*(1 + x)))*Log[1 + x] + 
   (9/(4*sqrtxz2) - 5/(16*sqrtxz2*x) - 3/(16*poly2^2*sqrtxz2*x) + 
     1/(2*poly2*sqrtxz2*x) + (51*x)/(8*sqrtxz2) + (9*x^2)/(4*sqrtxz2) - 
     (5*x^3)/(16*sqrtxz2) + (3*x^3)/(8*poly2^2*sqrtxz2) + 
     x^5/(2*poly2*sqrtxz2) - (3*x^7)/(16*poly2^2*sqrtxz2) + 
     3/(2*sqrtxz2*(1 - z)) - x/(sqrtxz2*(1 - z)) + 
     (3*x^2)/(2*sqrtxz2*(1 - z)) - 3/(2*sqrtxz2*z) - x/(sqrtxz2*z) - 
     (3*x^2)/(2*sqrtxz2*z) - (9*z)/(2*sqrtxz2) - (9*x*z)/sqrtxz2 - 
     (9*x^2*z)/(2*sqrtxz2) + (9*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
   (-9/(4*sqrtxz2) + 5/(16*sqrtxz2*x) + 3/(16*poly2^2*sqrtxz2*x) - 
     1/(2*poly2*sqrtxz2*x) - (51*x)/(8*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
     (5*x^3)/(16*sqrtxz2) - (3*x^3)/(8*poly2^2*sqrtxz2) - 
     x^5/(2*poly2*sqrtxz2) + (3*x^7)/(16*poly2^2*sqrtxz2) - 
     3/(2*sqrtxz2*(1 - z)) + x/(sqrtxz2*(1 - z)) - 
     (3*x^2)/(2*sqrtxz2*(1 - z)) + 3/(2*sqrtxz2*z) + x/(sqrtxz2*z) + 
     (3*x^2)/(2*sqrtxz2*z) + (9*z)/(2*sqrtxz2) + (9*x*z)/sqrtxz2 + 
     (9*x^2*z)/(2*sqrtxz2) - (9*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
   (-1 - x^(-2) + x^(-1) + x + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 1/(2*z) + 
     1/(2*x^2*z) - 1/(2*x*z) - x/(2*z) - 1/(2*(1 + x)*z) - 
     1/(2*x^2*(1 + x)*z) + z/x^2 - x*z - z/(1 + x) - z/(x^2*(1 + x)) - 
     z/(x*(1 + x)))*Log[1 + x/z] + 
   (3 - 9/(4*(1 - x)) + x - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) + z - (9*z)/(4*(1 - x)) + 3*x*z)*Log[1 - z] + 
   (-3/2 + 9/(4*(1 - x)) + x^(-2) - x^(-1) - (7*x)/2 - (1 + x)^(-1) - 
     1/(x^2*(1 + x)) + 9/(4*(1 - z)) - 8/((1 - x)*(1 - z)) + 
     (23*x)/(4*(1 - z)) + 3/z - 8/((1 - x)*z) - 1/(2*x^2*z) + 1/(2*x*z) + 
     (6*x)/z + 1/(2*(1 + x)*z) + 1/(2*x^2*(1 + x)*z) - 3/((1 - z)*z) + 
     8/((1 - x)*(1 - z)*z) - (5*x)/((1 - z)*z) + (5*z)/(4*(1 - x)) - 
     z/x^2 - 2*x*z + z/(1 + x) + z/(x^2*(1 + x)) + z/(x*(1 + x)))*
    Log[z] + (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
     z/(1 - x) - x*z)*Log[1 + sqrtxz1 + z] + 
   (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(1 - x) - 
     x*z)*Log[x + z] + (-2/(1 - x) - x^(-2) + x^(-1) + 2*x + 
     (1 + x)^(-1) + 1/(x^2*(1 + x)) + z^(-1) - 1/((1 - x)*z) + 
     1/(2*x^2*z) - 1/(2*x*z) - 1/(2*(1 + x)*z) - 1/(2*x^2*(1 + x)*z) - 
     z/(1 - x) + z/x^2 - z/(1 + x) - z/(x^2*(1 + x)) - z/(x*(1 + x)))*
    Log[1 + x*z] + (1/2 - 3/(4*(1 - x)) + x/2 - 1/(4*(1 - z)) + 
     1/((1 - x)*(1 - z)) - (3*x)/(4*(1 - z)) - (3*z)/(4*(1 - x)) + x*z)*
    Log[RealAbs[x - z]] + (1 - 3/(4*(1 - x)) - 1/(2*(1 - z)) + 
     1/((1 - x)*(1 - z)) - x/(2*(1 - z)) - (3*z)/(4*(1 - x)) + x*z)*
    Log[RealAbs[-1 + x + z]]) + 
 LMUF^2*((-5/4 + Pi^2/6)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
   DeltaDist[1 - z]*(41/24 + (17*x)/24 + (1 + x)*Log[1 - x] + 
     (-3/4 + (1 - x)^(-1) - (3*x)/4)*Log[x] - (29*PlusDist[0, 1 - x])/
      12 - 2*PlusDist[1, 1 - x])) + 
 LMUR*(-11/6 - (11*x*z)/6 + PlusDist[0, 1 - x]*(11/12 + (11*z)/12 - 
     (11*PlusDist[0, 1 - z])/6) + (11/12 + (11*x)/12)*
    PlusDist[0, 1 - z] + DeltaDist[1 - z]*(-11/12 + (11*x)/12 + 
     (11/12 + (11*x)/12)*Log[1 - x] + (-11/12 + 11/(6*(1 - x)) - 
       (11*x)/12)*Log[x] - (11*PlusDist[1, 1 - x])/6) + 
   DeltaDist[1 - x]*(-11/12 + (11*z)/12 + (22*DeltaDist[1 - z])/3 + 
     (11/12 + (11*z)/12)*Log[1 - z] + (11/12 - 11/(6*(1 - z)) + 
       (11*z)/12)*Log[z] - (11*PlusDist[1, 1 - z])/6)) + 
 PlusDist[1, 1 - x]*(-11/12 - (11*z)/12 + (3 + 3*z)*Log[1 - z] + 
   (-1/2 - z/2)*Log[z] - 6*PlusDist[1, 1 - z]) + 
 LMUA^2*DeltaDist[1 - x]*(41/24 + (17*z)/24 + 
   (-5/4 + Pi^2/6)*DeltaDist[1 - z] + (1 + z)*Log[1 - z] + 
   (-3/4 + (1 - z)^(-1) - (3*z)/4)*Log[z] - (29*PlusDist[0, 1 - z])/12 - 
   2*PlusDist[1, 1 - z]) + (-11/12 - (11*x)/12 + (3 + 3*x)*Log[1 - x] + 
   (-5/2 + 4/(1 - x) - (5*x)/2)*Log[x])*PlusDist[1, 1 - z] + 
 (3/2 + (3*z)/2)*PlusDist[2, 1 - x] + 
 (3/2 + (3*x)/2)*PlusDist[2, 1 - z] + 
 (9/(4*sqrtxz2) - 5/(16*sqrtxz2*x) - 3/(16*poly2^2*sqrtxz2*x) + 
   1/(2*poly2*sqrtxz2*x) + (51*x)/(8*sqrtxz2) + (9*x^2)/(4*sqrtxz2) - 
   (5*x^3)/(16*sqrtxz2) + (3*x^3)/(8*poly2^2*sqrtxz2) + 
   x^5/(2*poly2*sqrtxz2) - (3*x^7)/(16*poly2^2*sqrtxz2) + 
   3/(2*sqrtxz2*(1 - z)) - x/(sqrtxz2*(1 - z)) + 
   (3*x^2)/(2*sqrtxz2*(1 - z)) - 3/(2*sqrtxz2*z) - x/(sqrtxz2*z) - 
   (3*x^2)/(2*sqrtxz2*z) - (9*z)/(2*sqrtxz2) - (9*x*z)/sqrtxz2 - 
   (9*x^2*z)/(2*sqrtxz2) + (9*x*z^2)/sqrtxz2)*
  PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
 (-9/(4*sqrtxz2) + 5/(16*sqrtxz2*x) + 3/(16*poly2^2*sqrtxz2*x) - 
   1/(2*poly2*sqrtxz2*x) - (51*x)/(8*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
   (5*x^3)/(16*sqrtxz2) - (3*x^3)/(8*poly2^2*sqrtxz2) - 
   x^5/(2*poly2*sqrtxz2) + (3*x^7)/(16*poly2^2*sqrtxz2) - 
   3/(2*sqrtxz2*(1 - z)) + x/(sqrtxz2*(1 - z)) - 
   (3*x^2)/(2*sqrtxz2*(1 - z)) + 3/(2*sqrtxz2*z) + x/(sqrtxz2*z) + 
   (3*x^2)/(2*sqrtxz2*z) + (9*z)/(2*sqrtxz2) + (9*x*z)/sqrtxz2 + 
   (9*x^2*z)/(2*sqrtxz2) - (9*x*z^2)/sqrtxz2)*
  PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
 (-9/(4*sqrtxz2) + 5/(16*sqrtxz2*x) + 3/(16*poly2^2*sqrtxz2*x) - 
   1/(2*poly2*sqrtxz2*x) - (51*x)/(8*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
   (5*x^3)/(16*sqrtxz2) - (3*x^3)/(8*poly2^2*sqrtxz2) - 
   x^5/(2*poly2*sqrtxz2) + (3*x^7)/(16*poly2^2*sqrtxz2) - 
   3/(2*sqrtxz2*(1 - z)) + x/(sqrtxz2*(1 - z)) - 
   (3*x^2)/(2*sqrtxz2*(1 - z)) + 3/(2*sqrtxz2*z) + x/(sqrtxz2*z) + 
   (3*x^2)/(2*sqrtxz2*z) + (9*z)/(2*sqrtxz2) + (9*x*z)/sqrtxz2 + 
   (9*x^2*z)/(2*sqrtxz2) - (9*x*z^2)/sqrtxz2)*
  PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
 (9/(4*sqrtxz2) - 5/(16*sqrtxz2*x) - 3/(16*poly2^2*sqrtxz2*x) + 
   1/(2*poly2*sqrtxz2*x) + (51*x)/(8*sqrtxz2) + (9*x^2)/(4*sqrtxz2) - 
   (5*x^3)/(16*sqrtxz2) + (3*x^3)/(8*poly2^2*sqrtxz2) + 
   x^5/(2*poly2*sqrtxz2) - (3*x^7)/(16*poly2^2*sqrtxz2) + 
   3/(2*sqrtxz2*(1 - z)) - x/(sqrtxz2*(1 - z)) + 
   (3*x^2)/(2*sqrtxz2*(1 - z)) - 3/(2*sqrtxz2*z) - x/(sqrtxz2*z) - 
   (3*x^2)/(2*sqrtxz2*z) - (9*z)/(2*sqrtxz2) - (9*x*z)/sqrtxz2 - 
   (9*x^2*z)/(2*sqrtxz2) + (9*x*z^2)/sqrtxz2)*
  PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
 (2 + 2/x^2 - 2/x + 2*x + 2/(1 + x) - 2/(x^2*(1 + x)) - z^(-1) - 
   1/(x^2*z) + 1/(x*z) - x/z - 1/((1 + x)*z) + 1/(x^2*(1 + x)*z) - 
   (2*z)/x^2 + (2*z)/(x^2*(1 + x)) + (2*z)/(x*(1 + x)))*PolyLog[2, -x] + 
 (-1 - 3/(2*(1 - x)) - 2/x^2 + 2/x + 2*x - 2/(1 + x) + 2/(x^2*(1 + x)) - 
   2/(1 - z) + 6/((1 - x)*(1 - z)) - (4*x)/(1 - z) - 2/z + 
   4/((1 - x)*z) + 1/(x^2*z) - 1/(x*z) - (2*x)/z + 1/((1 + x)*z) - 
   1/(x^2*(1 + x)*z) + 2/((1 - z)*z) - 4/((1 - x)*(1 - z)*z) + 
   (2*x)/((1 - z)*z) - (3*z)/(2*(1 - x)) + (2*z)/x^2 + x*z - 
   (2*z)/(x^2*(1 + x)) - (2*z)/(x*(1 + x)))*PolyLog[2, x] + 
 PlusDist[0, 1 - z]*(-14/9 + Pi^2*(-1/2 - x/2) - (49*x)/18 + 
   (3/2 + (3*x)/2)*Log[1 - x]^2 + (4/3 - 13/(6*(1 - x)) + (17*x)/6)*
    Log[x] + (5/4 - 3/(2*(1 - x)) + (5*x)/4)*Log[x]^2 + 
   Log[1 - x]*(-11/12 - (11*x)/12 + (-3 + 6/(1 - x) - 3*x)*Log[x]) + 
   (11*PlusDist[1, 1 - x])/6 - 3*PlusDist[2, 1 - x] + 
   (1/2 + x/2)*PolyLog[2, x]) + 
 (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(1 - x) + 
   x*z)*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(1 - x) - 
   x*z)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (2 - 5/(2*(1 - x)) + 2*x + (1 - z)^(-1) - 2/((1 - x)*(1 - z)) + 
   x/(1 - z) + z^(-1) - 4/((1 - x)*z) + (3*x)/z - 1/((1 - z)*z) + 
   4/((1 - x)*(1 - z)*z) - (3*x)/((1 - z)*z) - (5*z)/(2*(1 - x)) + 4*x*z)*
  PolyLog[2, 1 - x/z] + (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - 
   x/(2*z) + z/(1 - x) - x*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(1 - x) + 
   x*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 (-2 + 2/(1 - x) - x^(-2) + x^(-1) + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 
   1/((1 - x)*z) + 1/(2*x^2*z) - 1/(2*x*z) - x/z - 1/(2*(1 + x)*z) - 
   1/(2*x^2*(1 + x)*z) + z/(1 - x) + z/x^2 - 2*x*z - z/(1 + x) - 
   z/(x^2*(1 + x)) - z/(x*(1 + x)))*PolyLog[2, -(x/z)] + 
 (-3 + 5/(2*(1 - x)) - 2*x - 2/((1 - x)*(1 - z)) + (2*x)/(1 - z) + 
   (5*z)/(2*(1 - x)) - 5*x*z)*PolyLog[2, z] + 
 PlusDist[0, 1 - x]*(-14/9 + Pi^2*(-1/2 - z/2) - (49*z)/18 + 
   (3/2 + (3*z)/2)*Log[1 - z]^2 + (3 - 3/(2*(1 - z)) + z/2)*Log[z] + 
   (-7/4 + 5/(2*(1 - z)) - (7*z)/4)*Log[z]^2 + 
   Log[1 - z]*(-11/12 - (11*z)/12 + (1 - 2/(1 - z) + z)*Log[z]) + 
   (77/18 + (5*Pi^2)/6)*PlusDist[0, 1 - z] + (11*PlusDist[1, 1 - z])/6 - 
   3*PlusDist[2, 1 - z] + (1/2 + z/2)*PolyLog[2, z]) + 
 (-2/(1 - x) - x^(-2) + x^(-1) + 2*x + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 
   z^(-1) - 1/((1 - x)*z) + 1/(2*x^2*z) - 1/(2*x*z) - 1/(2*(1 + x)*z) - 
   1/(2*x^2*(1 + x)*z) - z/(1 - x) + z/x^2 - z/(1 + x) - 
   z/(x^2*(1 + x)) - z/(x*(1 + x)))*PolyLog[2, -(x*z)] + 
 (-1 + 1/(2*(1 - x)) + x + 1/(2*(1 - z)) - x/(2*(1 - z)) + z/(2*(1 - x)))*
  SVP[2, (-1 + x)/(-1 + z)] + (1/(2*(1 - x)) + z/(2*(1 - x)))*
  SVP[2, -((-1 + x)/z)] + (1 - (1 - x)^(-1) - 1/(2*(1 - z)) + 
   1/((1 - x)*(1 - z)) - x/(2*(1 - z)) - z/(1 - x) + x*z)*
  SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
 (-1 + 1/(2*(1 - x)) + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
   x/(2*(1 - z)) + z/(2*(1 - x)) - x*z)*
  SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 (1/(2*(1 - x)) - x - 1/((1 - x)*(1 - z)) + x/(1 - z) + z/(2*(1 - x)) - 
   x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 DeltaDist[1 - z]*(437/108 - (841*x)/108 + (1/2 + x/2)*Log[1 - x]^3 + 
   (31/12 - 25/(6*(1 - x)) + (53*x)/12)*Log[x] + 
   (-43/48 + 7/(6*(1 - x)) - (91*x)/48)*Log[x]^2 + 
   (-1/3 + 1/(4*(1 - x)) - x/3)*Log[x]^3 + 
   Log[1 - x]^2*(-11/24 - (11*x)/24 + (-3/2 + 7/(2*(1 - x)) - (3*x)/2)*
      Log[x]) + Pi^2*(7/72 - 1/(18*(1 - x)) + (43*x)/72 + 
     (-1/2 - x/2)*Log[1 - x] + (5/6 - 4/(3*(1 - x)) + (5*x)/6)*Log[x]) + 
   Log[1 - x]*(-14/9 - (49*x)/18 + (17/12 - 11/(6*(1 - x)) + (5*x)/12)*
      Log[x] + (7/4 - 7/(2*(1 - x)) + (7*x)/4)*Log[x]^2) + 
   (77/18 + (5*Pi^2)/6)*PlusDist[1, 1 - x] + (11*PlusDist[2, 1 - x])/12 - 
   PlusDist[3, 1 - x] + (-5/12 + 1/(3*(1 - x)) - (23*x)/12 + 
     (1/2 + x/2)*Log[1 - x] + (1 - 3/(1 - x) + x)*Log[x])*PolyLog[2, x] + 
   PolyLog[3, 1 - x]/(1 - x) + (-3 + 6/(1 - x) - 3*x)*PolyLog[3, x] + 
   PlusDist[0, 1 - x]*(101/27 - (11*Pi^2)/36 - (15*Zeta[3])/2) + 
   (27*Zeta[3])/4 - (6*Zeta[3])/(1 - x) + (27*x*Zeta[3])/4) + 
 DeltaDist[1 - x]*(-28/27 - (73*z)/27 + (1/2 + z/2)*Log[1 - z]^3 + 
   (-46/9 + 71/(9*(1 - z)) - (181*z)/36)*Log[z] + 
   (113/48 - 19/(12*(1 - z)) + (41*z)/48)*Log[z]^2 + 
   (-5/6 + 5/(4*(1 - z)) - (5*z)/6)*Log[z]^3 + 
   Pi^2*(25/36 - 1/(4*(1 - z)) + (7*z)/36 + (-1/2 - z/2)*Log[1 - z] + 
     (-5/12 + 2/(3*(1 - z)) - (5*z)/12)*Log[z]) + 
   Log[1 - z]^2*(-11/24 - (11*z)/24 + (1 - 3/(2*(1 - z)) + z)*Log[z]) + 
   Log[1 - z]*(-14/9 - (49*z)/18 + (-3/2 + (3*z)/2)*Log[z] + 
     (-1/4 + 1/(2*(1 - z)) - z/4)*Log[z]^2) + 
   (77/18 + (5*Pi^2)/6)*PlusDist[1, 1 - z] + (11*PlusDist[2, 1 - z])/12 - 
   PlusDist[3, 1 - z] + (-4 + 3/(2*(1 - z)) + z/2 + 
     (1/2 + z/2)*Log[1 - z] + (-5/2 + 5/(1 - z) - (5*z)/2)*Log[z])*
    PolyLog[2, z] + (1/2 + z/2)*PolyLog[3, 1 - z] + 
   (7 - 12/(1 - z) + 7*z)*PolyLog[3, z] + PlusDist[0, 1 - z]*
    (101/27 - (11*Pi^2)/36 - (15*Zeta[3])/2) + 
   DeltaDist[1 - z]*(1/48 + Pi^2/27 - Pi^4/120 + Zeta[3]/3) - 
   (13*Zeta[3])/4 + (12*Zeta[3])/(1 - z) - (13*z*Zeta[3])/4) + 
 (-5/3 + 13/(9*x) - x - (22*x^2)/9 + 71/(72*z) - 13/(18*x*z) - 
   (121*x)/(72*z) + (11*x^2)/(9*z) - (37*z)/24 + (95*x*z)/24 - 
   (43*z^2)/36 + (77*x*z^2)/36 + Pi^2*(5/12 + 5/(12*(1 - x)) + 
     1/(6*x^2) - 1/(6*x) + x/12 + 1/(3*(1 + x)) - 1/(6*x^2*(1 + x)) - 
     1/(12*z) - x/(12*z) - z/3 - (5*z)/(6*(1 - x)) - z/(3*x^2) + 
     z/(3*x) + (x*z)/2 - (2*z)/(3*(1 + x)) + z/(3*x^2*(1 + x)) + 
     z^2/(1 - x) + (2*z^2)/(3*x^2) - (2*x*z^2)/3 + z^2/(3*(1 + x)) - 
     (2*z^2)/(3*x^2*(1 + x)) - (2*z^2)/(3*x*(1 + x))) - 
   (3*sqrtxz3*InvTanInt[-sqrtxz3])/4 + (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (4*x) + (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 - 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3])/4 - (3*sqrtxz3*z*InvTanInt[sqrtxz3])/
    (4*x) - (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/2 + 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) + 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 + 
   (-3/(1 - x) + 2*x + 4*z - (2*z)/(1 - x) - (8*z^2)/(1 - x) + 8*x*z^2)*
    Log[2]^2 + ((-3*sqrtxz3*ArcTan[sqrtxz3])/2 + 
     (3*sqrtxz3*z*ArcTan[sqrtxz3])/(2*x) + 
     (3*sqrtxz3*x*z*ArcTan[sqrtxz3])/2 - (23*sqrtxz3*z^2*ArcTan[sqrtxz3])/
      2)*Log[sqrtxz3] + (-2 + (1 - x)^(-1) - 3/(4*x^2) + 3/(4*x) - 
     (5*x)/2 - 5/(4*(1 + x)) + 3/(4*x^2*(1 + x)) + 1/(2*z) + x/(2*z) + 
     2*z - (2*z)/(1 - x) + (3*z)/(2*x^2) - (3*z)/(2*x) + 3*x*z + 
     (5*z)/(2*(1 + x)) - (3*z)/(2*x^2*(1 + x)) + z^2/(1 - x) - 
     (3*z^2)/x^2 - 2*x*z^2 - z^2/(1 + x) + (3*z^2)/(x^2*(1 + x)) + 
     (3*z^2)/(x*(1 + x)))*Log[x]^2 + LMUF^2*DeltaDist[1 - z]*
    (-1/8 - 1/(6*x) + x/8 + x^2/6 + (-1/4 - x/4)*Log[x]) + 
   (-1 - (1 - x)^(-1) + x + 2*z + (2*z)/(1 - x) - 2*x*z - 
     (4*z^2)/(1 - x) + 4*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) - 
     z - z/x^2 + z/x + x*z + z/(1 + x) + z/(x^2*(1 + x)) + (2*z^2)/x^2 - 
     2*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - 
     (2*z^2)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (1 + 1/(2*(1 - x)) + 1/(4*x^2) - 1/(4*x) - x/2 - 1/(4*(1 + x)) - 
     1/(4*x^2*(1 + x)) - z - z/(1 - x) - z/(2*x^2) + z/(2*x) + 3*x*z + 
     z/(2*(1 + x)) + z/(2*x^2*(1 + x)) + z^2/(1 - x) + z^2/x^2 - 
     2*x*z^2 - z^2/(1 + x) - z^2/(x^2*(1 + x)) - z^2/(x*(1 + x)))*
    Log[z]^2 + LMUA^2*DeltaDist[1 - x]*(-1/8 - 1/(6*z) + z/8 + z^2/6 + 
     (-1/4 - z/4)*Log[z]) + Log[1 - z]*(3/4 + 2/(3*x) + x/4 - (2*x^2)/3 - 
     1/(12*z) - 1/(3*x*z) + (5*x)/(12*z) + x^2/(3*z) - (3*z)/4 - 
     (x*z)/4 + z^2/3 - (2*x*z^2)/3 + (-1/2*1/(1 - x) + x + z/(1 - x) - 
       2*x*z)*Log[z]) + Log[1 - x]*(3/4 + 2/(3*x) + x/4 - (2*x^2)/3 - 
     1/(12*z) - 1/(3*x*z) + (5*x)/(12*z) + x^2/(3*z) - (3*z)/4 - 
     (x*z)/4 + z^2/3 - (2*x*z^2)/3 + (-3/(2*(1 - x)) - x^(-2) + x^(-1) + 
       x - (1 + x)^(-1) + 1/(x^2*(1 + x)) + (3*z)/(1 - x) + (2*z)/x^2 - 
       (2*z)/x - 2*x*z + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 
       (4*z^2)/(1 - x) - (4*z^2)/x^2 + 4*x*z^2 + (4*z^2)/(x^2*(1 + x)) + 
       (4*z^2)/(x*(1 + x)))*Log[x] + (1/2 + x/2 + x*z)*Log[z]) + 
   ((3*sqrtxz3*ArcTan[sqrtxz3*z])/2 - (3*sqrtxz3*z*ArcTan[sqrtxz3*z])/
      (2*x) - (3*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/2 + 
     (23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/2)*Log[sqrtxz3*z] + 
   Log[2]*((-3*sqrtxz1)/(1 - x) + 2*sqrtxz1*x + 
     (-1 - 5/(2*(1 - x)) + 2*x + 4*z + z/(1 - x) - 2*x*z - 
       (8*z^2)/(1 - x) + 8*x*z^2)*Log[x] + 
     (1 + 4/(1 - x) - 3*x - 6*z + 2*x*z + (12*z^2)/(1 - x) - 12*x*z^2)*
      Log[1 + sqrtxz1 - z] + (1 - 7/(2*(1 - x)) + 2*x + 4*z - 
       (5*z)/(1 - x) + 2*x*z - (8*z^2)/(1 - x) + 8*x*z^2)*Log[z] + 
     (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z + 
       (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[1 + sqrtxz1 - z]*((3*sqrtxz1)/(1 - x) - 2*sqrtxz1*x + 
     (3/(2*(1 - x)) - x - 2*z + z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*
      Log[z] + (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z - 
       (4*z^2)/(1 - x) + 4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(2 + 9/(4*(1 - x)) - (3*sqrtxz1)/(2*(1 - x)) + 2/x^2 - 2/x + 
     (3*x)/2 + sqrtxz1*x + 3*x^2 + 2/(1 + x) - 2/(x^2*(1 + x)) - 
     x/(2*(x - z)) + x^2/(x - z) - x^3/(x - z) - 5/(6*z) + 
     2/(3*(1 - x)*z) - (11*x)/(6*z) - x^2/z - (3*z)/4 - 
     (11*z)/(4*(1 - x)) - (4*z)/x^2 + (4*z)/x - (3*x*z)/4 - 
     (4*z)/(1 + x) + (4*z)/(x^2*(1 + x)) - (2*z^2)/3 - 
     (2*z^2)/(3*(1 - x)) + (8*z^2)/x^2 + (4*x*z^2)/3 - 
     (8*z^2)/(x^2*(1 + x)) - (8*z^2)/(x*(1 + x)) + 
     (2 + x^(-2) - x^(-1) + 2*x + (1 + x)^(-1) - 1/(x^2*(1 + x)) - 4*z - 
       (2*z)/x^2 + (2*z)/x - 4*x*z - (2*z)/(1 + x) + 
       (2*z)/(x^2*(1 + x)) + (4*z^2)/x^2 - (4*z^2)/(x^2*(1 + x)) - 
       (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (2/sqrtxz2 + x/sqrtxz2 + (2*x^2)/sqrtxz2 - (4*z)/sqrtxz2 - 
       (8*x*z)/sqrtxz2 - (4*x^2*z)/sqrtxz2 + (8*x*z^2)/sqrtxz2)*
      Log[1 - sqrtxz2 + x] + (-2/sqrtxz2 - x/sqrtxz2 - (2*x^2)/sqrtxz2 + 
       (4*z)/sqrtxz2 + (8*x*z)/sqrtxz2 + (4*x^2*z)/sqrtxz2 - 
       (8*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
       z/(x^2*(1 + x)) - (2*z^2)/x^2 + 2*x*z^2 + (2*z^2)/(1 + x) + 
       (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*Log[1 + x/z] + 
     (1 + x - 1/(2*z) - x/(2*z))*Log[1 - z] + 
     (1 + (1 - x)^(-1) - x - 2*z - (2*z)/(1 - x) + 2*x*z + 
       (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 - z] + 
     (-1 - 1/(2*(1 - x)) + 1/(2*x^2) - 1/(2*x) - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - 1/(2*z) - x/(2*z) + z + (7*z)/(2*(1 - x)) - 
       z/x^2 + z/x - 3*x*z + z/(1 + x) + z/(x^2*(1 + x)) - 
       (4*z^2)/(1 - x) + (2*z^2)/x^2 + 2*x*z^2 - (2*z^2)/(1 + x) - 
       (2*z^2)/(x^2*(1 + x)) - (2*z^2)/(x*(1 + x)))*Log[z] + 
     (3/(2*(1 - x)) - x - 2*z + z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*
      Log[1 + sqrtxz1 + z] + (-1/2 + (1 - x)^(-1) - x/2 - z + 
       (2*z)/(1 - x) - x*z + (2*z^2)/(1 - x) - 2*x*z^2)*Log[x + z] + 
     (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - z/x - 
       z/(1 + x) - z/(x^2*(1 + x)) - (2*z^2)/(1 - x) - (2*z^2)/x^2 + 
       4*x*z^2 + (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[z]*(-3/4 + 3/(2*(1 - x)) - (3*sqrtxz1)/(2*(1 - x)) + 2/(3*x) - 
     x/4 + sqrtxz1*x - (5*x^2)/3 + 1/(2*(1 - z)) - 1/(3*x*(1 - z)) - 
     x/(2*(1 - z)) + x^2/(3*(1 - z)) + x/(2*(x - z)) - x^2/(x - z) + 
     x^3/(x - z) - 1/(12*z) - 1/(3*x*z) + (5*x)/(12*z) + x^2/(3*z) - 
     2*z + (3*z)/(2*(1 - x)) - (x*z)/2 + z^2/3 - (2*x*z^2)/3 + 
     (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z + 
       (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 + z] + 
     (1/2 - (1 - x)^(-1) + x/2 + z - (2*z)/(1 - x) + x*z - 
       (2*z^2)/(1 - x) + 2*x*z^2)*Log[x + z] + 
     (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - z/x - 
       z/(1 + x) - z/(x^2*(1 + x)) - (2*z^2)/(1 - x) - (2*z^2)/x^2 + 
       4*x*z^2 + (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (-1/4 - 1/(3*z) + z/4 + z^2/3 + (-1/2 - z/2)*Log[z])*
    PlusDist[1, 1 - x] + (-1/4 - 1/(3*x) + x/4 + x^2/3 + 
     (-1/2 - x/2)*Log[x])*PlusDist[1, 1 - z] + 
   (2/sqrtxz2 + x/sqrtxz2 + (2*x^2)/sqrtxz2 - (4*z)/sqrtxz2 - 
     (8*x*z)/sqrtxz2 - (4*x^2*z)/sqrtxz2 + (8*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-2/sqrtxz2 - x/sqrtxz2 - (2*x^2)/sqrtxz2 + (4*z)/sqrtxz2 + 
     (8*x*z)/sqrtxz2 + (4*x^2*z)/sqrtxz2 - (8*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-2/sqrtxz2 - x/sqrtxz2 - (2*x^2)/sqrtxz2 + (4*z)/sqrtxz2 + 
     (8*x*z)/sqrtxz2 + (4*x^2*z)/sqrtxz2 - (8*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (2/sqrtxz2 + x/sqrtxz2 + (2*x^2)/sqrtxz2 - (4*z)/sqrtxz2 - 
     (8*x*z)/sqrtxz2 - (4*x^2*z)/sqrtxz2 + (8*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (2 + x^(-2) - x^(-1) + 2*x + (1 + x)^(-1) - 1/(x^2*(1 + x)) - 4*z - 
     (2*z)/x^2 + (2*z)/x - 4*x*z - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 
     (4*z^2)/x^2 - (4*z^2)/(x^2*(1 + x)) - (4*z^2)/(x*(1 + x)))*
    PolyLog[2, -x] + (-1 - 3/(2*(1 - x)) - x^(-2) + x^(-1) - 
     (1 + x)^(-1) + 1/(x^2*(1 + x)) + 1/(2*z) + x/(2*z) + (3*z)/(1 - x) + 
     (2*z)/x^2 - (2*z)/x - 2*x*z + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 
     (4*z^2)/(1 - x) - (4*z^2)/x^2 + 4*x*z^2 + (4*z^2)/(x^2*(1 + x)) + 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, x] + PlusDist[0, 1 - z]*
    (11/12 + Pi^2*(-1/12 - x/12) - 13/(18*x) - (17*x)/12 + (11*x^2)/9 + 
     (-1/4 - 1/(3*x) + x/4 + x^2/3)*Log[1 - x] + (-1/2 - (3*x)/2 - x^2)*
      Log[x] + (1/2 + x/2)*Log[x]^2 + (1/2 + x/2)*PolyLog[2, x]) + 
   LMUF*(-1/2 - 2/(3*x) + x/2 + (2*x^2)/3 + 1/(4*z) + 1/(3*x*z) - 
     x/(4*z) - x^2/(3*z) + (-1 - x + 1/(2*z) + x/(2*z))*Log[x] + 
     (1/4 + 1/(3*x) - x/4 - x^2/3 + (1/2 + x/2)*Log[x])*
      PlusDist[0, 1 - z] + DeltaDist[1 - z]*
      (-11/12 + Pi^2*(1/12 + x/12) + 13/(18*x) + (17*x)/12 - (11*x^2)/9 + 
       (1/4 + 1/(3*x) - x/4 - x^2/3)*Log[1 - x] + (1/2 + (3*x)/2 + x^2)*
        Log[x] + (-1/2 - x/2)*Log[x]^2 + (-1/2 - x/2)*PolyLog[2, x])) + 
   (1 - 1/(2*(1 - x)) - (3*z)/(1 - x) + 2*x*z)*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + 1/(2*(1 - x)) + (3*z)/(1 - x) - 2*x*z)*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (1/(2*(1 - x)) - x - z/(1 - x) + 2*x*z)*PolyLog[2, 1 - x/z] + 
   (3/(2*(1 - x)) - x - 2*z + z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-3/(2*(1 - x)) + x + 2*z - z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-1 + (1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + z/x^2 - z/x - 2*x*z - 
     z/(1 + x) - z/(x^2*(1 + x)) + (2*z^2)/(1 - x) - (2*z^2)/x^2 + 
     (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (-1/2 - 1/(2*(1 - x)) + x/2 + z/(1 - x) - 3*x*z)*
    PolyLog[2, z] + PlusDist[0, 1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 
     7/(36*z) - (7*z)/6 - (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*
      Log[1 - z] + (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + 
     (-1/2 - z/2)*Log[z]^2 + (1/2 + z/2)*PolyLog[2, z]) + 
   LMUA*(-1/4 - (3*x)/4 - 1/(6*z) - x/(6*z) + (3*z)/4 + (x*z)/4 - z^2/3 + 
     (2*x*z^2)/3 + (-1/2 - x/2 - x*z)*Log[z] + 
     (1/4 + 1/(3*z) - z/4 - z^2/3 + (1/2 + z/2)*Log[z])*
      PlusDist[0, 1 - x] + DeltaDist[1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 
       7/(36*z) + (7*z)/6 + (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*
        Log[1 - z] + (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + 
       (1/2 + z/2)*Log[z]^2 + (-1/2 - z/2)*PolyLog[2, z])) + 
   (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - z/x - z/(1 + x) - 
     z/(x^2*(1 + x)) - (2*z^2)/(1 - x) - (2*z^2)/x^2 + 4*x*z^2 + 
     (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x*z)] + DeltaDist[1 - z]*(41/72 - 26/(27*x) - 
     (17*x)/72 + (17*x^2)/27 + (-23/12 + (5*x)/12 - (19*x^2)/9)*Log[x] + 
     (13/16 + (13*x)/16 + (5*x^2)/6)*Log[x]^2 + (-5/24 - (5*x)/24)*
      Log[x]^3 + Pi^2*(-1/12 - x/4 - x^2/6 + (-1/12 - x/12)*Log[1 - x] + 
       (1/6 + x/6)*Log[x]) + Log[1 - x]^2*(-1/8 - 1/(6*x) + x/8 + x^2/6 + 
       (1/4 + x/4)*Log[x]) + Log[1 - x]*(11/12 - 13/(18*x) - (17*x)/12 + 
       (11*x^2)/9 + (1/4 + 1/(3*x) - x/4 - x^2/3)*Log[x]) + 
     (3/4 + 1/(3*x) + (5*x)/4 + (2*x^2)/3 + (1/2 + x/2)*Log[1 - x] + 
       (-1/2 - x/2)*Log[x])*PolyLog[2, x] + 
     (1/2 + x/2)*PolyLog[3, 1 - x]) + 
   NF*(5/9 - z/3 + (8*x*z)/9 + (-1/3 - (x*z)/3)*Log[1 - x] + 
     (2/3 - 1/(2*(1 - x)) - z/(2*(1 - x)) + (2*x*z)/3)*Log[x] + 
     (-1/3 - (x*z)/3)*Log[1 - z] + 
     LMUF*((-1/24 - Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
       LMUR*(-1/4*(DeltaDist[1 - x]*DeltaDist[1 - z]) + 
         DeltaDist[1 - z]*(1/6 + x/6 - PlusDist[0, 1 - x]/3)) + 
       DeltaDist[1 - z]*(-1/18 + (11*x)/18 + (1/6 - 1/(3*(1 - x)) + x/6)*
          Log[x] - (5*PlusDist[0, 1 - x])/9)) + 
     LMUF^2*((DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
       DeltaDist[1 - z]*(-1/12 - x/12 + PlusDist[0, 1 - x]/6)) + 
     LMUA*(DeltaDist[1 - x]*(-1/18 + (11*z)/18 + (-1/24 - Pi^2/18)*
          DeltaDist[1 - z] + (1/6 - 1/(3*(1 - z)) + z/6)*Log[z] - 
         (5*PlusDist[0, 1 - z])/9) + LMUR*DeltaDist[1 - x]*
        (1/6 + z/6 - DeltaDist[1 - z]/4 - PlusDist[0, 1 - z]/3)) + 
     LMUA^2*DeltaDist[1 - x]*(-1/12 - z/12 + DeltaDist[1 - z]/8 + 
       PlusDist[0, 1 - z]/6) + PlusDist[0, 1 - z]*
      (-1/9 - (4*x)/9 + (1/6 + x/6)*Log[1 - x] + 
       (-1/3 + 2/(3*(1 - x)) - x/3)*Log[x] - PlusDist[1, 1 - x]/3) + 
     (1/6 + z/6)*PlusDist[1, 1 - x] + 
     LMUR*(1/3 + (x*z)/3 + PlusDist[0, 1 - x]*(-1/6 - z/6 + 
         PlusDist[0, 1 - z]/3) + (-1/6 - x/6)*PlusDist[0, 1 - z] + 
       DeltaDist[1 - z]*(1/6 - x/6 + (-1/6 - x/6)*Log[1 - x] + 
         (1/6 - 1/(3*(1 - x)) + x/6)*Log[x] + PlusDist[1, 1 - x]/3) + 
       DeltaDist[1 - x]*(1/6 - z/6 - (4*DeltaDist[1 - z])/3 + 
         (-1/6 - z/6)*Log[1 - z] + (-1/6 + 1/(3*(1 - z)) - z/6)*Log[z] + 
         PlusDist[1, 1 - z]/3)) + PlusDist[0, 1 - x]*
      (-1/9 - (4*z)/9 + (1/6 + z/6)*Log[1 - z] + (5*PlusDist[0, 1 - z])/
        9 - PlusDist[1, 1 - z]/3) + (1/6 + x/6)*PlusDist[1, 1 - z] + 
     DeltaDist[1 - z]*(37/108 + Pi^2*(-1/18 + 1/(18*(1 - x)) - x/18) + 
       (19*x)/108 + (1/12 + x/12)*Log[1 - x]^2 + 
       (5/12 - 5/(6*(1 - x)) + (7*x)/12)*Log[x] + 
       (5/24 - 5/(12*(1 - x)) + (5*x)/24)*Log[x]^2 + 
       Log[1 - x]*(-1/9 - (4*x)/9 + (-1/6 + 1/(3*(1 - x)) - x/6)*
          Log[x]) + (-14/27 + Pi^2/18)*PlusDist[0, 1 - x] + 
       (5*PlusDist[1, 1 - x])/9 - PlusDist[2, 1 - x]/6 + 
       (1/6 - 1/(3*(1 - x)) + x/6)*PolyLog[2, x]) + 
     DeltaDist[1 - x]*(19/108 + Pi^2*(-1/36 - z/36) + (37*z)/108 + 
       (-1/9 - (4*z)/9)*Log[1 - z] + (1/12 + z/12)*Log[1 - z]^2 + 
       (1/36 + 5/(18*(1 - z)) - (11*z)/36)*Log[z] + 
       (-1/24 + 1/(12*(1 - z)) - z/24)*Log[z]^2 + (-14/27 + Pi^2/18)*
        PlusDist[0, 1 - z] + (5*PlusDist[1, 1 - z])/9 - 
       PlusDist[2, 1 - z]/6 + DeltaDist[1 - z]*(-127/48 - (19*Pi^2)/108 - 
         Zeta[3]/3))) + DeltaDist[1 - x]*(11/18 + 107/(216*z) + (2*z)/9 - 
     (287*z^2)/216 + (5/3 + 7/(36*z) - (7*z)/6 - (25*z^2)/36)*
      Log[1 - z] + (5/2 + 7/(36*z) + (9*z)/4 + (31*z^2)/36)*Log[z] + 
     (1/16 - 1/(6*z) + (5*z)/16)*Log[z]^2 + (-5/24 - (5*z)/24)*Log[z]^3 + 
     Pi^2*(1/12 + z/8 + (-1/12 - z/12)*Log[1 - z] + 
       (-1/12 - z/12)*Log[z]) + Log[1 - z]^2*(-1/8 - 1/(6*z) + z/8 + 
       z^2/6 + (1/4 + z/4)*Log[z]) + (-1/4 + 1/(3*z) - z - z^2/3 + 
       (1/2 + z/2)*Log[1 - z])*PolyLog[2, z] + 
     (1/2 + z/2)*PolyLog[3, 1 - z] + (1 + z)*PolyLog[3, z] - Zeta[3] - 
     z*Zeta[3]))/NC + NC*(5/3 - 13/(9*x) + x + (22*x^2)/9 - 71/(72*z) + 
   13/(18*x*z) + (121*x)/(72*z) - (11*x^2)/(9*z) + (37*z)/24 - 
   (95*x*z)/24 + (43*z^2)/36 - (77*x*z^2)/36 + 
   Pi^2*(-5/12 - 5/(12*(1 - x)) - 1/(6*x^2) + 1/(6*x) - x/12 - 
     1/(3*(1 + x)) + 1/(6*x^2*(1 + x)) + 1/(12*z) + x/(12*z) + z/3 + 
     (5*z)/(6*(1 - x)) + z/(3*x^2) - z/(3*x) - (x*z)/2 + 
     (2*z)/(3*(1 + x)) - z/(3*x^2*(1 + x)) - z^2/(1 - x) - 
     (2*z^2)/(3*x^2) + (2*x*z^2)/3 - z^2/(3*(1 + x)) + 
     (2*z^2)/(3*x^2*(1 + x)) + (2*z^2)/(3*x*(1 + x))) + 
   (3*sqrtxz3*InvTanInt[-sqrtxz3])/4 - (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (4*x) - (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 + 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3])/4 + (3*sqrtxz3*z*InvTanInt[sqrtxz3])/
    (4*x) + (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/2 - 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) - 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 + 
   (3/(1 - x) - 2*x - 4*z + (2*z)/(1 - x) + (8*z^2)/(1 - x) - 8*x*z^2)*
    Log[2]^2 + ((3*sqrtxz3*ArcTan[sqrtxz3])/2 - 
     (3*sqrtxz3*z*ArcTan[sqrtxz3])/(2*x) - 
     (3*sqrtxz3*x*z*ArcTan[sqrtxz3])/2 + (23*sqrtxz3*z^2*ArcTan[sqrtxz3])/
      2)*Log[sqrtxz3] + (2 - (1 - x)^(-1) + 3/(4*x^2) - 3/(4*x) + 
     (5*x)/2 + 5/(4*(1 + x)) - 3/(4*x^2*(1 + x)) - 1/(2*z) - x/(2*z) - 
     2*z + (2*z)/(1 - x) - (3*z)/(2*x^2) + (3*z)/(2*x) - 3*x*z - 
     (5*z)/(2*(1 + x)) + (3*z)/(2*x^2*(1 + x)) - z^2/(1 - x) + 
     (3*z^2)/x^2 + 2*x*z^2 + z^2/(1 + x) - (3*z^2)/(x^2*(1 + x)) - 
     (3*z^2)/(x*(1 + x)))*Log[x]^2 + LMUF^2*DeltaDist[1 - z]*
    (1/8 + 1/(6*x) - x/8 - x^2/6 + (1/4 + x/4)*Log[x]) + 
   (1 + (1 - x)^(-1) - x - 2*z - (2*z)/(1 - x) + 2*x*z + 
     (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
     z/(x^2*(1 + x)) - (2*z^2)/x^2 + 2*x*z^2 + (2*z^2)/(1 + x) + 
     (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (-1 - 1/(2*(1 - x)) - 1/(4*x^2) + 1/(4*x) + x/2 + 1/(4*(1 + x)) + 
     1/(4*x^2*(1 + x)) + z + z/(1 - x) + z/(2*x^2) - z/(2*x) - 3*x*z - 
     z/(2*(1 + x)) - z/(2*x^2*(1 + x)) - z^2/(1 - x) - z^2/x^2 + 
     2*x*z^2 + z^2/(1 + x) + z^2/(x^2*(1 + x)) + z^2/(x*(1 + x)))*
    Log[z]^2 + LMUA^2*DeltaDist[1 - x]*(1/8 + 1/(6*z) - z/8 - z^2/6 + 
     (1/4 + z/4)*Log[z]) + Log[1 - x]*(-3/4 - 2/(3*x) - x/4 + (2*x^2)/3 + 
     1/(12*z) + 1/(3*x*z) - (5*x)/(12*z) - x^2/(3*z) + (3*z)/4 + 
     (x*z)/4 - z^2/3 + (2*x*z^2)/3 + (3/(2*(1 - x)) + x^(-2) - x^(-1) - 
       x + (1 + x)^(-1) - 1/(x^2*(1 + x)) - (3*z)/(1 - x) - (2*z)/x^2 + 
       (2*z)/x + 2*x*z - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 
       (4*z^2)/(1 - x) + (4*z^2)/x^2 - 4*x*z^2 - (4*z^2)/(x^2*(1 + x)) - 
       (4*z^2)/(x*(1 + x)))*Log[x] + (-1/2 - x/2 - x*z)*Log[z]) + 
   Log[1 - z]*(-3/4 - 2/(3*x) - x/4 + (2*x^2)/3 + 1/(12*z) + 1/(3*x*z) - 
     (5*x)/(12*z) - x^2/(3*z) + (3*z)/4 + (x*z)/4 - z^2/3 + (2*x*z^2)/3 + 
     (1/(2*(1 - x)) - x - z/(1 - x) + 2*x*z)*Log[z]) + 
   ((-3*sqrtxz3*ArcTan[sqrtxz3*z])/2 + (3*sqrtxz3*z*ArcTan[sqrtxz3*z])/
      (2*x) + (3*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/2 - 
     (23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/2)*Log[sqrtxz3*z] + 
   Log[1 + sqrtxz1 - z]*((-3*sqrtxz1)/(1 - x) + 2*sqrtxz1*x + 
     (-3/(2*(1 - x)) + x + 2*z - z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*
      Log[z] + (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z + 
       (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[2]*((3*sqrtxz1)/(1 - x) - 2*sqrtxz1*x + 
     (1 + 5/(2*(1 - x)) - 2*x - 4*z - z/(1 - x) + 2*x*z + 
       (8*z^2)/(1 - x) - 8*x*z^2)*Log[x] + 
     (-1 - 4/(1 - x) + 3*x + 6*z - 2*x*z - (12*z^2)/(1 - x) + 12*x*z^2)*
      Log[1 + sqrtxz1 - z] + (-1 + 7/(2*(1 - x)) - 2*x - 4*z + 
       (5*z)/(1 - x) - 2*x*z + (8*z^2)/(1 - x) - 8*x*z^2)*Log[z] + 
     (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z - (4*z^2)/(1 - x) + 
       4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(3/4 - 3/(2*(1 - x)) + (3*sqrtxz1)/(2*(1 - x)) - 2/(3*x) + 
     x/4 - sqrtxz1*x + (5*x^2)/3 - 1/(2*(1 - z)) + 1/(3*x*(1 - z)) + 
     x/(2*(1 - z)) - x^2/(3*(1 - z)) - x/(2*(x - z)) + x^2/(x - z) - 
     x^3/(x - z) + 1/(12*z) + 1/(3*x*z) - (5*x)/(12*z) - x^2/(3*z) + 
     2*z - (3*z)/(2*(1 - x)) + (x*z)/2 - z^2/3 + (2*x*z^2)/3 + 
     (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z - (4*z^2)/(1 - x) + 
       4*x*z^2)*Log[1 + sqrtxz1 + z] + (-1/2 + (1 - x)^(-1) - x/2 - z + 
       (2*z)/(1 - x) - x*z + (2*z^2)/(1 - x) - 2*x*z^2)*Log[x + z] + 
     ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + z/x + 
       z/(1 + x) + z/(x^2*(1 + x)) + (2*z^2)/(1 - x) + (2*z^2)/x^2 - 
       4*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[x]*(-2 - 9/(4*(1 - x)) + (3*sqrtxz1)/(2*(1 - x)) - 2/x^2 + 2/x - 
     (3*x)/2 - sqrtxz1*x - 3*x^2 - 2/(1 + x) + 2/(x^2*(1 + x)) + 
     x/(2*(x - z)) - x^2/(x - z) + x^3/(x - z) + 5/(6*z) - 
     2/(3*(1 - x)*z) + (11*x)/(6*z) + x^2/z + (3*z)/4 + 
     (11*z)/(4*(1 - x)) + (4*z)/x^2 - (4*z)/x + (3*x*z)/4 + 
     (4*z)/(1 + x) - (4*z)/(x^2*(1 + x)) + (2*z^2)/3 + 
     (2*z^2)/(3*(1 - x)) - (8*z^2)/x^2 - (4*x*z^2)/3 + 
     (8*z^2)/(x^2*(1 + x)) + (8*z^2)/(x*(1 + x)) + 
     (-2 - x^(-2) + x^(-1) - 2*x - (1 + x)^(-1) + 1/(x^2*(1 + x)) + 4*z + 
       (2*z)/x^2 - (2*z)/x + 4*x*z + (2*z)/(1 + x) - 
       (2*z)/(x^2*(1 + x)) - (4*z^2)/x^2 + (4*z^2)/(x^2*(1 + x)) + 
       (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (-2/sqrtxz2 - x/sqrtxz2 - (2*x^2)/sqrtxz2 + (4*z)/sqrtxz2 + 
       (8*x*z)/sqrtxz2 + (4*x^2*z)/sqrtxz2 - (8*x*z^2)/sqrtxz2)*
      Log[1 - sqrtxz2 + x] + (2/sqrtxz2 + x/sqrtxz2 + (2*x^2)/sqrtxz2 - 
       (4*z)/sqrtxz2 - (8*x*z)/sqrtxz2 - (4*x^2*z)/sqrtxz2 + 
       (8*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - z - z/x^2 + z/x + x*z + z/(1 + x) + 
       z/(x^2*(1 + x)) + (2*z^2)/x^2 - 2*x*z^2 - (2*z^2)/(1 + x) - 
       (2*z^2)/(x^2*(1 + x)) - (2*z^2)/(x*(1 + x)))*Log[1 + x/z] + 
     (-1 - x + 1/(2*z) + x/(2*z))*Log[1 - z] + 
     (-1 - (1 - x)^(-1) + x + 2*z + (2*z)/(1 - x) - 2*x*z - 
       (4*z^2)/(1 - x) + 4*x*z^2)*Log[1 + sqrtxz1 - z] + 
     (1 + 1/(2*(1 - x)) - 1/(2*x^2) + 1/(2*x) + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + 1/(2*z) + x/(2*z) - z - (7*z)/(2*(1 - x)) + 
       z/x^2 - z/x + 3*x*z - z/(1 + x) - z/(x^2*(1 + x)) + 
       (4*z^2)/(1 - x) - (2*z^2)/x^2 - 2*x*z^2 + (2*z^2)/(1 + x) + 
       (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*Log[z] + 
     (-3/(2*(1 - x)) + x + 2*z - z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*
      Log[1 + sqrtxz1 + z] + (1/2 - (1 - x)^(-1) + x/2 + z - 
       (2*z)/(1 - x) + x*z - (2*z^2)/(1 - x) + 2*x*z^2)*Log[x + z] + 
     ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + z/x + 
       z/(1 + x) + z/(x^2*(1 + x)) + (2*z^2)/(1 - x) + (2*z^2)/x^2 - 
       4*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (1/4 + 1/(3*z) - z/4 - z^2/3 + (1/2 + z/2)*Log[z])*
    PlusDist[1, 1 - x] + (1/4 + 1/(3*x) - x/4 - x^2/3 + 
     (1/2 + x/2)*Log[x])*PlusDist[1, 1 - z] + 
   (-2/sqrtxz2 - x/sqrtxz2 - (2*x^2)/sqrtxz2 + (4*z)/sqrtxz2 + 
     (8*x*z)/sqrtxz2 + (4*x^2*z)/sqrtxz2 - (8*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (2/sqrtxz2 + x/sqrtxz2 + (2*x^2)/sqrtxz2 - (4*z)/sqrtxz2 - 
     (8*x*z)/sqrtxz2 - (4*x^2*z)/sqrtxz2 + (8*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (2/sqrtxz2 + x/sqrtxz2 + (2*x^2)/sqrtxz2 - (4*z)/sqrtxz2 - 
     (8*x*z)/sqrtxz2 - (4*x^2*z)/sqrtxz2 + (8*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-2/sqrtxz2 - x/sqrtxz2 - (2*x^2)/sqrtxz2 + (4*z)/sqrtxz2 + 
     (8*x*z)/sqrtxz2 + (4*x^2*z)/sqrtxz2 - (8*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-2 - x^(-2) + x^(-1) - 2*x - (1 + x)^(-1) + 1/(x^2*(1 + x)) + 4*z + 
     (2*z)/x^2 - (2*z)/x + 4*x*z + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 
     (4*z^2)/x^2 + (4*z^2)/(x^2*(1 + x)) + (4*z^2)/(x*(1 + x)))*
    PolyLog[2, -x] + (1 + 3/(2*(1 - x)) + x^(-2) - x^(-1) + 
     (1 + x)^(-1) - 1/(x^2*(1 + x)) - 1/(2*z) - x/(2*z) - (3*z)/(1 - x) - 
     (2*z)/x^2 + (2*z)/x + 2*x*z - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 
     (4*z^2)/(1 - x) + (4*z^2)/x^2 - 4*x*z^2 - (4*z^2)/(x^2*(1 + x)) - 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, x] + PlusDist[0, 1 - z]*
    (-11/12 + Pi^2*(1/12 + x/12) + 13/(18*x) + (17*x)/12 - (11*x^2)/9 + 
     (1/4 + 1/(3*x) - x/4 - x^2/3)*Log[1 - x] + (1/2 + (3*x)/2 + x^2)*
      Log[x] + (-1/2 - x/2)*Log[x]^2 + (-1/2 - x/2)*PolyLog[2, x]) + 
   LMUF*(1/2 + 2/(3*x) - x/2 - (2*x^2)/3 - 1/(4*z) - 1/(3*x*z) + 
     x/(4*z) + x^2/(3*z) + (1 + x - 1/(2*z) - x/(2*z))*Log[x] + 
     (-1/4 - 1/(3*x) + x/4 + x^2/3 + (-1/2 - x/2)*Log[x])*
      PlusDist[0, 1 - z] + DeltaDist[1 - z]*
      (11/12 + Pi^2*(-1/12 - x/12) - 13/(18*x) - (17*x)/12 + (11*x^2)/9 + 
       (-1/4 - 1/(3*x) + x/4 + x^2/3)*Log[1 - x] + (-1/2 - (3*x)/2 - x^2)*
        Log[x] + (1/2 + x/2)*Log[x]^2 + (1/2 + x/2)*PolyLog[2, x])) + 
   (-1 + 1/(2*(1 - x)) + (3*z)/(1 - x) - 2*x*z)*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (1 - 1/(2*(1 - x)) - (3*z)/(1 - x) + 2*x*z)*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1/2*1/(1 - x) + x + z/(1 - x) - 2*x*z)*PolyLog[2, 1 - x/z] + 
   (-3/(2*(1 - x)) + x + 2*z - z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (3/(2*(1 - x)) - x - 2*z + z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (1 - (1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - 1/(2*(1 + x)) - 
     1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - z/x^2 + z/x + 2*x*z + 
     z/(1 + x) + z/(x^2*(1 + x)) - (2*z^2)/(1 - x) + (2*z^2)/x^2 - 
     (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (1/2 + 1/(2*(1 - x)) - x/2 - z/(1 - x) + 3*x*z)*
    PolyLog[2, z] + PlusDist[0, 1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 
     7/(36*z) + (7*z)/6 + (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*
      Log[1 - z] + (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + 
     (1/2 + z/2)*Log[z]^2 + (-1/2 - z/2)*PolyLog[2, z]) + 
   LMUA*(1/4 + (3*x)/4 + 1/(6*z) + x/(6*z) - (3*z)/4 - (x*z)/4 + z^2/3 - 
     (2*x*z^2)/3 + (1/2 + x/2 + x*z)*Log[z] + 
     (-1/4 - 1/(3*z) + z/4 + z^2/3 + (-1/2 - z/2)*Log[z])*
      PlusDist[0, 1 - x] + DeltaDist[1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 
       7/(36*z) - (7*z)/6 - (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*
        Log[1 - z] + (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + 
       (-1/2 - z/2)*Log[z]^2 + (1/2 + z/2)*PolyLog[2, z])) + 
   ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 1/(2*(1 + x)) - 
     1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + z/x + z/(1 + x) + 
     z/(x^2*(1 + x)) + (2*z^2)/(1 - x) + (2*z^2)/x^2 - 4*x*z^2 - 
     (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x*z)] + DeltaDist[1 - z]*(-41/72 + 26/(27*x) + 
     (17*x)/72 - (17*x^2)/27 + (23/12 - (5*x)/12 + (19*x^2)/9)*Log[x] + 
     (-13/16 - (13*x)/16 - (5*x^2)/6)*Log[x]^2 + 
     (5/24 + (5*x)/24)*Log[x]^3 + Log[1 - x]^2*(1/8 + 1/(6*x) - x/8 - 
       x^2/6 + (-1/4 - x/4)*Log[x]) + Pi^2*(1/12 + x/4 + x^2/6 + 
       (1/12 + x/12)*Log[1 - x] + (-1/6 - x/6)*Log[x]) + 
     Log[1 - x]*(-11/12 + 13/(18*x) + (17*x)/12 - (11*x^2)/9 + 
       (-1/4 - 1/(3*x) + x/4 + x^2/3)*Log[x]) + 
     (-3/4 - 1/(3*x) - (5*x)/4 - (2*x^2)/3 + (-1/2 - x/2)*Log[1 - x] + 
       (1/2 + x/2)*Log[x])*PolyLog[2, x] + (-1/2 - x/2)*
      PolyLog[3, 1 - x]) + NF*(-5/9 + z/3 - (8*x*z)/9 + 
     (1/3 + (x*z)/3)*Log[1 - x] + (-2/3 + 1/(2*(1 - x)) + z/(2*(1 - x)) - 
       (2*x*z)/3)*Log[x] + (1/3 + (x*z)/3)*Log[1 - z] + 
     LMUF^2*(-1/8*(DeltaDist[1 - x]*DeltaDist[1 - z]) + 
       DeltaDist[1 - z]*(1/12 + x/12 - PlusDist[0, 1 - x]/6)) + 
     LMUF*((1/24 + Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
       LMUR*((DeltaDist[1 - x]*DeltaDist[1 - z])/4 + DeltaDist[1 - z]*
          (-1/6 - x/6 + PlusDist[0, 1 - x]/3)) + DeltaDist[1 - z]*
        (1/18 - (11*x)/18 + (-1/6 + 1/(3*(1 - x)) - x/6)*Log[x] + 
         (5*PlusDist[0, 1 - x])/9)) + 
     LMUA*(LMUR*DeltaDist[1 - x]*(-1/6 - z/6 + DeltaDist[1 - z]/4 + 
         PlusDist[0, 1 - z]/3) + DeltaDist[1 - x]*(1/18 - (11*z)/18 + 
         (1/24 + Pi^2/18)*DeltaDist[1 - z] + (-1/6 + 1/(3*(1 - z)) - z/6)*
          Log[z] + (5*PlusDist[0, 1 - z])/9)) + LMUA^2*DeltaDist[1 - x]*
      (1/12 + z/12 - DeltaDist[1 - z]/8 - PlusDist[0, 1 - z]/6) + 
     PlusDist[0, 1 - z]*(1/9 + (4*x)/9 + (-1/6 - x/6)*Log[1 - x] + 
       (1/3 - 2/(3*(1 - x)) + x/3)*Log[x] + PlusDist[1, 1 - x]/3) + 
     (-1/6 - z/6)*PlusDist[1, 1 - x] + 
     LMUR*(-1/3 - (x*z)/3 + PlusDist[0, 1 - x]*(1/6 + z/6 - 
         PlusDist[0, 1 - z]/3) + (1/6 + x/6)*PlusDist[0, 1 - z] + 
       DeltaDist[1 - z]*(-1/6 + x/6 + (1/6 + x/6)*Log[1 - x] + 
         (-1/6 + 1/(3*(1 - x)) - x/6)*Log[x] - PlusDist[1, 1 - x]/3) + 
       DeltaDist[1 - x]*(-1/6 + z/6 + (4*DeltaDist[1 - z])/3 + 
         (1/6 + z/6)*Log[1 - z] + (1/6 - 1/(3*(1 - z)) + z/6)*Log[z] - 
         PlusDist[1, 1 - z]/3)) + PlusDist[0, 1 - x]*
      (1/9 + (4*z)/9 + (-1/6 - z/6)*Log[1 - z] - (5*PlusDist[0, 1 - z])/
        9 + PlusDist[1, 1 - z]/3) + (-1/6 - x/6)*PlusDist[1, 1 - z] + 
     DeltaDist[1 - z]*(-37/108 + Pi^2*(1/18 - 1/(18*(1 - x)) + x/18) - 
       (19*x)/108 + (-1/12 - x/12)*Log[1 - x]^2 + 
       (-5/12 + 5/(6*(1 - x)) - (7*x)/12)*Log[x] + 
       (-5/24 + 5/(12*(1 - x)) - (5*x)/24)*Log[x]^2 + 
       Log[1 - x]*(1/9 + (4*x)/9 + (1/6 - 1/(3*(1 - x)) + x/6)*Log[x]) + 
       (14/27 - Pi^2/18)*PlusDist[0, 1 - x] - (5*PlusDist[1, 1 - x])/9 + 
       PlusDist[2, 1 - x]/6 + (-1/6 + 1/(3*(1 - x)) - x/6)*
        PolyLog[2, x]) + DeltaDist[1 - x]*(-19/108 + Pi^2*(1/36 + z/36) - 
       (37*z)/108 + (1/9 + (4*z)/9)*Log[1 - z] + (-1/12 - z/12)*
        Log[1 - z]^2 + (-1/36 - 5/(18*(1 - z)) + (11*z)/36)*Log[z] + 
       (1/24 - 1/(12*(1 - z)) + z/24)*Log[z]^2 + (14/27 - Pi^2/18)*
        PlusDist[0, 1 - z] - (5*PlusDist[1, 1 - z])/9 + 
       PlusDist[2, 1 - z]/6 + DeltaDist[1 - z]*(127/48 + (19*Pi^2)/108 + 
         Zeta[3]/3))) + DeltaDist[1 - x]*(-11/18 - 107/(216*z) - 
     (2*z)/9 + (287*z^2)/216 + (-5/3 - 7/(36*z) + (7*z)/6 + (25*z^2)/36)*
      Log[1 - z] + (-5/2 - 7/(36*z) - (9*z)/4 - (31*z^2)/36)*Log[z] + 
     (-1/16 + 1/(6*z) - (5*z)/16)*Log[z]^2 + (5/24 + (5*z)/24)*Log[z]^3 + 
     Log[1 - z]^2*(1/8 + 1/(6*z) - z/8 - z^2/6 + (-1/4 - z/4)*Log[z]) + 
     Pi^2*(-1/12 - z/8 + (1/12 + z/12)*Log[1 - z] + 
       (1/12 + z/12)*Log[z]) + (1/4 - 1/(3*z) + z + z^2/3 + 
       (-1/2 - z/2)*Log[1 - z])*PolyLog[2, z] + 
     (-1/2 - z/2)*PolyLog[3, 1 - z] + (-1 - z)*PolyLog[3, z] + Zeta[3] + 
     z*Zeta[3])) + (-17/2 - 1/(4*poly2) - 1/(4*x) + 1/(4*poly2*x) + 
   (19*x)/4 + x/(2*poly2) - x^2/4 - x^2/(2*poly2) + x^3/(4*poly2) - 
   x^4/(4*poly2) + 2/(1 - z) - 6/((1 - x)*(1 - z)) + (4*x)/(1 - z) + 
   1/(4*(1 - x - z)) - x/(4*(1 - x - z)) + x/(4*(x - z)) - 
   x^2/(2*(x - z)) + x^3/(2*(x - z)) + 2/z - 6/((1 - x)*z) + 
   (15*x)/(4*z) - 2/((1 - z)*z) + 6/((1 - x)*(1 - z)*z) - 
   (4*x)/((1 - z)*z) + 8*z - (25*x*z)/2 + 
   Pi^2*(-7/12 + 1/(4*(1 - x)) - 1/(3*x^2) + 1/(3*x) - (5*x)/12 - 
     2/(3*(1 + x)) + 1/(3*x^2*(1 + x)) - 1/(4*(1 - z)) + 
     1/(2*(1 - x)*(1 - z)) - x/(4*(1 - z)) - 1/(3*z) + 2/(3*(1 - x)*z) + 
     1/(6*x^2*z) - 1/(6*x*z) - x/(6*z) + 1/(3*(1 + x)*z) - 
     1/(6*x^2*(1 + x)*z) + 1/(3*(1 - z)*z) - 2/(3*(1 - x)*(1 - z)*z) + 
     x/(3*(1 - z)*z) - z/12 + z/(4*(1 - x)) + z/(3*x^2) - (5*x*z)/12 + 
     z/(6*(1 + x)) - z/(3*x^2*(1 + x)) - z/(3*x*(1 + x))) + 
   (sqrtxz3*InvTanInt[-sqrtxz3])/4 - (9*sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (4*x) - (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 + 
   (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 - (sqrtxz3*InvTanInt[sqrtxz3])/
    4 + (9*sqrtxz3*z*InvTanInt[sqrtxz3])/(4*x) + 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 - 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 + (sqrtxz3*InvTanInt[sqrtxz3*z])/
    2 - (9*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) - 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 + 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 + 
   (-2 + 4/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - x/z + (2*z)/(1 - x) - 
     2*x*z)*Log[2]^2 + ((sqrtxz3*ArcTan[sqrtxz3])/2 - 
     (9*sqrtxz3*z*ArcTan[sqrtxz3])/(2*x) - 
     (9*sqrtxz3*x*z*ArcTan[sqrtxz3])/2 + (5*sqrtxz3*z^2*ArcTan[sqrtxz3])/
      2)*Log[sqrtxz3] + (3/4 + x/4 + z/4 + (3*x*z)/4)*Log[1 - x]^2 + 
   (3/4 - 5/(4*(1 - x)) + 3/(2*x^2) - 3/(2*x) + (7*x)/4 + 5/(2*(1 + x)) - 
     3/(2*x^2*(1 + x)) + 2/(1 - z) - 13/(2*(1 - x)*(1 - z)) + 
     (9*x)/(2*(1 - z)) + 5/(2*z) - 8/((1 - x)*z) - 3/(4*x^2*z) + 
     3/(4*x*z) + (5*x)/z - 5/(4*(1 + x)*z) + 3/(4*x^2*(1 + x)*z) - 
     5/(2*(1 - z)*z) + 8/((1 - x)*(1 - z)*z) - (11*x)/(2*(1 - z)*z) + 
     z/4 - (5*z)/(4*(1 - x)) - (3*z)/(2*x^2) + (3*x*z)/4 - 
     z/(2*(1 + x)) + (3*z)/(2*x^2*(1 + x)) + (3*z)/(2*x*(1 + x)))*
    Log[x]^2 + (3/4 + x/4 + z/4 + (3*x*z)/4)*Log[1 - z]^2 + 
   (-1 - x^(-2) + x^(-1) + x + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 1/(2*z) + 
     1/(2*x^2*z) - 1/(2*x*z) - x/(2*z) - 1/(2*(1 + x)*z) - 
     1/(2*x^2*(1 + x)*z) + z/x^2 - x*z - z/(1 + x) - z/(x^2*(1 + x)) - 
     z/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (-9/4 + 3/(2*(1 - x)) - 1/(2*x^2) + 1/(2*x) - (5*x)/4 + 
     1/(2*(1 + x)) + 1/(2*x^2*(1 + x)) + 5/(4*(1 - z)) - 
     5/(2*(1 - x)*(1 - z)) + (11*x)/(4*(1 - z)) + 3/(4*z) - 
     1/((1 - x)*z) + 1/(4*x^2*z) - 1/(4*x*z) + x/(4*z) - 
     1/(4*(1 + x)*z) - 1/(4*x^2*(1 + x)*z) - 1/(2*(1 - z)*z) + 
     1/((1 - x)*(1 - z)*z) - x/(2*(1 - z)*z) - z/4 + (3*z)/(2*(1 - x)) + 
     z/(2*x^2) - (15*x*z)/4 - z/(2*(1 + x)) - z/(2*x^2*(1 + x)) - 
     z/(2*x*(1 + x)))*Log[z]^2 + Log[1 - x]*(-3/4 + (3*x)/4 + z/4 - 
     (x*z)/4 + (-3/2 + 11/(4*(1 - x)) + 2/x^2 - 2/x - 2*x + 2/(1 + x) - 
       2/(x^2*(1 + x)) + 2/(1 - z) - 11/(2*(1 - x)*(1 - z)) + 
       (7*x)/(2*(1 - z)) + 2/z - 4/((1 - x)*z) - 1/(x^2*z) + 1/(x*z) + 
       (2*x)/z - 1/((1 + x)*z) + 1/(x^2*(1 + x)*z) - 2/((1 - z)*z) + 
       4/((1 - x)*(1 - z)*z) - (2*x)/((1 - z)*z) - z/2 + 
       (11*z)/(4*(1 - x)) - (2*z)/x^2 - 3*x*z + (2*z)/(x^2*(1 + x)) + 
       (2*z)/(x*(1 + x)))*Log[x] + (3/2 + x/2 + z/2 + (3*x*z)/2)*
      Log[1 - z] + (1/2 - x - 1/(2*(1 - z)) + x/(2*(1 - z)) - (x*z)/2)*
      Log[z]) + (-1/2*(sqrtxz3*ArcTan[sqrtxz3*z]) + 
     (9*sqrtxz3*z*ArcTan[sqrtxz3*z])/(2*x) + 
     (9*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/2 - 
     (5*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/2)*Log[sqrtxz3*z] + 
   Log[1 + sqrtxz1 - z]*((-3*sqrtxz1)/(1 - x) + 3*sqrtxz1*x + 
     (2*sqrtxz1)/z - (3*sqrtxz1)/((1 - x)*z) + (sqrtxz1*x)/z + 
     (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(1 - x) + 
       x*z)*Log[z] + (-2 + 4/(1 - x) - 2*x - z^(-1) + 2/((1 - x)*z) - 
       x/z + (2*z)/(1 - x) - 2*x*z)*Log[1 + sqrtxz1 + z]) + 
   Log[2]*((3*sqrtxz1)/(1 - x) - 3*sqrtxz1*x - (2*sqrtxz1)/z + 
     (3*sqrtxz1)/((1 - x)*z) - (sqrtxz1*x)/z + 
     (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
       z/(1 - x) - x*z)*Log[x] + (2 - 4/(1 - x) + 2*x + z^(-1) - 
       2/((1 - x)*z) + x/z - (2*z)/(1 - x) + 2*x*z)*
      Log[1 + sqrtxz1 - z] + (-3 + 6/(1 - x) - 3*x - 3/(2*z) + 
       3/((1 - x)*z) - (3*x)/(2*z) + (3*z)/(1 - x) - 3*x*z)*Log[z] + 
     (2 - 4/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z - 
       (2*z)/(1 - x) + 2*x*z)*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(-11/4 + 3/(8*poly2^2) - 5/(8*poly2) - 3/(1 - x) + 
     (3*sqrtxz1)/(2*(1 - x)) + 1/(2*x) + 3/(8*poly2^2*x) - 
     7/(8*poly2*x) + (23*x)/4 + (3*x)/(8*poly2^2) - x/(4*poly2) - 
     (3*sqrtxz1*x)/2 + (5*x^2)/2 + (3*x^2)/(8*poly2^2) + x^2/(4*poly2) - 
     (3*x^3)/(8*poly2^2) + (5*x^3)/(8*poly2) - (3*x^4)/(8*poly2^2) + 
     (7*x^4)/(8*poly2) - (3*x^5)/(8*poly2^2) - (3*x^6)/(8*poly2^2) + 
     4/(1 - z) - 51/(4*(1 - x)*(1 - z)) + (8*x)/(1 - z) + 
     x^2/(4*(x - z)^2) - x^3/(2*(x - z)^2) + (3*x^4)/(2*(x - z)^2) - 
     3/(4*(x - z)) + 3/(4*(1 - x)*(x - z)) - (3*x)/(4*(x - z)) - 
     (9*x^3)/(2*(x - z)) + 5/z - sqrtxz1/z - 27/(2*(1 - x)*z) + 
     (3*sqrtxz1)/(2*(1 - x)*z) + (17*x)/(2*z) - (sqrtxz1*x)/(2*z) - 
     4/((1 - z)*z) + 12/((1 - x)*(1 - z)*z) - (8*x)/((1 - z)*z) + 
     (7*z)/4 - (3*z)/(2*(1 - x)) + (9*x*z)/4 - (x*z^3)/(x - z)^2 + 
     (2 - 4/(1 - x) + 2*x + z^(-1) - 2/((1 - x)*z) + x/z - 
       (2*z)/(1 - x) + 2*x*z)*Log[1 + sqrtxz1 + z] + 
     (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + 
       z/(1 - x) - x*z)*Log[x + z] + (2/(1 - x) + x^(-2) - x^(-1) - 2*x - 
       (1 + x)^(-1) - 1/(x^2*(1 + x)) - z^(-1) + 1/((1 - x)*z) - 
       1/(2*x^2*z) + 1/(2*x*z) + 1/(2*(1 + x)*z) + 1/(2*x^2*(1 + x)*z) + 
       z/(1 - x) - z/x^2 + z/(1 + x) + z/(x^2*(1 + x)) + z/(x*(1 + x)))*
      Log[1 + x*z] + (1/2 - 3/(4*(1 - x)) + x/2 - 1/(4*(1 - z)) + 
       1/((1 - x)*(1 - z)) - (3*x)/(4*(1 - z)) - (3*z)/(4*(1 - x)) + x*z)*
      Log[RealAbs[x - z]]) + Log[x]*(-9/2 - 3/(8*poly2^2) + 5/(8*poly2) + 
     (1 - x)^(-1) + (3*sqrtxz1)/(2*(1 - x)) - 4/x^2 + 9/(2*x) + 
     3/(8*poly2^2*x) - 7/(8*poly2*x) - (5*x)/2 + (3*x)/(8*poly2^2) - 
     x/(4*poly2) - (3*sqrtxz1*x)/2 - (5*x^2)/2 - (3*x^2)/(8*poly2^2) - 
     x^2/(4*poly2) - (3*x^3)/(8*poly2^2) + (5*x^3)/(8*poly2) + 
     (3*x^4)/(8*poly2^2) - (7*x^4)/(8*poly2) - (3*x^5)/(8*poly2^2) + 
     (3*x^6)/(8*poly2^2) - 4/(1 + x) + 4/(x^2*(1 + x)) - 8/(1 - z) + 
     24/((1 - x)*(1 - z)) - (16*x)/(1 - z) + x/(4*(1 - x - z)^2) - 
     x^2/(4*(1 - x - z)^2) - 3/(4*(1 - x - z)) + x/(4*(1 - x - z)) - 
     x^2/(4*(x - z)^2) + x^3/(2*(x - z)^2) - (3*x^4)/(2*(x - z)^2) + 
     3/(4*(x - z)) - 3/(4*(1 - x)*(x - z)) + (3*x)/(4*(x - z)) + 
     (9*x^3)/(2*(x - z)) - 13/(2*z) - sqrtxz1/z + 87/(4*(1 - x)*z) + 
     (3*sqrtxz1)/(2*(1 - x)*z) + 2/(x^2*z) - 2/(x*z) - (15*x)/z - 
     (sqrtxz1*x)/(2*z) + 2/((1 + x)*z) - 2/(x^2*(1 + x)*z) + 
     8/((1 - z)*z) - 24/((1 - x)*(1 - z)*z) + (16*x)/((1 - z)*z) + 3*z + 
     (13*z)/(4*(1 - x)) + (4*z)/x^2 + x*z - (4*z)/(x^2*(1 + x)) - 
     (4*z)/(x*(1 + x)) + (x*z^3)/(x - z)^2 + 
     (-2 - 2/x^2 + 2/x - 2*x - 2/(1 + x) + 2/(x^2*(1 + x)) + z^(-1) + 
       1/(x^2*z) - 1/(x*z) + x/z + 1/((1 + x)*z) - 1/(x^2*(1 + x)*z) + 
       (2*z)/x^2 - (2*z)/(x^2*(1 + x)) - (2*z)/(x*(1 + x)))*Log[1 + x] + 
     (-9/(4*sqrtxz2) + 5/(16*sqrtxz2*x) + 3/(16*poly2^2*sqrtxz2*x) - 
       1/(2*poly2*sqrtxz2*x) - (51*x)/(8*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
       (5*x^3)/(16*sqrtxz2) - (3*x^3)/(8*poly2^2*sqrtxz2) - 
       x^5/(2*poly2*sqrtxz2) + (3*x^7)/(16*poly2^2*sqrtxz2) - 
       3/(2*sqrtxz2*(1 - z)) + x/(sqrtxz2*(1 - z)) - 
       (3*x^2)/(2*sqrtxz2*(1 - z)) + 3/(2*sqrtxz2*z) + x/(sqrtxz2*z) + 
       (3*x^2)/(2*sqrtxz2*z) + (9*z)/(2*sqrtxz2) + (9*x*z)/sqrtxz2 + 
       (9*x^2*z)/(2*sqrtxz2) - (9*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (9/(4*sqrtxz2) - 5/(16*sqrtxz2*x) - 3/(16*poly2^2*sqrtxz2*x) + 
       1/(2*poly2*sqrtxz2*x) + (51*x)/(8*sqrtxz2) + (9*x^2)/(4*sqrtxz2) - 
       (5*x^3)/(16*sqrtxz2) + (3*x^3)/(8*poly2^2*sqrtxz2) + 
       x^5/(2*poly2*sqrtxz2) - (3*x^7)/(16*poly2^2*sqrtxz2) + 
       3/(2*sqrtxz2*(1 - z)) - x/(sqrtxz2*(1 - z)) + 
       (3*x^2)/(2*sqrtxz2*(1 - z)) - 3/(2*sqrtxz2*z) - x/(sqrtxz2*z) - 
       (3*x^2)/(2*sqrtxz2*z) - (9*z)/(2*sqrtxz2) - (9*x*z)/sqrtxz2 - 
       (9*x^2*z)/(2*sqrtxz2) + (9*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (1 + x^(-2) - x^(-1) - x - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 
       1/(2*z) - 1/(2*x^2*z) + 1/(2*x*z) + x/(2*z) + 1/(2*(1 + x)*z) + 
       1/(2*x^2*(1 + x)*z) - z/x^2 + x*z + z/(1 + x) + z/(x^2*(1 + x)) + 
       z/(x*(1 + x)))*Log[1 + x/z] + (-3/2 + (1 - x)^(-1) - x/2 + 
       1/(4*(1 - z)) - 1/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) - z/2 + 
       z/(1 - x) - (3*x*z)/2)*Log[1 - z] + 
     (1 - 5/(2*(1 - x)) - x^(-2) + x^(-1) + (7*x)/2 + (1 + x)^(-1) + 
       1/(x^2*(1 + x)) - 11/(4*(1 - z)) + 9/((1 - x)*(1 - z)) - 
       (25*x)/(4*(1 - z)) - 3/z + 8/((1 - x)*z) + 1/(2*x^2*z) - 
       1/(2*x*z) - (6*x)/z - 1/(2*(1 + x)*z) - 1/(2*x^2*(1 + x)*z) + 
       3/((1 - z)*z) - 8/((1 - x)*(1 - z)*z) + (5*x)/((1 - z)*z) - 
       (3*z)/(2*(1 - x)) + z/x^2 + (3*x*z)/2 - z/(1 + x) - 
       z/(x^2*(1 + x)) - z/(x*(1 + x)))*Log[z] + 
     (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(1 - x) + 
       x*z)*Log[1 + sqrtxz1 + z] + (1 - 2/(1 - x) + x + 1/(2*z) - 
       1/((1 - x)*z) + x/(2*z) - z/(1 - x) + x*z)*Log[x + z] + 
     (2/(1 - x) + x^(-2) - x^(-1) - 2*x - (1 + x)^(-1) - 
       1/(x^2*(1 + x)) - z^(-1) + 1/((1 - x)*z) - 1/(2*x^2*z) + 
       1/(2*x*z) + 1/(2*(1 + x)*z) + 1/(2*x^2*(1 + x)*z) + z/(1 - x) - 
       z/x^2 + z/(1 + x) + z/(x^2*(1 + x)) + z/(x*(1 + x)))*
      Log[1 + x*z] + (-1/2 + 3/(4*(1 - x)) - x/2 + 1/(4*(1 - z)) - 
       1/((1 - x)*(1 - z)) + (3*x)/(4*(1 - z)) + (3*z)/(4*(1 - x)) - x*z)*
      Log[RealAbs[x - z]] + (-1/2 + 1/(2*(1 - x)) + 1/(4*(1 - z)) - 
       1/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) + z/(2*(1 - x)) - (x*z)/2)*
      Log[RealAbs[-1 + x + z]]) + Log[1 - z]*
    (-3/2 + x - x/(4*(1 - x - z)^2) + x^2/(4*(1 - x - z)^2) + 
     3/(4*(1 - x - z)) - x/(4*(1 - x - z)) + z - x*z + 
     (2 - 7/(4*(1 - x)) + (3*x)/2 - 1/(2*(1 - z)) + 
       3/(2*(1 - x)*(1 - z)) - (2*x)/(1 - z) - (7*z)/(4*(1 - x)) + 
       (7*x*z)/2)*Log[z] + (1/2 - 1/(2*(1 - x)) - 1/(4*(1 - z)) + 
       1/(2*(1 - x)*(1 - z)) - x/(4*(1 - z)) - z/(2*(1 - x)) + (x*z)/2)*
      Log[RealAbs[-1 + x + z]]) + 
   LMUF^2*((9/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
     DeltaDist[1 - z]*(-5/8 - x/8 + (-1/2 - x/2)*Log[1 - x] + 
       (3/8 - 1/(2*(1 - x)) + (3*x)/8)*Log[x] + (3*PlusDist[0, 1 - x])/
        4 + PlusDist[1, 1 - x])) + ((-3/2 - (3*x)/2)*Log[1 - x] + 
     (5/4 - 2/(1 - x) + (5*x)/4)*Log[x])*PlusDist[1, 1 - z] + 
   LMUA^2*DeltaDist[1 - x]*(-5/8 - z/8 + (9/32 - Pi^2/12)*
      DeltaDist[1 - z] + (-1/2 - z/2)*Log[1 - z] + 
     (3/8 - 1/(2*(1 - z)) + (3*z)/8)*Log[z] + (3*PlusDist[0, 1 - z])/4 + 
     PlusDist[1, 1 - z]) + PlusDist[1, 1 - x]*
    ((-3/2 - (3*z)/2)*Log[1 - z] + (1/4 + z/4)*Log[z] + 
     3*PlusDist[1, 1 - z]) + (-3/4 - (3*z)/4)*PlusDist[2, 1 - x] + 
   (-3/4 - (3*x)/4)*PlusDist[2, 1 - z] + 
   (-9/(4*sqrtxz2) + 5/(16*sqrtxz2*x) + 3/(16*poly2^2*sqrtxz2*x) - 
     1/(2*poly2*sqrtxz2*x) - (51*x)/(8*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
     (5*x^3)/(16*sqrtxz2) - (3*x^3)/(8*poly2^2*sqrtxz2) - 
     x^5/(2*poly2*sqrtxz2) + (3*x^7)/(16*poly2^2*sqrtxz2) - 
     3/(2*sqrtxz2*(1 - z)) + x/(sqrtxz2*(1 - z)) - 
     (3*x^2)/(2*sqrtxz2*(1 - z)) + 3/(2*sqrtxz2*z) + x/(sqrtxz2*z) + 
     (3*x^2)/(2*sqrtxz2*z) + (9*z)/(2*sqrtxz2) + (9*x*z)/sqrtxz2 + 
     (9*x^2*z)/(2*sqrtxz2) - (9*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (9/(4*sqrtxz2) - 5/(16*sqrtxz2*x) - 3/(16*poly2^2*sqrtxz2*x) + 
     1/(2*poly2*sqrtxz2*x) + (51*x)/(8*sqrtxz2) + (9*x^2)/(4*sqrtxz2) - 
     (5*x^3)/(16*sqrtxz2) + (3*x^3)/(8*poly2^2*sqrtxz2) + 
     x^5/(2*poly2*sqrtxz2) - (3*x^7)/(16*poly2^2*sqrtxz2) + 
     3/(2*sqrtxz2*(1 - z)) - x/(sqrtxz2*(1 - z)) + 
     (3*x^2)/(2*sqrtxz2*(1 - z)) - 3/(2*sqrtxz2*z) - x/(sqrtxz2*z) - 
     (3*x^2)/(2*sqrtxz2*z) - (9*z)/(2*sqrtxz2) - (9*x*z)/sqrtxz2 - 
     (9*x^2*z)/(2*sqrtxz2) + (9*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (9/(4*sqrtxz2) - 5/(16*sqrtxz2*x) - 3/(16*poly2^2*sqrtxz2*x) + 
     1/(2*poly2*sqrtxz2*x) + (51*x)/(8*sqrtxz2) + (9*x^2)/(4*sqrtxz2) - 
     (5*x^3)/(16*sqrtxz2) + (3*x^3)/(8*poly2^2*sqrtxz2) + 
     x^5/(2*poly2*sqrtxz2) - (3*x^7)/(16*poly2^2*sqrtxz2) + 
     3/(2*sqrtxz2*(1 - z)) - x/(sqrtxz2*(1 - z)) + 
     (3*x^2)/(2*sqrtxz2*(1 - z)) - 3/(2*sqrtxz2*z) - x/(sqrtxz2*z) - 
     (3*x^2)/(2*sqrtxz2*z) - (9*z)/(2*sqrtxz2) - (9*x*z)/sqrtxz2 - 
     (9*x^2*z)/(2*sqrtxz2) + (9*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-9/(4*sqrtxz2) + 5/(16*sqrtxz2*x) + 3/(16*poly2^2*sqrtxz2*x) - 
     1/(2*poly2*sqrtxz2*x) - (51*x)/(8*sqrtxz2) - (9*x^2)/(4*sqrtxz2) + 
     (5*x^3)/(16*sqrtxz2) - (3*x^3)/(8*poly2^2*sqrtxz2) - 
     x^5/(2*poly2*sqrtxz2) + (3*x^7)/(16*poly2^2*sqrtxz2) - 
     3/(2*sqrtxz2*(1 - z)) + x/(sqrtxz2*(1 - z)) - 
     (3*x^2)/(2*sqrtxz2*(1 - z)) + 3/(2*sqrtxz2*z) + x/(sqrtxz2*z) + 
     (3*x^2)/(2*sqrtxz2*z) + (9*z)/(2*sqrtxz2) + (9*x*z)/sqrtxz2 + 
     (9*x^2*z)/(2*sqrtxz2) - (9*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-2 - 2/x^2 + 2/x - 2*x - 2/(1 + x) + 2/(x^2*(1 + x)) + z^(-1) + 
     1/(x^2*z) - 1/(x*z) + x/z + 1/((1 + x)*z) - 1/(x^2*(1 + x)*z) + 
     (2*z)/x^2 - (2*z)/(x^2*(1 + x)) - (2*z)/(x*(1 + x)))*
    PolyLog[2, -x] + (1/2 + 3/(2*(1 - x)) + 2/x^2 - 2/x - 2*x + 
     2/(1 + x) - 2/(x^2*(1 + x)) + 2/(1 - z) - 6/((1 - x)*(1 - z)) + 
     (4*x)/(1 - z) + 2/z - 4/((1 - x)*z) - 1/(x^2*z) + 1/(x*z) + 
     (2*x)/z - 1/((1 + x)*z) + 1/(x^2*(1 + x)*z) - 2/((1 - z)*z) + 
     4/((1 - x)*(1 - z)*z) - (2*x)/((1 - z)*z) + (3*z)/(2*(1 - x)) - 
     (2*z)/x^2 - (3*x*z)/2 + (2*z)/(x^2*(1 + x)) + (2*z)/(x*(1 + x)))*
    PolyLog[2, x] + PlusDist[0, 1 - z]*(1/2 + Pi^2*(5/24 + (5*x)/24) + 
     (7*x)/2 + (-3/4 - (3*x)/4)*Log[1 - x]^2 + (-3/(4*(1 - x)) - (3*x)/4)*
      Log[x] + (3/2 - 3/(1 - x) + (3*x)/2)*Log[1 - x]*Log[x] + 
     (-1/2 + 1/(2*(1 - x)) - x/2)*Log[x]^2 + (3*PlusDist[2, 1 - x])/2 + 
     (-1/4 - x/4)*PolyLog[2, x]) + (-1 + 2/(1 - x) - x - 1/(2*z) + 
     1/((1 - x)*z) - x/(2*z) + z/(1 - x) - x*z)*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + x/(2*z) - z/(1 - x) + 
     x*z)*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-2 + 3/(1 - x) - 2*x - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) - z^(-1) + 4/((1 - x)*z) - (3*x)/z + 1/((1 - z)*z) - 
     4/((1 - x)*(1 - z)*z) + (3*x)/((1 - z)*z) + (3*z)/(1 - x) - 4*x*z)*
    PolyLog[2, 1 - x/z] + (1 - 2/(1 - x) + x + 1/(2*z) - 1/((1 - x)*z) + 
     x/(2*z) - z/(1 - x) + x*z)*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-1 + 2/(1 - x) - x - 1/(2*z) + 1/((1 - x)*z) - x/(2*z) + z/(1 - x) - 
     x*z)*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (2 - 2/(1 - x) + x^(-2) - x^(-1) - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 
     1/((1 - x)*z) - 1/(2*x^2*z) + 1/(2*x*z) + x/z + 1/(2*(1 + x)*z) + 
     1/(2*x^2*(1 + x)*z) - z/(1 - x) - z/x^2 + 2*x*z + z/(1 + x) + 
     z/(x^2*(1 + x)) + z/(x*(1 + x)))*PolyLog[2, -(x/z)] + 
   (5/2 - 3/(1 - x) + 2*x - 1/(2*(1 - z)) + 3/((1 - x)*(1 - z)) - 
     (5*x)/(2*(1 - z)) - (3*z)/(1 - x) + (9*x*z)/2)*PolyLog[2, z] + 
   PlusDist[0, 1 - x]*(1/2 + Pi^2*(5/24 + (5*z)/24) + (7*z)/2 + 
     (-3/4 - (3*z)/4)*Log[1 - z]^2 + (-7/4 + 3/(4*(1 - z)) - z/2)*
      Log[z] + (-1/2 + (1 - z)^(-1) - z/2)*Log[1 - z]*Log[z] + 
     (1 - 3/(2*(1 - z)) + z)*Log[z]^2 + (-4 - Pi^2/3)*
      PlusDist[0, 1 - z] + (3*PlusDist[2, 1 - z])/2 + 
     (-1/4 - z/4)*PolyLog[2, z]) + (2/(1 - x) + x^(-2) - x^(-1) - 2*x - 
     (1 + x)^(-1) - 1/(x^2*(1 + x)) - z^(-1) + 1/((1 - x)*z) - 
     1/(2*x^2*z) + 1/(2*x*z) + 1/(2*(1 + x)*z) + 1/(2*x^2*(1 + x)*z) + 
     z/(1 - x) - z/x^2 + z/(1 + x) + z/(x^2*(1 + x)) + z/(x*(1 + x)))*
    PolyLog[2, -(x*z)] + (1 - 1/(2*(1 - x)) - x - 1/(2*(1 - z)) + 
     x/(2*(1 - z)) - z/(2*(1 - x)))*SVP[2, (-1 + x)/(-1 + z)] + 
   (1 - (1 - x)^(-1) - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) - z/(1 - x) + x*z)*SVP[2, -((-1 + x)/z)] + 
   (-1 + (1 - x)^(-1) + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
     x/(2*(1 - z)) + z/(1 - x) - x*z)*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (-1/2*1/(1 - x) + x + 1/((1 - x)*(1 - z)) - x/(1 - z) - 
     z/(2*(1 - x)) + x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
   LMUF*(-1/4 - z - (x*z)/4 + (-5/4 - x/4 - z/4 - (5*x*z)/4)*Log[1 - x] + 
     (3/4 - 1/(2*(1 - x)) + x/4 + z/4 - z/(2*(1 - x)) + (3*x*z)/4)*
      Log[x] + (-1/4 - x/4 - z/4 - (x*z)/4)*Log[1 - z] + 
     (-1/4 - x/4 + 1/(2*(1 - z)) + x/(2*(1 - z)) - z/4 - (x*z)/4)*
      Log[z] + PlusDist[0, 1 - z]*(7/8 - x/8 + (1 + x)*Log[1 - x] + 
       (-3/4 + (1 - x)^(-1) - (3*x)/4)*Log[x] - 2*PlusDist[1, 1 - x]) + 
     (1 + z)*PlusDist[1, 1 - x] + PlusDist[0, 1 - x]*
      (-1/8 + (7*z)/8 + (1/2 + z/2)*Log[1 - z] + 
       (1/2 - (1 - z)^(-1) + z/2)*Log[z] - (3*PlusDist[0, 1 - z])/4 - 
       PlusDist[1, 1 - z]) + (1/2 + x/2)*PlusDist[1, 1 - z] + 
     DeltaDist[1 - z]*(-7/8 + Pi^2*(-1/8 - x/8) - (25*x)/8 + 
       (3/4 + (3*x)/4)*Log[1 - x]^2 + (-3/8 + 3/(2*(1 - x)) + (3*x)/8)*
        Log[x] + (1/2 - 1/(2*(1 - x)) + x/2)*Log[x]^2 + 
       Log[1 - x]*(3/8 + (3*x)/8 + (-3/2 + 3/(1 - x) - (3*x)/2)*Log[x]) + 
       (4 + Pi^2/6)*PlusDist[0, 1 - x] - (3*PlusDist[1, 1 - x])/4 - 
       (3*PlusDist[2, 1 - x])/2 + (1/4 + x/4)*PolyLog[2, x]) + 
     DeltaDist[1 - x]*(-3/8 + Pi^2*(-1/12 - z/12) + (3*z)/8 + 
       (3/8 + (3*z)/8)*Log[1 - z] + (3/8 - 3/(4*(1 - z)) + (3*z)/8)*
        Log[z] + (Pi^2*PlusDist[0, 1 - z])/6 - (3*PlusDist[1, 1 - z])/4 + 
       DeltaDist[1 - z]*(93/32 + Pi^2/8 - (5*Zeta[3])/2))) + 
   LMUA*(-1/4 - x - (x*z)/4 + (-1/4 - x/4 - z/4 - (x*z)/4)*Log[1 - x] + 
     (1/4 - 1/(2*(1 - x)) + x/4 + z/4 - z/(2*(1 - x)) + (x*z)/4)*Log[x] + 
     (-5/4 - x/4 - z/4 - (5*x*z)/4)*Log[1 - z] + 
     (3/4 + x/4 - 1/(2*(1 - z)) - x/(2*(1 - z)) + z/4 + (3*x*z)/4)*
      Log[z] + LMUF*(1/4 + x/4 + z/4 + (x*z)/4 + DeltaDist[1 - z]*
        (-3/8 - (3*x)/8 + (3*PlusDist[0, 1 - x])/4) + 
       DeltaDist[1 - x]*(-3/8 - (3*z)/8 + (9*DeltaDist[1 - z])/16 + 
         (3*PlusDist[0, 1 - z])/4) + (-1/2 - x/2)*PlusDist[0, 1 - z] + 
       PlusDist[0, 1 - x]*(-1/2 - z/2 + PlusDist[0, 1 - z])) + 
     PlusDist[0, 1 - z]*(-1/8 + (7*x)/8 + (1/2 + x/2)*Log[1 - x] + 
       (-1/2 + (1 - x)^(-1) - x/2)*Log[x] - PlusDist[1, 1 - x]) + 
     DeltaDist[1 - z]*(-3/8 + Pi^2*(-1/12 - x/12) + (3*x)/8 + 
       (3/8 + (3*x)/8)*Log[1 - x] + (-3/8 + 3/(4*(1 - x)) - (3*x)/8)*
        Log[x] + (Pi^2*PlusDist[0, 1 - x])/6 - (3*PlusDist[1, 1 - x])/
        4) + (1/2 + z/2)*PlusDist[1, 1 - x] + PlusDist[0, 1 - x]*
      (7/8 - z/8 + (1 + z)*Log[1 - z] + (-3/4 + (1 - z)^(-1) - (3*z)/4)*
        Log[z] - (3*PlusDist[0, 1 - z])/4 - 2*PlusDist[1, 1 - z]) + 
     (1 + x)*PlusDist[1, 1 - z] + DeltaDist[1 - x]*
      (-7/8 + Pi^2*(-1/8 - z/8) - (25*z)/8 + (3/4 + (3*z)/4)*
        Log[1 - z]^2 + (17/8 - 3/(2*(1 - z)) + (7*z)/8)*Log[z] + 
       (-1 + 3/(2*(1 - z)) - z)*Log[z]^2 + Log[1 - z]*
        (3/8 + (3*z)/8 + (1/2 - (1 - z)^(-1) + z/2)*Log[z]) + 
       (4 + Pi^2/6)*PlusDist[0, 1 - z] - (3*PlusDist[1, 1 - z])/4 - 
       (3*PlusDist[2, 1 - z])/2 + (1/4 + z/4)*PolyLog[2, z] + 
       DeltaDist[1 - z]*(93/32 + Pi^2/8 - (5*Zeta[3])/2))) + 
   DeltaDist[1 - z]*(-29/8 + (31*x)/8 + (-1/4 - x/4)*Log[1 - x]^3 + 
     (-21/8 + 5/(1 - x) - (11*x)/2)*Log[x] + (1/2 - 5/(4*(1 - x)) + x/2)*
      Log[1 - x]^2*Log[x] + (-1/8 + 9/(16*(1 - x)) + (3*x)/4)*Log[x]^2 + 
     (5/48 + (5*x)/48)*Log[x]^3 + Pi^2*(1/12 - 1/(8*(1 - x)) - (5*x)/24 + 
       (1/4 - 1/(12*(1 - x)) + x/4)*Log[1 - x] + 
       (-1/3 + 1/(2*(1 - x)) - x/3)*Log[x]) + 
     Log[1 - x]*(1/2 + (27*x)/8 + (-1/4 + x/4)*Log[x] + 
       (-9/8 + 9/(4*(1 - x)) - (9*x)/8)*Log[x]^2) + 
     (-4 - Pi^2/3)*PlusDist[1, 1 - x] + PlusDist[3, 1 - x]/2 + 
     (3/(4*(1 - x)) + (3*x)/4 + (-1/2 + 1/(2*(1 - x)) - x/2)*Log[1 - x] + 
       (-1 + 5/(2*(1 - x)) - x)*Log[x])*PolyLog[2, x] + 
     (-1 + 3/(2*(1 - x)) - x)*PolyLog[3, 1 - x] + 
     (7/4 - 7/(2*(1 - x)) + (7*x)/4)*PolyLog[3, x] - (11*Zeta[3])/4 + 
     (7*Zeta[3])/(2*(1 - x)) - (11*x*Zeta[3])/4 + 
     2*PlusDist[0, 1 - x]*Zeta[3]) + DeltaDist[1 - x]*
    (1/8 - z/8 + (-1/4 - z/4)*Log[1 - z]^3 + 
     (15/8 - 19/(4*(1 - z)) + (29*z)/8)*Log[z] + 
     (-1/4 + 1/(4*(1 - z)) - z/4)*Log[1 - z]^2*Log[z] + 
     (-21/16 + 9/(16*(1 - z)) - (7*z)/16)*Log[z]^2 + 
     (25/48 - 5/(6*(1 - z)) + (25*z)/48)*Log[z]^3 + 
     Pi^2*(-7/24 + 1/(8*(1 - z)) - z/12 + (1/6 + 1/(12*(1 - z)) + z/6)*
        Log[1 - z] + (1/6 - 1/(4*(1 - z)) + z/6)*Log[z]) + 
     Log[1 - z]*(5/8 + (7*z)/2 + (3/4 - (3*z)/4)*Log[z] + 
       (1/8 - 1/(4*(1 - z)) + z/8)*Log[z]^2) + 
     (-4 - Pi^2/3)*PlusDist[1, 1 - z] + PlusDist[3, 1 - z]/2 + 
     (9/4 - 3/(4*(1 - z)) - Log[1 - z]/(2*(1 - z)) + 
       (1 - 2/(1 - z) + z)*Log[z])*PolyLog[2, z] + 
     (1/2 - 3/(2*(1 - z)) + z/2)*PolyLog[3, 1 - z] + 
     (-3 + 5/(1 - z) - 3*z)*PolyLog[3, z] + DeltaDist[1 - z]*
      (511/64 + (29*Pi^2)/48 - (7*Pi^4)/360 - (15*Zeta[3])/4) + 
     2*Zeta[3] - (5*Zeta[3])/(1 - z) + 2*z*Zeta[3] + 
     2*PlusDist[0, 1 - z]*Zeta[3]))/NC^2 + 
 LMUF*(1/2 + 2*z + (x*z)/2 + (5/2 + x/2 + z/2 + (5*x*z)/2)*Log[1 - x] + 
   (-3/2 + (1 - x)^(-1) - x/2 - z/2 + z/(1 - x) - (3*x*z)/2)*Log[x] + 
   (1/2 + x/2 + z/2 + (x*z)/2)*Log[1 - z] + 
   (1/2 + x/2 - (1 - z)^(-1) - x/(1 - z) + z/2 + (x*z)/2)*Log[z] + 
   LMUR*((11*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
     DeltaDist[1 - z]*(-11/12 - (11*x)/12 + (11*PlusDist[0, 1 - x])/6)) + 
   (-2 - 2*z)*PlusDist[1, 1 - x] + PlusDist[0, 1 - z]*
    (-7/4 + x/4 + (-2 - 2*x)*Log[1 - x] + (3/2 - 2/(1 - x) + (3*x)/2)*
      Log[x] + 4*PlusDist[1, 1 - x]) + (-1 - x)*PlusDist[1, 1 - z] + 
   PlusDist[0, 1 - x]*(1/4 - (7*z)/4 + (-1 - z)*Log[1 - z] + 
     (-1 + 2/(1 - z) - z)*Log[z] + (3*PlusDist[0, 1 - z])/2 + 
     2*PlusDist[1, 1 - z]) + DeltaDist[1 - z]*(29/9 + Pi^2*(1/3 + x/3) + 
     (19*x)/18 + (-3/2 - (3*x)/2)*Log[1 - x]^2 + 
     (1/3 - 7/(6*(1 - x)) - (7*x)/6)*Log[x] + 
     (-5/4 + 3/(2*(1 - x)) - (5*x)/4)*Log[x]^2 + 
     Log[1 - x]*(-3/4 - (3*x)/4 + (3 - 6/(1 - x) + 3*x)*Log[x]) + 
     (-77/18 - Pi^2/2)*PlusDist[0, 1 - x] + (3*PlusDist[1, 1 - x])/2 + 
     3*PlusDist[2, 1 - x] + (-1/2 - x/2)*PolyLog[2, x]) + 
   DeltaDist[1 - x]*(3/4 + Pi^2*(1/6 + z/6) - (3*z)/4 + 
     (-3/4 - (3*z)/4)*Log[1 - z] + (-3/4 + 3/(2*(1 - z)) - (3*z)/4)*
      Log[z] - (Pi^2*PlusDist[0, 1 - z])/3 + (3*PlusDist[1, 1 - z])/2 + 
     DeltaDist[1 - z]*(-131/24 + Pi^2/18 + (7*Zeta[3])/2))) + 
 LMUA*(1/2 + 2*x + (x*z)/2 + (1/2 + x/2 + z/2 + (x*z)/2)*Log[1 - x] + 
   (-1/2 + (1 - x)^(-1) - x/2 - z/2 + z/(1 - x) - (x*z)/2)*Log[x] + 
   (5/2 + x/2 + z/2 + (5*x*z)/2)*Log[1 - z] + 
   (-3/2 - x/2 + (1 - z)^(-1) + x/(1 - z) - z/2 - (3*x*z)/2)*Log[z] + 
   LMUR*DeltaDist[1 - x]*(-11/12 - (11*z)/12 + (11*DeltaDist[1 - z])/8 + 
     (11*PlusDist[0, 1 - z])/6) + LMUF*(-1/2 - x/2 - z/2 - (x*z)/2 + 
     DeltaDist[1 - z]*(3/4 + (3*x)/4 - (3*PlusDist[0, 1 - x])/2) + 
     PlusDist[0, 1 - x]*(1 + z - 2*PlusDist[0, 1 - z]) + 
     DeltaDist[1 - x]*(3/4 + (3*z)/4 - (9*DeltaDist[1 - z])/8 - 
       (3*PlusDist[0, 1 - z])/2) + (1 + x)*PlusDist[0, 1 - z]) + 
   (-1 - z)*PlusDist[1, 1 - x] + DeltaDist[1 - z]*
    (3/4 + Pi^2*(1/6 + x/6) - (3*x)/4 + (-3/4 - (3*x)/4)*Log[1 - x] + 
     (3/4 - 3/(2*(1 - x)) + (3*x)/4)*Log[x] - (Pi^2*PlusDist[0, 1 - x])/
      3 + (3*PlusDist[1, 1 - x])/2) + PlusDist[0, 1 - z]*
    (1/4 - (7*x)/4 + (-1 - x)*Log[1 - x] + (1 - 2/(1 - x) + x)*Log[x] + 
     2*PlusDist[1, 1 - x]) + (-2 - 2*x)*PlusDist[1, 1 - z] + 
   PlusDist[0, 1 - x]*(-7/4 + z/4 + (-2 - 2*z)*Log[1 - z] + 
     (3/2 - 2/(1 - z) + (3*z)/2)*Log[z] + (3*PlusDist[0, 1 - z])/2 + 
     4*PlusDist[1, 1 - z]) + DeltaDist[1 - x]*(29/9 + Pi^2*(1/3 + z/3) + 
     (19*z)/18 + (-3/2 - (3*z)/2)*Log[1 - z]^2 + 
     (-14/3 + 29/(6*(1 - z)) - (13*z)/6)*Log[z] + 
     (7/4 - 5/(2*(1 - z)) + (7*z)/4)*Log[z]^2 + 
     Log[1 - z]*(-3/4 - (3*z)/4 + (-1 + 2/(1 - z) - z)*Log[z]) + 
     (-77/18 - Pi^2/2)*PlusDist[0, 1 - z] + (3*PlusDist[1, 1 - z])/2 + 
     3*PlusDist[2, 1 - z] + (-1/2 - z/2)*PolyLog[2, z] + 
     DeltaDist[1 - z]*(-131/24 + Pi^2/18 + (7*Zeta[3])/2))) + 
 NC^2*(17/36 - x/2 + x^2/2 + 1/(4*(1 - x - z)) - x/(4*(1 - x - z)) - 
   x/(4*(x - z)) + x^2/(2*(x - z)) - x^3/(2*(x - z)) - (4*z)/3 + 
   (47*x*z)/36 + Pi^2*(-5/12 - 1/(12*(1 - x)) - x/12 - 1/(12*(1 - z)) + 
     1/(6*(1 - x)*(1 - z)) - x/(12*(1 - z)) - z/12 - z/(12*(1 - x)) - 
     (5*x*z)/12) + (3/4 + x/4 + z/4 + (3*x*z)/4)*Log[1 - x]^2 + 
   (3/4 - 3/(4*(1 - x)) + x/4 - 1/(4*(1 - z)) + 1/(2*(1 - x)*(1 - z)) - 
     x/(4*(1 - z)) + z/4 - (3*z)/(4*(1 - x)) + (3*x*z)/4)*Log[x]^2 + 
   (3/4 + x/4 + z/4 + (3*x*z)/4)*Log[1 - z]^2 + 
   (1/2 + (3*x)/2 + 1/(2*(1 - z)) - 3/(4*(1 - x)*(1 - z)) - 
     x/(2*(1 - z)) - x^2/(4*(x - z)^2) + x^3/(2*(x - z)^2) - 
     x^4/(2*(x - z)^2) - 3/(4*(x - z)) + 3/(4*(1 - x)*(x - z)) - 
     (3*x)/(4*(x - z)) - x^2/(x - z) + x^3/(2*(x - z)) - z/2 + 2*x*z)*
    Log[z] + (-3/4 - 1/(4*(1 - x)) - x/4 + 1/(4*(1 - z)) + 
     1/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) - z/4 - z/(4*(1 - x)) - 
     (3*x*z)/4)*Log[z]^2 + Log[1 - x]*(-25/12 + x/4 + z/4 - (25*x*z)/12 + 
     (-1 + 5/(4*(1 - x)) - x/2 - 1/(4*(1 - z)) + 1/(2*(1 - x)*(1 - z)) - 
       x/(4*(1 - z)) - z/2 + (5*z)/(4*(1 - x)) - x*z)*Log[x] + 
     (3/2 + x/2 + z/2 + (3*x*z)/2)*Log[1 - z] + 
     (-1/2 - (x*z)/2)*Log[z]) + Log[x]*(23/12 - 5/(4*(1 - x)) - (3*x)/4 + 
     x/(4*(1 - x - z)^2) - x^2/(4*(1 - x - z)^2) - 3/(4*(1 - x - z)) - 
     x/(4*(1 - x - z)) + x^2/(4*(x - z)^2) - x^3/(2*(x - z)^2) + 
     x^4/(2*(x - z)^2) + 3/(4*(x - z)) - 3/(4*(1 - x)*(x - z)) + 
     (3*x)/(4*(x - z)) + x^2/(x - z) - x^3/(2*(x - z)) - z/4 - 
     (7*z)/(4*(1 - x)) + (47*x*z)/12 + (-3/2 + 5/(4*(1 - x)) - x/2 + 
       1/(4*(1 - z)) - 1/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) - z/2 + 
       (5*z)/(4*(1 - x)) - (3*x*z)/2)*Log[1 - z] + 
     (1/2 + 1/(4*(1 - x)) + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
       x/(2*(1 - z)) + z/(4*(1 - x)) + (x*z)/2)*Log[z] + 
     (-1/2 + 1/(4*(1 - x)) + 1/(4*(1 - z)) - 1/(2*(1 - x)*(1 - z)) + 
       x/(4*(1 - z)) + z/(4*(1 - x)) - (x*z)/2)*
      Log[RealAbs[-1 + x + z]]) + Log[1 - z]*
    (-17/6 + x - x/(4*(1 - x - z)^2) + x^2/(4*(1 - x - z)^2) + 
     3/(4*(1 - x - z)) + x/(4*(1 - x - z)) + z - (17*x*z)/6 + 
     (1/2 + 3/(4*(1 - x)) + 1/(4*(1 - z)) - 3/(2*(1 - x)*(1 - z)) + 
       x/(4*(1 - z)) + (3*z)/(4*(1 - x)) + (x*z)/2)*Log[z] + 
     (1/2 - 1/(4*(1 - x)) - 1/(4*(1 - z)) + 1/(2*(1 - x)*(1 - z)) - 
       x/(4*(1 - z)) - z/(4*(1 - x)) + (x*z)/2)*
      Log[RealAbs[-1 + x + z]]) + 
   LMUF^2*((31/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
     DeltaDist[1 - z]*(-13/12 - (7*x)/12 + (-1/2 - x/2)*Log[1 - x] + 
       (3/8 - 1/(2*(1 - x)) + (3*x)/8)*Log[x] + (5*PlusDist[0, 1 - x])/
        3 + PlusDist[1, 1 - x])) + 
   (11/12 + (11*x)/12 + (-3/2 - (3*x)/2)*Log[1 - x] + 
     (5/4 - 2/(1 - x) + (5*x)/4)*Log[x])*PlusDist[1, 1 - z] + 
   LMUA^2*DeltaDist[1 - x]*(-13/12 - (7*z)/12 + 
     (31/32 - Pi^2/12)*DeltaDist[1 - z] + (-1/2 - z/2)*Log[1 - z] + 
     (3/8 - 1/(2*(1 - z)) + (3*z)/8)*Log[z] + (5*PlusDist[0, 1 - z])/3 + 
     PlusDist[1, 1 - z]) + PlusDist[1, 1 - x]*(11/12 + (11*z)/12 + 
     (-3/2 - (3*z)/2)*Log[1 - z] + (1/4 + z/4)*Log[z] + 
     3*PlusDist[1, 1 - z]) + LMUR*(11/6 + (11*x*z)/6 + 
     (-11/12 - (11*x)/12)*PlusDist[0, 1 - z] + PlusDist[0, 1 - x]*
      (-11/12 - (11*z)/12 + (11*PlusDist[0, 1 - z])/6) + 
     DeltaDist[1 - z]*(11/12 - (11*x)/12 + (-11/12 - (11*x)/12)*
        Log[1 - x] + (11/12 - 11/(6*(1 - x)) + (11*x)/12)*Log[x] + 
       (11*PlusDist[1, 1 - x])/6) + DeltaDist[1 - x]*
      (11/12 - (11*z)/12 - (22*DeltaDist[1 - z])/3 + 
       (-11/12 - (11*z)/12)*Log[1 - z] + (-11/12 + 11/(6*(1 - z)) - 
         (11*z)/12)*Log[z] + (11*PlusDist[1, 1 - z])/6)) + 
   (-3/4 - (3*z)/4)*PlusDist[2, 1 - x] + (-3/4 - (3*x)/4)*
    PlusDist[2, 1 - z] + (1/2 + (x*z)/2)*PolyLog[2, x] + 
   PlusDist[0, 1 - z]*(19/18 + Pi^2*(7/24 + (7*x)/24) - (7*x)/9 + 
     (-3/4 - (3*x)/4)*Log[1 - x]^2 + (-4/3 + 35/(12*(1 - x)) - (25*x)/12)*
      Log[x] + (-3/4 + (1 - x)^(-1) - (3*x)/4)*Log[x]^2 + 
     Log[1 - x]*(11/12 + (11*x)/12 + (3/2 - 3/(1 - x) + (3*x)/2)*
        Log[x]) - (11*PlusDist[1, 1 - x])/6 + (3*PlusDist[2, 1 - x])/2 + 
     (-1/4 - x/4)*PolyLog[2, x]) + (-1/2*1/(1 - x) - 1/(2*(1 - z)) + 
     1/((1 - x)*(1 - z)) - x/(2*(1 - z)) - z/(2*(1 - x)))*
    PolyLog[2, 1 - x/z] + (1/2 + 1/(2*(1 - x)) + 1/(2*(1 - z)) - 
     1/((1 - x)*(1 - z)) + x/(2*(1 - z)) + z/(2*(1 - x)) + (x*z)/2)*
    PolyLog[2, z] + PlusDist[0, 1 - x]*(19/18 + Pi^2*(7/24 + (7*z)/24) - 
     (7*z)/9 + (-3/4 - (3*z)/4)*Log[1 - z]^2 + (-5/4 + 3/(4*(1 - z)))*
      Log[z] + (3/4 - (1 - z)^(-1) + (3*z)/4)*Log[z]^2 + 
     Log[1 - z]*(11/12 + (11*z)/12 + (-1/2 + (1 - z)^(-1) - z/2)*
        Log[z]) + (-5/18 - Pi^2/2)*PlusDist[0, 1 - z] - 
     (11*PlusDist[1, 1 - z])/6 + (3*PlusDist[2, 1 - z])/2 + 
     (-1/4 - z/4)*PolyLog[2, z]) + (-1 + 1/(2*(1 - x)) + 1/(2*(1 - z)) - 
     1/((1 - x)*(1 - z)) + x/(2*(1 - z)) + z/(2*(1 - x)) - x*z)*
    SVP[2, -((-1 + x)/z)] + (1 - 1/(2*(1 - x)) - 1/(2*(1 - z)) + 
     1/((1 - x)*(1 - z)) - x/(2*(1 - z)) - z/(2*(1 - x)) + x*z)*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
   LMUF*(-1/4 - z - (x*z)/4 + (-5/4 - x/4 - z/4 - (5*x*z)/4)*Log[1 - x] + 
     (3/4 - 1/(2*(1 - x)) + x/4 + z/4 - z/(2*(1 - x)) + (3*x*z)/4)*
      Log[x] + (-1/4 - x/4 - z/4 - (x*z)/4)*Log[1 - z] + 
     (-1/4 - x/4 + 1/(2*(1 - z)) + x/(2*(1 - z)) - z/4 - (x*z)/4)*
      Log[z] + LMUR*((-11*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
       DeltaDist[1 - z]*(11/12 + (11*x)/12 - (11*PlusDist[0, 1 - x])/
          6)) + PlusDist[0, 1 - z]*(7/8 - x/8 + (1 + x)*Log[1 - x] + 
       (-3/4 + (1 - x)^(-1) - (3*x)/4)*Log[x] - 2*PlusDist[1, 1 - x]) + 
     (1 + z)*PlusDist[1, 1 - x] + PlusDist[0, 1 - x]*
      (-1/8 + (7*z)/8 + (1/2 + z/2)*Log[1 - z] + 
       (1/2 - (1 - z)^(-1) + z/2)*Log[z] - (3*PlusDist[0, 1 - z])/4 - 
       PlusDist[1, 1 - z]) + (1/2 + x/2)*PlusDist[1, 1 - z] + 
     DeltaDist[1 - z]*(-169/72 + Pi^2*(-5/24 - (5*x)/24) + (149*x)/72 + 
       (3/4 + (3*x)/4)*Log[1 - x]^2 + (1/24 - 1/(3*(1 - x)) + (19*x)/24)*
        Log[x] + (3/4 - (1 - x)^(-1) + (3*x)/4)*Log[x]^2 + 
       Log[1 - x]*(3/8 + (3*x)/8 + (-3/2 + 3/(1 - x) - (3*x)/2)*Log[x]) + 
       (5/18 + Pi^2/3)*PlusDist[0, 1 - x] - (3*PlusDist[1, 1 - x])/4 - 
       (3*PlusDist[2, 1 - x])/2 + (1/4 + x/4)*PolyLog[2, x]) + 
     DeltaDist[1 - x]*(-3/8 + Pi^2*(-1/12 - z/12) + (3*z)/8 + 
       (3/8 + (3*z)/8)*Log[1 - z] + (3/8 - 3/(4*(1 - z)) + (3*z)/8)*
        Log[z] + (Pi^2*PlusDist[0, 1 - z])/6 - (3*PlusDist[1, 1 - z])/4 + 
       DeltaDist[1 - z]*(245/96 - (13*Pi^2)/72 - Zeta[3]))) + 
   LMUA*(-1/4 - x - (x*z)/4 + (-1/4 - x/4 - z/4 - (x*z)/4)*Log[1 - x] + 
     (1/4 - 1/(2*(1 - x)) + x/4 + z/4 - z/(2*(1 - x)) + (x*z)/4)*Log[x] + 
     (-5/4 - x/4 - z/4 - (5*x*z)/4)*Log[1 - z] + 
     (3/4 + x/4 - 1/(2*(1 - z)) - x/(2*(1 - z)) + z/4 + (3*x*z)/4)*
      Log[z] + LMUR*DeltaDist[1 - x]*(11/12 + (11*z)/12 - 
       (11*DeltaDist[1 - z])/8 - (11*PlusDist[0, 1 - z])/6) + 
     LMUF*(1/4 + x/4 + z/4 + (x*z)/4 + DeltaDist[1 - z]*
        (-3/8 - (3*x)/8 + (3*PlusDist[0, 1 - x])/4) + 
       DeltaDist[1 - x]*(-3/8 - (3*z)/8 + (9*DeltaDist[1 - z])/16 + 
         (3*PlusDist[0, 1 - z])/4) + (-1/2 - x/2)*PlusDist[0, 1 - z] + 
       PlusDist[0, 1 - x]*(-1/2 - z/2 + PlusDist[0, 1 - z])) + 
     PlusDist[0, 1 - z]*(-1/8 + (7*x)/8 + (1/2 + x/2)*Log[1 - x] + 
       (-1/2 + (1 - x)^(-1) - x/2)*Log[x] - PlusDist[1, 1 - x]) + 
     DeltaDist[1 - z]*(-3/8 + Pi^2*(-1/12 - x/12) + (3*x)/8 + 
       (3/8 + (3*x)/8)*Log[1 - x] + (-3/8 + 3/(4*(1 - x)) - (3*x)/8)*
        Log[x] + (Pi^2*PlusDist[0, 1 - x])/6 - (3*PlusDist[1, 1 - x])/
        4) + (1/2 + z/2)*PlusDist[1, 1 - x] + PlusDist[0, 1 - x]*
      (7/8 - z/8 + (1 + z)*Log[1 - z] + (-3/4 + (1 - z)^(-1) - (3*z)/4)*
        Log[z] - (3*PlusDist[0, 1 - z])/4 - 2*PlusDist[1, 1 - z]) + 
     (1 + x)*PlusDist[1, 1 - z] + DeltaDist[1 - x]*
      (-169/72 + Pi^2*(-5/24 - (5*z)/24) + (149*z)/72 + 
       (3/4 + (3*z)/4)*Log[1 - z]^2 + (61/24 - 10/(3*(1 - z)) + 
         (31*z)/24)*Log[z] + (-3/4 + (1 - z)^(-1) - (3*z)/4)*Log[z]^2 + 
       Log[1 - z]*(3/8 + (3*z)/8 + (1/2 - (1 - z)^(-1) + z/2)*Log[z]) + 
       (5/18 + Pi^2/3)*PlusDist[0, 1 - z] - (3*PlusDist[1, 1 - z])/4 - 
       (3*PlusDist[2, 1 - z])/2 + (1/4 + z/4)*PolyLog[2, z] + 
       DeltaDist[1 - z]*(245/96 - (13*Pi^2)/72 - Zeta[3]))) + 
   DeltaDist[1 - z]*(-91/216 + (845*x)/216 + (-1/4 - x/4)*Log[1 - x]^3 + 
     (1/24 - 5/(6*(1 - x)) + (13*x)/12)*Log[x] + 
     (49/48 - 83/(48*(1 - x)) + (55*x)/48)*Log[x]^2 + 
     (11/48 - 1/(4*(1 - x)) + (11*x)/48)*Log[x]^3 + 
     Pi^2*(-13/72 + 13/(72*(1 - x)) - (7*x)/18 + 
       (1/4 + 1/(12*(1 - x)) + x/4)*Log[1 - x] + 
       (-1/2 + 5/(6*(1 - x)) - x/2)*Log[x]) + 
     Log[1 - x]^2*(11/24 + (11*x)/24 + (1 - 9/(4*(1 - x)) + x)*Log[x]) + 
     Log[1 - x]*(19/18 - (47*x)/72 + (-7/6 + 11/(6*(1 - x)) - (2*x)/3)*
        Log[x] + (-5/8 + 5/(4*(1 - x)) - (5*x)/8)*Log[x]^2) + 
     (-5/18 - Pi^2/2)*PlusDist[1, 1 - x] - (11*PlusDist[2, 1 - x])/12 + 
     PlusDist[3, 1 - x]/2 + (5/12 - 13/(12*(1 - x)) + (7*x)/6 - 
       Log[1 - x]/(2*(1 - x)) + Log[x]/(2*(1 - x)))*PolyLog[2, x] + 
     (1 - 5/(2*(1 - x)) + x)*PolyLog[3, 1 - x] + 
     (5/4 - 5/(2*(1 - x)) + (5*x)/4)*PolyLog[3, x] - 4*Zeta[3] + 
     (5*Zeta[3])/(2*(1 - x)) - 4*x*Zeta[3] + PlusDist[0, 1 - x]*
      (-101/27 + (11*Pi^2)/36 + (11*Zeta[3])/2)) + 
   DeltaDist[1 - x]*(197/216 + (611*z)/216 + (-1/4 - z/4)*Log[1 - z]^3 + 
     (233/72 - 113/(36*(1 - z)) + (101*z)/72)*Log[z] + 
     (-25/24 + 49/(48*(1 - z)) - (5*z)/12)*Log[z]^2 + 
     (5/16 - 5/(12*(1 - z)) + (5*z)/16)*Log[z]^3 + 
     Log[1 - z]^2*(11/24 + (11*z)/24 + (-3/4 + 5/(4*(1 - z)) - (3*z)/4)*
        Log[z]) + Pi^2*(-29/72 + 1/(8*(1 - z)) - z/9 + 
       (1/3 - 1/(12*(1 - z)) + z/3)*Log[1 - z] + 
       (1/4 - 5/(12*(1 - z)) + z/4)*Log[z]) + 
     Log[1 - z]*(67/72 - (7*z)/9 + (3/4 - (3*z)/4)*Log[z] + 
       (1/8 - 1/(4*(1 - z)) + z/8)*Log[z]^2) + (-5/18 - Pi^2/2)*
      PlusDist[1, 1 - z] - (11*PlusDist[2, 1 - z])/12 + 
     PlusDist[3, 1 - z]/2 + (7/4 - 3/(4*(1 - z)) - z/2 + 
       (-1/2 + 1/(2*(1 - z)) - z/2)*Log[1 - z] + 
       (3/2 - 3/(1 - z) + (3*z)/2)*Log[z])*PolyLog[2, z] + 
     (-1 + 3/(2*(1 - z)) - z)*PolyLog[3, 1 - z] + 
     (-4 + 7/(1 - z) - 4*z)*PolyLog[3, z] + (5*Zeta[3])/4 - 
     (7*Zeta[3])/(1 - z) + (5*z*Zeta[3])/4 + DeltaDist[1 - z]*
      (-1537/192 - (277*Pi^2)/432 + Pi^4/36 + (41*Zeta[3])/12) + 
     PlusDist[0, 1 - z]*(-101/27 + (11*Pi^2)/36 + (11*Zeta[3])/2)));

C2TQ2QNSNoThetaExplicit = 451/36 + (11*Pi^2)/6 + 1/(4*poly2) - 5/(2*(1 - x)) - 
 (11*Pi^2)/(12*(1 - x)) + Pi^2/(3*x^2) + 1/(4*x) - Pi^2/(3*x) - 
 1/(4*poly2*x) - (17*x)/4 + Pi^2*x - x/(2*poly2) - x^2/4 + 
 x^2/(2*poly2) - x^3/(4*poly2) + x^4/(4*poly2) + (2*Pi^2)/(3*(1 + x)) - 
 Pi^2/(3*x^2*(1 + x)) - 9/(2*(1 - z)) - Pi^2/(12*(1 - z)) + 
 6/((1 - x)*(1 - z)) + (2*Pi^2)/(3*(1 - x)*(1 - z)) - (3*x)/(2*(1 - z)) - 
 (7*Pi^2*x)/(12*(1 - z)) - 1/(2*(1 - x - z)) + x/(2*(1 - x - z)) - 2/z + 
 Pi^2/(3*z) + 6/((1 - x)*z) - (2*Pi^2)/(3*(1 - x)*z) - Pi^2/(6*x^2*z) + 
 Pi^2/(6*x*z) - (15*x)/(4*z) + (Pi^2*x)/(6*z) - Pi^2/(3*(1 + x)*z) + 
 Pi^2/(6*x^2*(1 + x)*z) + 2/((1 - z)*z) - Pi^2/(3*(1 - z)*z) - 
 6/((1 - x)*(1 - z)*z) + (2*Pi^2)/(3*(1 - x)*(1 - z)*z) + 
 (4*x)/((1 - z)*z) - (Pi^2*x)/(3*(1 - z)*z) - (20*z)/3 + (Pi^2*z)/6 + 
 (5*z)/(2*(1 - x)) - (11*Pi^2*z)/(12*(1 - x)) - (Pi^2*z)/(3*x^2) + 
 (403*x*z)/36 + (13*Pi^2*x*z)/6 - (Pi^2*z)/(6*(1 + x)) + 
 (Pi^2*z)/(3*x^2*(1 + x)) + (Pi^2*z)/(3*x*(1 + x)) + 
 LMUR*(-11/6 - (11*x*z)/6) + LMUA*LMUF*(-1/2 - x/2 - z/2 - (x*z)/2) + 
 LMUR*NC*NF*(-1/3 - (x*z)/3) + (LMUA*LMUF*(1/4 + x/4 + z/4 + (x*z)/4))/
  NC^2 + LMUA*LMUF*NC^2*(1/4 + x/4 + z/4 + (x*z)/4) + 
 (LMUR*NF*(1/3 + (x*z)/3))/NC + LMUR*NC^2*(11/6 + (11*x*z)/6) + 
 LMUA*LMUR*(-11/12 - (11*z)/12)*DeltaDist[1 - x] + 
 (LMUA*LMUF*(-3/8 - (3*z)/8)*DeltaDist[1 - x])/NC^2 + 
 LMUA*LMUF*NC^2*(-3/8 - (3*z)/8)*DeltaDist[1 - x] + 
 LMUA*LMUR*NC*NF*(-1/6 - z/6)*DeltaDist[1 - x] + 
 (LMUA^2*NF*(-1/12 - z/12)*DeltaDist[1 - x])/NC + 
 LMUA^2*NC*NF*(1/12 + z/12)*DeltaDist[1 - x] + 
 (LMUA*LMUR*NF*(1/6 + z/6)*DeltaDist[1 - x])/NC + 
 LMUA*LMUF*(3/4 + (3*z)/4)*DeltaDist[1 - x] + 
 LMUA*LMUR*NC^2*(11/12 + (11*z)/12)*DeltaDist[1 - x] + 
 LMUF*LMUR*(-11/12 - (11*x)/12)*DeltaDist[1 - z] + 
 (LMUA*LMUF*(-3/8 - (3*x)/8)*DeltaDist[1 - z])/NC^2 + 
 LMUA*LMUF*NC^2*(-3/8 - (3*x)/8)*DeltaDist[1 - z] + 
 LMUF*LMUR*NC*NF*(-1/6 - x/6)*DeltaDist[1 - z] + 
 (LMUF^2*NF*(-1/12 - x/12)*DeltaDist[1 - z])/NC + 
 LMUF^2*NC*NF*(1/12 + x/12)*DeltaDist[1 - z] + 
 (LMUF*LMUR*NF*(1/6 + x/6)*DeltaDist[1 - z])/NC + 
 LMUA*LMUF*(3/4 + (3*x)/4)*DeltaDist[1 - z] + 
 LMUF*LMUR*NC^2*(11/12 + (11*x)/12)*DeltaDist[1 - z] - 
 (9*LMUA*LMUF*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
 (22*LMUR*DeltaDist[1 - x]*DeltaDist[1 - z])/3 + 
 (11*LMUA*LMUR*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
 (11*LMUF*LMUR*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
 (9*LMUA*LMUF*DeltaDist[1 - x]*DeltaDist[1 - z])/(16*NC^2) + 
 (9*LMUA*LMUF*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z])/16 - 
 (22*LMUR*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z])/3 - 
 (11*LMUA*LMUR*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z])/8 - 
 (11*LMUF*LMUR*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
 (LMUA^2*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/(8*NC) + 
 (LMUF^2*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/(8*NC) - 
 (4*LMUR*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/(3*NC) - 
 (LMUA*LMUR*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/(4*NC) - 
 (LMUF*LMUR*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/(4*NC) - 
 (LMUA^2*NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/8 - 
 (LMUF^2*NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/8 + 
 (4*LMUR*NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/3 + 
 (LMUA*LMUR*NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/4 + 
 (LMUF*LMUR*NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z])/4 + 
 (LMUA^2*(9/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z])/NC^2 + 
 (LMUF^2*(9/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z])/NC^2 + 
 LMUA^2*NC^2*(31/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
 LMUF^2*NC^2*(31/32 - Pi^2/12)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
 (LMUA*NF*(-1/24 - Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z])/NC + 
 (LMUF*NF*(-1/24 - Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z])/NC + 
 LMUA*NC*NF*(1/24 + Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
 LMUF*NC*NF*(1/24 + Pi^2/18)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
 LMUA^2*(-5/4 + Pi^2/6)*DeltaDist[1 - x]*DeltaDist[1 - z] + 
 LMUF^2*(-5/4 + Pi^2/6)*DeltaDist[1 - x]*DeltaDist[1 - z] - 
 (sqrtxz3*InvTanInt[-sqrtxz3])/4 + (9*sqrtxz3*z*InvTanInt[-sqrtxz3])/
  (4*x) + (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 - 
 (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 + (sqrtxz3*InvTanInt[sqrtxz3])/4 - 
 (9*sqrtxz3*z*InvTanInt[sqrtxz3])/(4*x) - 
 (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 + 
 (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 - (sqrtxz3*InvTanInt[sqrtxz3*z])/
  2 + (9*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) + 
 (9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 - 
 (5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 - (3*sqrtxz1*Log[2])/(1 - x) + 
 3*sqrtxz1*x*Log[2] + (2*sqrtxz1*Log[2])/z - 
 (3*sqrtxz1*Log[2])/((1 - x)*z) + (sqrtxz1*x*Log[2])/z + 2*Log[2]^2 - 
 (4*Log[2]^2)/(1 - x) + 2*x*Log[2]^2 + Log[2]^2/z - 
 (2*Log[2]^2)/((1 - x)*z) + (x*Log[2]^2)/z - (2*z*Log[2]^2)/(1 - x) + 
 2*x*z*Log[2]^2 - (sqrtxz3*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 + 
 (9*sqrtxz3*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/(2*x) + 
 (9*sqrtxz3*x*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 - 
 (5*sqrtxz3*z^2*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 - Log[1 - x]/6 + 
 x*Log[1 - x] - (5*Log[1 - x])/((1 - x)*(1 - z)) + 
 (5*x*Log[1 - x])/(1 - z) - (z*Log[1 - x])/2 + (5*z*Log[1 - x])/(1 - x) - 
 (8*x*z*Log[1 - x])/3 - 4*Log[1 - x]^2 + (5*Log[1 - x]^2)/(2*(1 - x)) - 
 (5*x*Log[1 - x]^2)/2 + (5*Log[1 - x]^2)/(4*(1 - z)) - 
 (9*Log[1 - x]^2)/(2*(1 - x)*(1 - z)) + (13*x*Log[1 - x]^2)/(4*(1 - z)) - 
 (z*Log[1 - x]^2)/2 + (5*z*Log[1 - x]^2)/(2*(1 - x)) - 
 6*x*z*Log[1 - x]^2 + (85*Log[x])/12 + (3*Log[x])/(8*poly2^2) - 
 (5*Log[x])/(8*poly2) + Log[x]/(4*(1 - x)) - 
 (3*sqrtxz1*Log[x])/(2*(1 - x)) + (4*Log[x])/x^2 - (9*Log[x])/(2*x) - 
 (3*Log[x])/(8*poly2^2*x) + (7*Log[x])/(8*poly2*x) + (x*Log[x])/4 - 
 (3*x*Log[x])/(8*poly2^2) + (x*Log[x])/(4*poly2) + 
 (3*sqrtxz1*x*Log[x])/2 + (5*x^2*Log[x])/2 + (3*x^2*Log[x])/(8*poly2^2) + 
 (x^2*Log[x])/(4*poly2) + (3*x^3*Log[x])/(8*poly2^2) - 
 (5*x^3*Log[x])/(8*poly2) - (3*x^4*Log[x])/(8*poly2^2) + 
 (7*x^4*Log[x])/(8*poly2) + (3*x^5*Log[x])/(8*poly2^2) - 
 (3*x^6*Log[x])/(8*poly2^2) + (4*Log[x])/(1 + x) - 
 (4*Log[x])/(x^2*(1 + x)) + (8*Log[x])/(1 - z) - 
 (15*Log[x])/((1 - x)*(1 - z)) + (7*x*Log[x])/(1 - z) - 
 (x*Log[x])/(2*(1 - x - z)^2) + (x^2*Log[x])/(2*(1 - x - z)^2) + 
 (3*Log[x])/(2*(1 - x - z)) + (x^4*Log[x])/(x - z)^2 - 
 (3*Log[x])/(2*(x - z)) + (3*Log[x])/(2*(1 - x)*(x - z)) - 
 (3*x*Log[x])/(2*(x - z)) - (x^2*Log[x])/(x - z) - 
 (4*x^3*Log[x])/(x - z) + (13*Log[x])/(2*z) + (sqrtxz1*Log[x])/z - 
 (87*Log[x])/(4*(1 - x)*z) - (3*sqrtxz1*Log[x])/(2*(1 - x)*z) - 
 (2*Log[x])/(x^2*z) + (2*Log[x])/(x*z) + (15*x*Log[x])/z + 
 (sqrtxz1*x*Log[x])/(2*z) - (2*Log[x])/((1 + x)*z) + 
 (2*Log[x])/(x^2*(1 + x)*z) - (8*Log[x])/((1 - z)*z) + 
 (24*Log[x])/((1 - x)*(1 - z)*z) - (16*x*Log[x])/((1 - z)*z) - 
 (11*z*Log[x])/4 - (21*z*Log[x])/(2*(1 - x)) - (4*z*Log[x])/x^2 + 
 (49*x*z*Log[x])/12 + (4*z*Log[x])/(x^2*(1 + x)) + 
 (4*z*Log[x])/(x*(1 + x)) - (x*z^3*Log[x])/(x - z)^2 + Log[2]*Log[x] - 
 (2*Log[2]*Log[x])/(1 - x) + x*Log[2]*Log[x] + (Log[2]*Log[x])/(2*z) - 
 (Log[2]*Log[x])/((1 - x)*z) + (x*Log[2]*Log[x])/(2*z) - 
 (z*Log[2]*Log[x])/(1 - x) + x*z*Log[2]*Log[x] + 11*Log[1 - x]*Log[x] - 
 (25*Log[1 - x]*Log[x])/(2*(1 - x)) - (2*Log[1 - x]*Log[x])/x^2 + 
 (2*Log[1 - x]*Log[x])/x + 8*x*Log[1 - x]*Log[x] - 
 (2*Log[1 - x]*Log[x])/(1 + x) + (2*Log[1 - x]*Log[x])/(x^2*(1 + x)) - 
 (6*Log[1 - x]*Log[x])/(1 - z) + (19*Log[1 - x]*Log[x])/
  ((1 - x)*(1 - z)) - (13*x*Log[1 - x]*Log[x])/(1 - z) - 
 (2*Log[1 - x]*Log[x])/z + (4*Log[1 - x]*Log[x])/((1 - x)*z) + 
 (Log[1 - x]*Log[x])/(x^2*z) - (Log[1 - x]*Log[x])/(x*z) - 
 (2*x*Log[1 - x]*Log[x])/z + (Log[1 - x]*Log[x])/((1 + x)*z) - 
 (Log[1 - x]*Log[x])/(x^2*(1 + x)*z) + (2*Log[1 - x]*Log[x])/
  ((1 - z)*z) - (4*Log[1 - x]*Log[x])/((1 - x)*(1 - z)*z) + 
 (2*x*Log[1 - x]*Log[x])/((1 - z)*z) + z*Log[1 - x]*Log[x] - 
 (25*z*Log[1 - x]*Log[x])/(2*(1 - x)) + (2*z*Log[1 - x]*Log[x])/x^2 + 
 18*x*z*Log[1 - x]*Log[x] - (2*z*Log[1 - x]*Log[x])/(x^2*(1 + x)) - 
 (2*z*Log[1 - x]*Log[x])/(x*(1 + x)) - (17*Log[x]^2)/2 + 
 (9*Log[x]^2)/(1 - x) - (3*Log[x]^2)/(2*x^2) + (3*Log[x]^2)/(2*x) - 
 (11*x*Log[x]^2)/2 - (5*Log[x]^2)/(2*(1 + x)) + 
 (3*Log[x]^2)/(2*x^2*(1 + x)) + (7*Log[x]^2)/(4*(1 - z)) - 
 (9*Log[x]^2)/(2*(1 - x)*(1 - z)) + (11*x*Log[x]^2)/(4*(1 - z)) - 
 (5*Log[x]^2)/(2*z) + (8*Log[x]^2)/((1 - x)*z) + (3*Log[x]^2)/(4*x^2*z) - 
 (3*Log[x]^2)/(4*x*z) - (5*x*Log[x]^2)/z + (5*Log[x]^2)/(4*(1 + x)*z) - 
 (3*Log[x]^2)/(4*x^2*(1 + x)*z) + (5*Log[x]^2)/(2*(1 - z)*z) - 
 (8*Log[x]^2)/((1 - x)*(1 - z)*z) + (11*x*Log[x]^2)/(2*(1 - z)*z) - 
 (z*Log[x]^2)/2 + (9*z*Log[x]^2)/(1 - x) + (3*z*Log[x]^2)/(2*x^2) - 
 12*x*z*Log[x]^2 + (z*Log[x]^2)/(2*(1 + x)) - 
 (3*z*Log[x]^2)/(2*x^2*(1 + x)) - (3*z*Log[x]^2)/(2*x*(1 + x)) + 
 LMUR*DeltaDist[1 - z]*(-11/12 + (11*x)/12 + (11*Log[1 - x])/12 + 
   (11*x*Log[1 - x])/12 - (11*Log[x])/12 + (11*Log[x])/(6*(1 - x)) - 
   (11*x*Log[x])/12) + LMUF^2*DeltaDist[1 - z]*
  (41/24 + (17*x)/24 + Log[1 - x] + x*Log[1 - x] - (3*Log[x])/4 + 
   Log[x]/(1 - x) - (3*x*Log[x])/4) + 
 (LMUA*DeltaDist[1 - z]*(-3/8 - Pi^2/12 + (3*x)/8 - (Pi^2*x)/12 + 
    (3*Log[1 - x])/8 + (3*x*Log[1 - x])/8 - (3*Log[x])/8 + 
    (3*Log[x])/(4*(1 - x)) - (3*x*Log[x])/8))/NC^2 + 
 LMUA*NC^2*DeltaDist[1 - z]*(-3/8 - Pi^2/12 + (3*x)/8 - (Pi^2*x)/12 + 
   (3*Log[1 - x])/8 + (3*x*Log[1 - x])/8 - (3*Log[x])/8 + 
   (3*Log[x])/(4*(1 - x)) - (3*x*Log[x])/8) + 
 (LMUF^2*DeltaDist[1 - z]*(-1/8 - 1/(6*x) + x/8 + x^2/6 - Log[x]/4 - 
    (x*Log[x])/4))/NC + LMUF*NC*NF*DeltaDist[1 - z]*
  (1/18 - (11*x)/18 - Log[x]/6 + Log[x]/(3*(1 - x)) - (x*Log[x])/6) + 
 LMUR*NC*NF*DeltaDist[1 - z]*(-1/6 + x/6 + Log[1 - x]/6 + 
   (x*Log[1 - x])/6 - Log[x]/6 + Log[x]/(3*(1 - x)) - (x*Log[x])/6) + 
 (LMUF*NF*DeltaDist[1 - z]*(-1/18 + (11*x)/18 + Log[x]/6 - 
    Log[x]/(3*(1 - x)) + (x*Log[x])/6))/NC + 
 (LMUR*NF*DeltaDist[1 - z]*(1/6 - x/6 - Log[1 - x]/6 - (x*Log[1 - x])/6 + 
    Log[x]/6 - Log[x]/(3*(1 - x)) + (x*Log[x])/6))/NC + 
 LMUF^2*NC*DeltaDist[1 - z]*(1/8 + 1/(6*x) - x/8 - x^2/6 + Log[x]/4 + 
   (x*Log[x])/4) + LMUF^2*NC^2*DeltaDist[1 - z]*
  (-13/12 - (7*x)/12 - Log[1 - x]/2 - (x*Log[1 - x])/2 + (3*Log[x])/8 - 
   Log[x]/(2*(1 - x)) + (3*x*Log[x])/8) + 
 (LMUF^2*DeltaDist[1 - z]*(-5/8 - x/8 - Log[1 - x]/2 - (x*Log[1 - x])/2 + 
    (3*Log[x])/8 - Log[x]/(2*(1 - x)) + (3*x*Log[x])/8))/NC^2 + 
 LMUA*DeltaDist[1 - z]*(3/4 + Pi^2/6 - (3*x)/4 + (Pi^2*x)/6 - 
   (3*Log[1 - x])/4 - (3*x*Log[1 - x])/4 + (3*Log[x])/4 - 
   (3*Log[x])/(2*(1 - x)) + (3*x*Log[x])/4) + 
 LMUR*NC^2*DeltaDist[1 - z]*(11/12 - (11*x)/12 - (11*Log[1 - x])/12 - 
   (11*x*Log[1 - x])/12 + (11*Log[x])/12 - (11*Log[x])/(6*(1 - x)) + 
   (11*x*Log[x])/12) + LMUF*NC*(1/2 + 2/(3*x) - x/2 - (2*x^2)/3 - 
   1/(4*z) - 1/(3*x*z) + x/(4*z) + x^2/(3*z) + Log[x] + x*Log[x] - 
   Log[x]/(2*z) - (x*Log[x])/(2*z)) + 
 (LMUF*(-1/2 - 2/(3*x) + x/2 + (2*x^2)/3 + 1/(4*z) + 1/(3*x*z) - 
    x/(4*z) - x^2/(3*z) - Log[x] - x*Log[x] + Log[x]/(2*z) + 
    (x*Log[x])/(2*z)))/NC + 2*Log[x]*Log[1 + x] + 
 (2*Log[x]*Log[1 + x])/x^2 - (2*Log[x]*Log[1 + x])/x + 
 2*x*Log[x]*Log[1 + x] + (2*Log[x]*Log[1 + x])/(1 + x) - 
 (2*Log[x]*Log[1 + x])/(x^2*(1 + x)) - (Log[x]*Log[1 + x])/z - 
 (Log[x]*Log[1 + x])/(x^2*z) + (Log[x]*Log[1 + x])/(x*z) - 
 (x*Log[x]*Log[1 + x])/z - (Log[x]*Log[1 + x])/((1 + x)*z) + 
 (Log[x]*Log[1 + x])/(x^2*(1 + x)*z) - (2*z*Log[x]*Log[1 + x])/x^2 + 
 (2*z*Log[x]*Log[1 + x])/(x^2*(1 + x)) + (2*z*Log[x]*Log[1 + x])/
  (x*(1 + x)) + (9*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) - 
 (5*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2*x) - 
 (3*Log[x]*Log[1 - sqrtxz2 + x])/(16*poly2^2*sqrtxz2*x) + 
 (Log[x]*Log[1 - sqrtxz2 + x])/(2*poly2*sqrtxz2*x) + 
 (51*x*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2) + 
 (9*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) - 
 (5*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2) + 
 (3*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
 (x^5*Log[x]*Log[1 - sqrtxz2 + x])/(2*poly2*sqrtxz2) - 
 (3*x^7*Log[x]*Log[1 - sqrtxz2 + x])/(16*poly2^2*sqrtxz2) + 
 (3*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
 (x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
 (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
 (3*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) - 
 (x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) - 
 (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) - 
 (9*z*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) - 
 (9*x*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
 (9*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) + 
 (9*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
 (9*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) + 
 (5*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2*x) + 
 (3*Log[x]*Log[1 + sqrtxz2 + x])/(16*poly2^2*sqrtxz2*x) - 
 (Log[x]*Log[1 + sqrtxz2 + x])/(2*poly2*sqrtxz2*x) - 
 (51*x*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) - 
 (9*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) + 
 (5*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2) - 
 (3*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
 (x^5*Log[x]*Log[1 + sqrtxz2 + x])/(2*poly2*sqrtxz2) + 
 (3*x^7*Log[x]*Log[1 + sqrtxz2 + x])/(16*poly2^2*sqrtxz2) - 
 (3*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
 (x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
 (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
 (3*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) + 
 (x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) + 
 (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) + 
 (9*z*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) + 
 (9*x*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
 (9*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) - 
 (9*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - Log[x]*Log[1 + x/z] - 
 (Log[x]*Log[1 + x/z])/x^2 + (Log[x]*Log[1 + x/z])/x + 
 x*Log[x]*Log[1 + x/z] + (Log[x]*Log[1 + x/z])/(1 + x) + 
 (Log[x]*Log[1 + x/z])/(x^2*(1 + x)) + (Log[x]*Log[1 + x/z])/(2*z) + 
 (Log[x]*Log[1 + x/z])/(2*x^2*z) - (Log[x]*Log[1 + x/z])/(2*x*z) - 
 (x*Log[x]*Log[1 + x/z])/(2*z) - (Log[x]*Log[1 + x/z])/(2*(1 + x)*z) - 
 (Log[x]*Log[1 + x/z])/(2*x^2*(1 + x)*z) + (z*Log[x]*Log[1 + x/z])/x^2 - 
 x*z*Log[x]*Log[1 + x/z] - (z*Log[x]*Log[1 + x/z])/(1 + x) - 
 (z*Log[x]*Log[1 + x/z])/(x^2*(1 + x)) - (z*Log[x]*Log[1 + x/z])/
  (x*(1 + x)) + (4*Log[1 - z])/3 - (5*Log[1 - z])/((1 - x)*(1 - z)) + 
 (5*x*Log[1 - z])/(1 - z) + (x*Log[1 - z])/(2*(1 - x - z)^2) - 
 (x^2*Log[1 - z])/(2*(1 - x - z)^2) - (3*Log[1 - z])/(2*(1 - x - z)) - 
 2*z*Log[1 - z] + (5*z*Log[1 - z])/(1 - x) - (7*x*z*Log[1 - z])/6 - 
 9*Log[1 - x]*Log[1 - z] + (5*Log[1 - x]*Log[1 - z])/(1 - x) - 
 3*x*Log[1 - x]*Log[1 - z] + (3*Log[1 - x]*Log[1 - z])/(1 - z) - 
 (8*Log[1 - x]*Log[1 - z])/((1 - x)*(1 - z)) + 
 (5*x*Log[1 - x]*Log[1 - z])/(1 - z) - z*Log[1 - x]*Log[1 - z] + 
 (5*z*Log[1 - x]*Log[1 - z])/(1 - x) - 11*x*z*Log[1 - x]*Log[1 - z] + 
 14*Log[x]*Log[1 - z] - (12*Log[x]*Log[1 - z])/(1 - x) + 
 4*x*Log[x]*Log[1 - z] - (6*Log[x]*Log[1 - z])/(1 - z) + 
 (15*Log[x]*Log[1 - z])/((1 - x)*(1 - z)) - 
 (9*x*Log[x]*Log[1 - z])/(1 - z) + z*Log[x]*Log[1 - z] - 
 (12*z*Log[x]*Log[1 - z])/(1 - x) + 17*x*z*Log[x]*Log[1 - z] - 
 (11*Log[1 - z]^2)/2 + (13*Log[1 - z]^2)/(4*(1 - x)) - x*Log[1 - z]^2 + 
 (2*Log[1 - z]^2)/(1 - z) - (9*Log[1 - z]^2)/(2*(1 - x)*(1 - z)) + 
 (5*x*Log[1 - z]^2)/(2*(1 - z)) - (z*Log[1 - z]^2)/2 + 
 (13*z*Log[1 - z]^2)/(4*(1 - x)) - 6*x*z*Log[1 - z]^2 + 
 (NF*(5/9 - z/3 + (8*x*z)/9 - Log[1 - x]/3 - (x*z*Log[1 - x])/3 + 
    (2*Log[x])/3 - Log[x]/(2*(1 - x)) - (z*Log[x])/(2*(1 - x)) + 
    (2*x*z*Log[x])/3 - Log[1 - z]/3 - (x*z*Log[1 - z])/3))/NC + 
 NC*NF*(-5/9 + z/3 - (8*x*z)/9 + Log[1 - x]/3 + (x*z*Log[1 - x])/3 - 
   (2*Log[x])/3 + Log[x]/(2*(1 - x)) + (z*Log[x])/(2*(1 - x)) - 
   (2*x*z*Log[x])/3 + Log[1 - z]/3 + (x*z*Log[1 - z])/3) + 
 (3*sqrtxz1*Log[1 + sqrtxz1 - z])/(1 - x) - 
 3*sqrtxz1*x*Log[1 + sqrtxz1 - z] - (2*sqrtxz1*Log[1 + sqrtxz1 - z])/z + 
 (3*sqrtxz1*Log[1 + sqrtxz1 - z])/((1 - x)*z) - 
 (sqrtxz1*x*Log[1 + sqrtxz1 - z])/z - 2*Log[2]*Log[1 + sqrtxz1 - z] + 
 (4*Log[2]*Log[1 + sqrtxz1 - z])/(1 - x) - 
 2*x*Log[2]*Log[1 + sqrtxz1 - z] - (Log[2]*Log[1 + sqrtxz1 - z])/z + 
 (2*Log[2]*Log[1 + sqrtxz1 - z])/((1 - x)*z) - 
 (x*Log[2]*Log[1 + sqrtxz1 - z])/z + (2*z*Log[2]*Log[1 + sqrtxz1 - z])/
  (1 - x) - 2*x*z*Log[2]*Log[1 + sqrtxz1 - z] + (3*Log[z])/4 - 
 (3*Log[z])/(8*poly2^2) + (5*Log[z])/(8*poly2) + (3*Log[z])/(1 - x) - 
 (3*sqrtxz1*Log[z])/(2*(1 - x)) - Log[z]/(2*x) - 
 (3*Log[z])/(8*poly2^2*x) + (7*Log[z])/(8*poly2*x) - (25*x*Log[z])/4 - 
 (3*x*Log[z])/(8*poly2^2) + (x*Log[z])/(4*poly2) + 
 (3*sqrtxz1*x*Log[z])/2 - (5*x^2*Log[z])/2 - (3*x^2*Log[z])/(8*poly2^2) - 
 (x^2*Log[z])/(4*poly2) + (3*x^3*Log[z])/(8*poly2^2) - 
 (5*x^3*Log[z])/(8*poly2) + (3*x^4*Log[z])/(8*poly2^2) - 
 (7*x^4*Log[z])/(8*poly2) + (3*x^5*Log[z])/(8*poly2^2) + 
 (3*x^6*Log[z])/(8*poly2^2) - (9*Log[z])/(2*(1 - z)) + 
 (17*Log[z])/(2*(1 - x)*(1 - z)) - (5*x*Log[z])/(2*(1 - z)) - 
 (x^4*Log[z])/(x - z)^2 + (3*Log[z])/(2*(x - z)) - 
 (3*Log[z])/(2*(1 - x)*(x - z)) + (3*x*Log[z])/(2*(x - z)) + 
 (x^2*Log[z])/(x - z) + (4*x^3*Log[z])/(x - z) - (5*Log[z])/z + 
 (sqrtxz1*Log[z])/z + (27*Log[z])/(2*(1 - x)*z) - 
 (3*sqrtxz1*Log[z])/(2*(1 - x)*z) - (17*x*Log[z])/(2*z) + 
 (sqrtxz1*x*Log[z])/(2*z) + (4*Log[z])/((1 - z)*z) - 
 (12*Log[z])/((1 - x)*(1 - z)*z) + (8*x*Log[z])/((1 - z)*z) - 
 (5*z*Log[z])/4 + (13*z*Log[z])/(2*(1 - x)) - (37*x*z*Log[z])/4 + 
 (x*z^3*Log[z])/(x - z)^2 + 3*Log[2]*Log[z] - (6*Log[2]*Log[z])/(1 - x) + 
 3*x*Log[2]*Log[z] + (3*Log[2]*Log[z])/(2*z) - 
 (3*Log[2]*Log[z])/((1 - x)*z) + (3*x*Log[2]*Log[z])/(2*z) - 
 (3*z*Log[2]*Log[z])/(1 - x) + 3*x*z*Log[2]*Log[z] - 
 4*Log[1 - x]*Log[z] + (5*Log[1 - x]*Log[z])/(1 - x) - 
 3*x*Log[1 - x]*Log[z] + (5*Log[1 - x]*Log[z])/(2*(1 - z)) - 
 (8*Log[1 - x]*Log[z])/((1 - x)*(1 - z)) + (11*x*Log[1 - x]*Log[z])/
  (2*(1 - z)) + (5*z*Log[1 - x]*Log[z])/(1 - x) - 
 7*x*z*Log[1 - x]*Log[z] + 7*Log[x]*Log[z] - 
 (15*Log[x]*Log[z])/(2*(1 - x)) + (Log[x]*Log[z])/x^2 - 
 (Log[x]*Log[z])/x + 2*x*Log[x]*Log[z] - (Log[x]*Log[z])/(1 + x) - 
 (Log[x]*Log[z])/(x^2*(1 + x)) - (2*Log[x]*Log[z])/(1 - z) + 
 (6*Log[x]*Log[z])/((1 - x)*(1 - z)) - (4*x*Log[x]*Log[z])/(1 - z) + 
 (3*Log[x]*Log[z])/z - (8*Log[x]*Log[z])/((1 - x)*z) - 
 (Log[x]*Log[z])/(2*x^2*z) + (Log[x]*Log[z])/(2*x*z) + 
 (6*x*Log[x]*Log[z])/z + (Log[x]*Log[z])/(2*(1 + x)*z) + 
 (Log[x]*Log[z])/(2*x^2*(1 + x)*z) - (3*Log[x]*Log[z])/((1 - z)*z) + 
 (8*Log[x]*Log[z])/((1 - x)*(1 - z)*z) - (5*x*Log[x]*Log[z])/
  ((1 - z)*z) - (17*z*Log[x]*Log[z])/(2*(1 - x)) - 
 (z*Log[x]*Log[z])/x^2 + 12*x*z*Log[x]*Log[z] + 
 (z*Log[x]*Log[z])/(1 + x) + (z*Log[x]*Log[z])/(x^2*(1 + x)) + 
 (z*Log[x]*Log[z])/(x*(1 + x)) + Log[1 + x/z]*Log[z] + 
 (Log[1 + x/z]*Log[z])/x^2 - (Log[1 + x/z]*Log[z])/x - 
 x*Log[1 + x/z]*Log[z] - (Log[1 + x/z]*Log[z])/(1 + x) - 
 (Log[1 + x/z]*Log[z])/(x^2*(1 + x)) - (Log[1 + x/z]*Log[z])/(2*z) - 
 (Log[1 + x/z]*Log[z])/(2*x^2*z) + (Log[1 + x/z]*Log[z])/(2*x*z) + 
 (x*Log[1 + x/z]*Log[z])/(2*z) + (Log[1 + x/z]*Log[z])/(2*(1 + x)*z) + 
 (Log[1 + x/z]*Log[z])/(2*x^2*(1 + x)*z) - (z*Log[1 + x/z]*Log[z])/x^2 + 
 x*z*Log[1 + x/z]*Log[z] + (z*Log[1 + x/z]*Log[z])/(1 + x) + 
 (z*Log[1 + x/z]*Log[z])/(x^2*(1 + x)) + (z*Log[1 + x/z]*Log[z])/
  (x*(1 + x)) - 9*Log[1 - z]*Log[z] + (7*Log[1 - z]*Log[z])/(1 - x) - 
 3*x*Log[1 - z]*Log[z] + (7*Log[1 - z]*Log[z])/(2*(1 - z)) - 
 (8*Log[1 - z]*Log[z])/((1 - x)*(1 - z)) + (13*x*Log[1 - z]*Log[z])/
  (2*(1 - z)) + (7*z*Log[1 - z]*Log[z])/(1 - x) - 
 12*x*z*Log[1 - z]*Log[z] - Log[1 + sqrtxz1 - z]*Log[z] + 
 (2*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) - 
 x*Log[1 + sqrtxz1 - z]*Log[z] - (Log[1 + sqrtxz1 - z]*Log[z])/(2*z) + 
 (Log[1 + sqrtxz1 - z]*Log[z])/((1 - x)*z) - 
 (x*Log[1 + sqrtxz1 - z]*Log[z])/(2*z) + (z*Log[1 + sqrtxz1 - z]*Log[z])/
  (1 - x) - x*z*Log[1 + sqrtxz1 - z]*Log[z] + Log[z]^2/2 + 
 (2*Log[z]^2)/(1 - x) + Log[z]^2/(2*x^2) - Log[z]^2/(2*x) - 
 (x*Log[z]^2)/2 - Log[z]^2/(2*(1 + x)) - Log[z]^2/(2*x^2*(1 + x)) - 
 Log[z]^2/(4*(1 - z)) - (5*Log[z]^2)/(2*(1 - x)*(1 - z)) + 
 (x*Log[z]^2)/(4*(1 - z)) - (3*Log[z]^2)/(4*z) + Log[z]^2/((1 - x)*z) - 
 Log[z]^2/(4*x^2*z) + Log[z]^2/(4*x*z) - (x*Log[z]^2)/(4*z) + 
 Log[z]^2/(4*(1 + x)*z) + Log[z]^2/(4*x^2*(1 + x)*z) + 
 Log[z]^2/(2*(1 - z)*z) - Log[z]^2/((1 - x)*(1 - z)*z) + 
 (x*Log[z]^2)/(2*(1 - z)*z) + (z*Log[z]^2)/2 + (2*z*Log[z]^2)/(1 - x) - 
 (z*Log[z]^2)/(2*x^2) + (z*Log[z]^2)/(2*(1 + x)) + 
 (z*Log[z]^2)/(2*x^2*(1 + x)) + (z*Log[z]^2)/(2*x*(1 + x)) + 
 LMUR*NC^2*DeltaDist[1 - x]*(11/12 - (11*z)/12 - (11*Log[1 - z])/12 - 
   (11*z*Log[1 - z])/12 - (11*Log[z])/12 + (11*Log[z])/(6*(1 - z)) - 
   (11*z*Log[z])/12) + LMUA^2*DeltaDist[1 - x]*
  (41/24 + (17*z)/24 + Log[1 - z] + z*Log[1 - z] - (3*Log[z])/4 + 
   Log[z]/(1 - z) - (3*z*Log[z])/4) + LMUF*DeltaDist[1 - x]*
  (3/4 + Pi^2/6 - (3*z)/4 + (Pi^2*z)/6 - (3*Log[1 - z])/4 - 
   (3*z*Log[1 - z])/4 - (3*Log[z])/4 + (3*Log[z])/(2*(1 - z)) - 
   (3*z*Log[z])/4) + (LMUA^2*DeltaDist[1 - x]*(-1/8 - 1/(6*z) + z/8 + 
    z^2/6 - Log[z]/4 - (z*Log[z])/4))/NC + LMUA*NC*NF*DeltaDist[1 - x]*
  (1/18 - (11*z)/18 - Log[z]/6 + Log[z]/(3*(1 - z)) - (z*Log[z])/6) + 
 (LMUR*NF*DeltaDist[1 - x]*(1/6 - z/6 - Log[1 - z]/6 - (z*Log[1 - z])/6 - 
    Log[z]/6 + Log[z]/(3*(1 - z)) - (z*Log[z])/6))/NC + 
 (LMUA*NF*DeltaDist[1 - x]*(-1/18 + (11*z)/18 + Log[z]/6 - 
    Log[z]/(3*(1 - z)) + (z*Log[z])/6))/NC + 
 LMUR*NC*NF*DeltaDist[1 - x]*(-1/6 + z/6 + Log[1 - z]/6 + 
   (z*Log[1 - z])/6 + Log[z]/6 - Log[z]/(3*(1 - z)) + (z*Log[z])/6) + 
 LMUA^2*NC*DeltaDist[1 - x]*(1/8 + 1/(6*z) - z/8 - z^2/6 + Log[z]/4 + 
   (z*Log[z])/4) + (LMUF*DeltaDist[1 - x]*(-3/8 - Pi^2/12 + (3*z)/8 - 
    (Pi^2*z)/12 + (3*Log[1 - z])/8 + (3*z*Log[1 - z])/8 + (3*Log[z])/8 - 
    (3*Log[z])/(4*(1 - z)) + (3*z*Log[z])/8))/NC^2 + 
 LMUF*NC^2*DeltaDist[1 - x]*(-3/8 - Pi^2/12 + (3*z)/8 - (Pi^2*z)/12 + 
   (3*Log[1 - z])/8 + (3*z*Log[1 - z])/8 + (3*Log[z])/8 - 
   (3*Log[z])/(4*(1 - z)) + (3*z*Log[z])/8) + 
 LMUA^2*NC^2*DeltaDist[1 - x]*(-13/12 - (7*z)/12 - Log[1 - z]/2 - 
   (z*Log[1 - z])/2 + (3*Log[z])/8 - Log[z]/(2*(1 - z)) + 
   (3*z*Log[z])/8) + (LMUA^2*DeltaDist[1 - x]*
   (-5/8 - z/8 - Log[1 - z]/2 - (z*Log[1 - z])/2 + (3*Log[z])/8 - 
    Log[z]/(2*(1 - z)) + (3*z*Log[z])/8))/NC^2 + 
 LMUR*DeltaDist[1 - x]*(-11/12 + (11*z)/12 + (11*Log[1 - z])/12 + 
   (11*z*Log[1 - z])/12 + (11*Log[z])/12 - (11*Log[z])/(6*(1 - z)) + 
   (11*z*Log[z])/12) + LMUA*(1/2 + 2*x + (x*z)/2 + Log[1 - x]/2 + 
   (x*Log[1 - x])/2 + (z*Log[1 - x])/2 + (x*z*Log[1 - x])/2 - Log[x]/2 + 
   Log[x]/(1 - x) - (x*Log[x])/2 - (z*Log[x])/2 + (z*Log[x])/(1 - x) - 
   (x*z*Log[x])/2 + (5*Log[1 - z])/2 + (x*Log[1 - z])/2 + 
   (z*Log[1 - z])/2 + (5*x*z*Log[1 - z])/2 - (3*Log[z])/2 - 
   (x*Log[z])/2 + Log[z]/(1 - z) + (x*Log[z])/(1 - z) - (z*Log[z])/2 - 
   (3*x*z*Log[z])/2) + (LMUA*(-1/4 - (3*x)/4 - 1/(6*z) - x/(6*z) + 
    (3*z)/4 + (x*z)/4 - z^2/3 + (2*x*z^2)/3 - Log[z]/2 - (x*Log[z])/2 - 
    x*z*Log[z]))/NC + (LMUF*(-1/4 - z - (x*z)/4 - (5*Log[1 - x])/4 - 
    (x*Log[1 - x])/4 - (z*Log[1 - x])/4 - (5*x*z*Log[1 - x])/4 + 
    (3*Log[x])/4 - Log[x]/(2*(1 - x)) + (x*Log[x])/4 + (z*Log[x])/4 - 
    (z*Log[x])/(2*(1 - x)) + (3*x*z*Log[x])/4 - Log[1 - z]/4 - 
    (x*Log[1 - z])/4 - (z*Log[1 - z])/4 - (x*z*Log[1 - z])/4 - Log[z]/4 - 
    (x*Log[z])/4 + Log[z]/(2*(1 - z)) + (x*Log[z])/(2*(1 - z)) - 
    (z*Log[z])/4 - (x*z*Log[z])/4))/NC^2 + 
 LMUF*NC^2*(-1/4 - z - (x*z)/4 - (5*Log[1 - x])/4 - (x*Log[1 - x])/4 - 
   (z*Log[1 - x])/4 - (5*x*z*Log[1 - x])/4 + (3*Log[x])/4 - 
   Log[x]/(2*(1 - x)) + (x*Log[x])/4 + (z*Log[x])/4 - 
   (z*Log[x])/(2*(1 - x)) + (3*x*z*Log[x])/4 - Log[1 - z]/4 - 
   (x*Log[1 - z])/4 - (z*Log[1 - z])/4 - (x*z*Log[1 - z])/4 - Log[z]/4 - 
   (x*Log[z])/4 + Log[z]/(2*(1 - z)) + (x*Log[z])/(2*(1 - z)) - 
   (z*Log[z])/4 - (x*z*Log[z])/4) + 
 LMUF*(1/2 + 2*z + (x*z)/2 + (5*Log[1 - x])/2 + (x*Log[1 - x])/2 + 
   (z*Log[1 - x])/2 + (5*x*z*Log[1 - x])/2 - (3*Log[x])/2 + 
   Log[x]/(1 - x) - (x*Log[x])/2 - (z*Log[x])/2 + (z*Log[x])/(1 - x) - 
   (3*x*z*Log[x])/2 + Log[1 - z]/2 + (x*Log[1 - z])/2 + 
   (z*Log[1 - z])/2 + (x*z*Log[1 - z])/2 + Log[z]/2 + (x*Log[z])/2 - 
   Log[z]/(1 - z) - (x*Log[z])/(1 - z) + (z*Log[z])/2 + (x*z*Log[z])/2) + 
 (LMUA*(-1/4 - x - (x*z)/4 - Log[1 - x]/4 - (x*Log[1 - x])/4 - 
    (z*Log[1 - x])/4 - (x*z*Log[1 - x])/4 + Log[x]/4 - 
    Log[x]/(2*(1 - x)) + (x*Log[x])/4 + (z*Log[x])/4 - 
    (z*Log[x])/(2*(1 - x)) + (x*z*Log[x])/4 - (5*Log[1 - z])/4 - 
    (x*Log[1 - z])/4 - (z*Log[1 - z])/4 - (5*x*z*Log[1 - z])/4 + 
    (3*Log[z])/4 + (x*Log[z])/4 - Log[z]/(2*(1 - z)) - 
    (x*Log[z])/(2*(1 - z)) + (z*Log[z])/4 + (3*x*z*Log[z])/4))/NC^2 + 
 LMUA*NC^2*(-1/4 - x - (x*z)/4 - Log[1 - x]/4 - (x*Log[1 - x])/4 - 
   (z*Log[1 - x])/4 - (x*z*Log[1 - x])/4 + Log[x]/4 - 
   Log[x]/(2*(1 - x)) + (x*Log[x])/4 + (z*Log[x])/4 - 
   (z*Log[x])/(2*(1 - x)) + (x*z*Log[x])/4 - (5*Log[1 - z])/4 - 
   (x*Log[1 - z])/4 - (z*Log[1 - z])/4 - (5*x*z*Log[1 - z])/4 + 
   (3*Log[z])/4 + (x*Log[z])/4 - Log[z]/(2*(1 - z)) - 
   (x*Log[z])/(2*(1 - z)) + (z*Log[z])/4 + (3*x*z*Log[z])/4) + 
 LMUA*NC*(1/4 + (3*x)/4 + 1/(6*z) + x/(6*z) - (3*z)/4 - (x*z)/4 + z^2/3 - 
   (2*x*z^2)/3 + Log[z]/2 + (x*Log[z])/2 + x*z*Log[z]) + 
 (NF*DeltaDist[1 - x]*(19/108 - Pi^2/36 + (37*z)/108 - (Pi^2*z)/36 - 
    Log[1 - z]/9 - (4*z*Log[1 - z])/9 + Log[1 - z]^2/12 + 
    (z*Log[1 - z]^2)/12 + Log[z]/36 + (5*Log[z])/(18*(1 - z)) - 
    (11*z*Log[z])/36 - Log[z]^2/24 + Log[z]^2/(12*(1 - z)) - 
    (z*Log[z]^2)/24))/NC + NC*NF*DeltaDist[1 - x]*
  (-19/108 + Pi^2/36 - (37*z)/108 + (Pi^2*z)/36 + Log[1 - z]/9 + 
   (4*z*Log[1 - z])/9 - Log[1 - z]^2/12 - (z*Log[1 - z]^2)/12 - 
   Log[z]/36 - (5*Log[z])/(18*(1 - z)) + (11*z*Log[z])/36 + Log[z]^2/24 - 
   Log[z]^2/(12*(1 - z)) + (z*Log[z]^2)/24) + 
 (sqrtxz3*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 - 
 (9*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/(2*x) - 
 (9*sqrtxz3*x*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 + 
 (5*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 - 
 2*Log[2]*Log[1 + sqrtxz1 + z] + (4*Log[2]*Log[1 + sqrtxz1 + z])/
  (1 - x) - 2*x*Log[2]*Log[1 + sqrtxz1 + z] - 
 (Log[2]*Log[1 + sqrtxz1 + z])/z + (2*Log[2]*Log[1 + sqrtxz1 + z])/
  ((1 - x)*z) - (x*Log[2]*Log[1 + sqrtxz1 + z])/z + 
 (2*z*Log[2]*Log[1 + sqrtxz1 + z])/(1 - x) - 
 2*x*z*Log[2]*Log[1 + sqrtxz1 + z] - Log[x]*Log[1 + sqrtxz1 + z] + 
 (2*Log[x]*Log[1 + sqrtxz1 + z])/(1 - x) - 
 x*Log[x]*Log[1 + sqrtxz1 + z] - (Log[x]*Log[1 + sqrtxz1 + z])/(2*z) + 
 (Log[x]*Log[1 + sqrtxz1 + z])/((1 - x)*z) - 
 (x*Log[x]*Log[1 + sqrtxz1 + z])/(2*z) + (z*Log[x]*Log[1 + sqrtxz1 + z])/
  (1 - x) - x*z*Log[x]*Log[1 + sqrtxz1 + z] + 
 2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
 (4*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) + 
 2*x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
 (Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/z - 
 (2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/((1 - x)*z) + 
 (x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/z - 
 (2*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) + 
 2*x*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
 2*Log[z]*Log[1 + sqrtxz1 + z] + (4*Log[z]*Log[1 + sqrtxz1 + z])/
  (1 - x) - 2*x*Log[z]*Log[1 + sqrtxz1 + z] - 
 (Log[z]*Log[1 + sqrtxz1 + z])/z + (2*Log[z]*Log[1 + sqrtxz1 + z])/
  ((1 - x)*z) - (x*Log[z]*Log[1 + sqrtxz1 + z])/z + 
 (2*z*Log[z]*Log[1 + sqrtxz1 + z])/(1 - x) - 
 2*x*z*Log[z]*Log[1 + sqrtxz1 + z] - Log[x]*Log[x + z] + 
 (2*Log[x]*Log[x + z])/(1 - x) - x*Log[x]*Log[x + z] - 
 (Log[x]*Log[x + z])/(2*z) + (Log[x]*Log[x + z])/((1 - x)*z) - 
 (x*Log[x]*Log[x + z])/(2*z) + (z*Log[x]*Log[x + z])/(1 - x) - 
 x*z*Log[x]*Log[x + z] + Log[z]*Log[x + z] - 
 (2*Log[z]*Log[x + z])/(1 - x) + x*Log[z]*Log[x + z] + 
 (Log[z]*Log[x + z])/(2*z) - (Log[z]*Log[x + z])/((1 - x)*z) + 
 (x*Log[z]*Log[x + z])/(2*z) - (z*Log[z]*Log[x + z])/(1 - x) + 
 x*z*Log[z]*Log[x + z] - (2*Log[x]*Log[1 + x*z])/(1 - x) - 
 (Log[x]*Log[1 + x*z])/x^2 + (Log[x]*Log[1 + x*z])/x + 
 2*x*Log[x]*Log[1 + x*z] + (Log[x]*Log[1 + x*z])/(1 + x) + 
 (Log[x]*Log[1 + x*z])/(x^2*(1 + x)) + (Log[x]*Log[1 + x*z])/z - 
 (Log[x]*Log[1 + x*z])/((1 - x)*z) + (Log[x]*Log[1 + x*z])/(2*x^2*z) - 
 (Log[x]*Log[1 + x*z])/(2*x*z) - (Log[x]*Log[1 + x*z])/(2*(1 + x)*z) - 
 (Log[x]*Log[1 + x*z])/(2*x^2*(1 + x)*z) - (z*Log[x]*Log[1 + x*z])/
  (1 - x) + (z*Log[x]*Log[1 + x*z])/x^2 - (z*Log[x]*Log[1 + x*z])/
  (1 + x) - (z*Log[x]*Log[1 + x*z])/(x^2*(1 + x)) - 
 (z*Log[x]*Log[1 + x*z])/(x*(1 + x)) - (2*Log[z]*Log[1 + x*z])/(1 - x) - 
 (Log[z]*Log[1 + x*z])/x^2 + (Log[z]*Log[1 + x*z])/x + 
 2*x*Log[z]*Log[1 + x*z] + (Log[z]*Log[1 + x*z])/(1 + x) + 
 (Log[z]*Log[1 + x*z])/(x^2*(1 + x)) + (Log[z]*Log[1 + x*z])/z - 
 (Log[z]*Log[1 + x*z])/((1 - x)*z) + (Log[z]*Log[1 + x*z])/(2*x^2*z) - 
 (Log[z]*Log[1 + x*z])/(2*x*z) - (Log[z]*Log[1 + x*z])/(2*(1 + x)*z) - 
 (Log[z]*Log[1 + x*z])/(2*x^2*(1 + x)*z) - (z*Log[z]*Log[1 + x*z])/
  (1 - x) + (z*Log[z]*Log[1 + x*z])/x^2 - (z*Log[z]*Log[1 + x*z])/
  (1 + x) - (z*Log[z]*Log[1 + x*z])/(x^2*(1 + x)) - 
 (z*Log[z]*Log[1 + x*z])/(x*(1 + x)) + LMUR*NC^2*(-11/12 - (11*z)/12)*
  PlusDist[0, 1 - x] + (LMUA*LMUF*(-1/2 - z/2)*PlusDist[0, 1 - x])/NC^2 + 
 LMUA*LMUF*NC^2*(-1/2 - z/2)*PlusDist[0, 1 - x] + 
 (LMUR*NF*(-1/6 - z/6)*PlusDist[0, 1 - x])/NC + 
 LMUR*NC*NF*(1/6 + z/6)*PlusDist[0, 1 - x] + 
 LMUR*(11/12 + (11*z)/12)*PlusDist[0, 1 - x] + 
 LMUA*LMUF*(1 + z)*PlusDist[0, 1 - x] - 
 (3*LMUA*LMUF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/2 - 
 (29*LMUF^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/12 + 
 (11*LMUF*LMUR*DeltaDist[1 - z]*PlusDist[0, 1 - x])/6 + 
 (3*LMUA*LMUF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(4*NC^2) + 
 (3*LMUF^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(4*NC^2) + 
 (3*LMUA*LMUF*NC^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/4 + 
 (5*LMUF^2*NC^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/3 - 
 (11*LMUF*LMUR*NC^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/6 - 
 (5*LMUF*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(9*NC) + 
 (LMUF^2*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(6*NC) - 
 (LMUF*LMUR*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(3*NC) + 
 (5*LMUF*NC*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/9 - 
 (LMUF^2*NC*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/6 + 
 (LMUF*LMUR*NC*NF*DeltaDist[1 - z]*PlusDist[0, 1 - x])/3 - 
 (LMUA*Pi^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/3 + 
 (LMUA*Pi^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/(6*NC^2) + 
 (LMUA*NC^2*Pi^2*DeltaDist[1 - z]*PlusDist[0, 1 - x])/6 + 
 LMUF*(-77/18 - Pi^2/2)*DeltaDist[1 - z]*PlusDist[0, 1 - x] + 
 NC*NF*(14/27 - Pi^2/18)*DeltaDist[1 - z]*PlusDist[0, 1 - x] + 
 (NF*(-14/27 + Pi^2/18)*DeltaDist[1 - z]*PlusDist[0, 1 - x])/NC + 
 (LMUF*(4 + Pi^2/6)*DeltaDist[1 - z]*PlusDist[0, 1 - x])/NC^2 + 
 LMUF*NC^2*(5/18 + Pi^2/3)*DeltaDist[1 - z]*PlusDist[0, 1 - x] + 
 NC*NF*(1/9 + (4*z)/9 - Log[1 - z]/6 - (z*Log[1 - z])/6)*
  PlusDist[0, 1 - x] + 
 (NF*(-1/9 - (4*z)/9 + Log[1 - z]/6 + (z*Log[1 - z])/6)*
   PlusDist[0, 1 - x])/NC + LMUF*(1/4 - (7*z)/4 - Log[1 - z] - 
   z*Log[1 - z] - Log[z] + (2*Log[z])/(1 - z) - z*Log[z])*
  PlusDist[0, 1 - x] + (LMUA*(7/8 - z/8 + Log[1 - z] + z*Log[1 - z] - 
    (3*Log[z])/4 + Log[z]/(1 - z) - (3*z*Log[z])/4)*PlusDist[0, 1 - x])/
  NC^2 + LMUA*NC^2*(7/8 - z/8 + Log[1 - z] + z*Log[1 - z] - 
   (3*Log[z])/4 + Log[z]/(1 - z) - (3*z*Log[z])/4)*PlusDist[0, 1 - x] + 
 LMUA*NC*(-1/4 - 1/(3*z) + z/4 + z^2/3 - Log[z]/2 - (z*Log[z])/2)*
  PlusDist[0, 1 - x] + (LMUA*(1/4 + 1/(3*z) - z/4 - z^2/3 + Log[z]/2 + 
    (z*Log[z])/2)*PlusDist[0, 1 - x])/NC + 
 (LMUF*(-1/8 + (7*z)/8 + Log[1 - z]/2 + (z*Log[1 - z])/2 + Log[z]/2 - 
    Log[z]/(1 - z) + (z*Log[z])/2)*PlusDist[0, 1 - x])/NC^2 + 
 LMUF*NC^2*(-1/8 + (7*z)/8 + Log[1 - z]/2 + (z*Log[1 - z])/2 + Log[z]/2 - 
   Log[z]/(1 - z) + (z*Log[z])/2)*PlusDist[0, 1 - x] + 
 LMUA*(-7/4 + z/4 - 2*Log[1 - z] - 2*z*Log[1 - z] + (3*Log[z])/2 - 
   (2*Log[z])/(1 - z) + (3*z*Log[z])/2)*PlusDist[0, 1 - x] + 
 LMUR*NC^2*(-11/12 - (11*x)/12)*PlusDist[0, 1 - z] + 
 (LMUA*LMUF*(-1/2 - x/2)*PlusDist[0, 1 - z])/NC^2 + 
 LMUA*LMUF*NC^2*(-1/2 - x/2)*PlusDist[0, 1 - z] + 
 (LMUR*NF*(-1/6 - x/6)*PlusDist[0, 1 - z])/NC + 
 LMUR*NC*NF*(1/6 + x/6)*PlusDist[0, 1 - z] + 
 LMUR*(11/12 + (11*x)/12)*PlusDist[0, 1 - z] + 
 LMUA*LMUF*(1 + x)*PlusDist[0, 1 - z] - 
 (29*LMUA^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/12 - 
 (3*LMUA*LMUF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/2 + 
 (11*LMUA*LMUR*DeltaDist[1 - x]*PlusDist[0, 1 - z])/6 + 
 (3*LMUA^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(4*NC^2) + 
 (3*LMUA*LMUF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(4*NC^2) + 
 (5*LMUA^2*NC^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/3 + 
 (3*LMUA*LMUF*NC^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/4 - 
 (11*LMUA*LMUR*NC^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/6 - 
 (5*LMUA*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(9*NC) + 
 (LMUA^2*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(6*NC) - 
 (LMUA*LMUR*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(3*NC) + 
 (5*LMUA*NC*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/9 - 
 (LMUA^2*NC*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/6 + 
 (LMUA*LMUR*NC*NF*DeltaDist[1 - x]*PlusDist[0, 1 - z])/3 - 
 (LMUF*Pi^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/3 + 
 (LMUF*Pi^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/(6*NC^2) + 
 (LMUF*NC^2*Pi^2*DeltaDist[1 - x]*PlusDist[0, 1 - z])/6 + 
 LMUA*(-77/18 - Pi^2/2)*DeltaDist[1 - x]*PlusDist[0, 1 - z] + 
 NC*NF*(14/27 - Pi^2/18)*DeltaDist[1 - x]*PlusDist[0, 1 - z] + 
 (NF*(-14/27 + Pi^2/18)*DeltaDist[1 - x]*PlusDist[0, 1 - z])/NC + 
 (LMUA*(4 + Pi^2/6)*DeltaDist[1 - x]*PlusDist[0, 1 - z])/NC^2 + 
 LMUA*NC^2*(5/18 + Pi^2/3)*DeltaDist[1 - x]*PlusDist[0, 1 - z] + 
 (LMUF*(7/8 - x/8 + Log[1 - x] + x*Log[1 - x] - (3*Log[x])/4 + 
    Log[x]/(1 - x) - (3*x*Log[x])/4)*PlusDist[0, 1 - z])/NC^2 + 
 LMUF*NC^2*(7/8 - x/8 + Log[1 - x] + x*Log[1 - x] - (3*Log[x])/4 + 
   Log[x]/(1 - x) - (3*x*Log[x])/4)*PlusDist[0, 1 - z] + 
 LMUF*NC*(-1/4 - 1/(3*x) + x/4 + x^2/3 - Log[x]/2 - (x*Log[x])/2)*
  PlusDist[0, 1 - z] + 
 (LMUA*(-1/8 + (7*x)/8 + Log[1 - x]/2 + (x*Log[1 - x])/2 - Log[x]/2 + 
    Log[x]/(1 - x) - (x*Log[x])/2)*PlusDist[0, 1 - z])/NC^2 + 
 LMUA*NC^2*(-1/8 + (7*x)/8 + Log[1 - x]/2 + (x*Log[1 - x])/2 - Log[x]/2 + 
   Log[x]/(1 - x) - (x*Log[x])/2)*PlusDist[0, 1 - z] + 
 (NF*(-1/9 - (4*x)/9 + Log[1 - x]/6 + (x*Log[1 - x])/6 - Log[x]/3 + 
    (2*Log[x])/(3*(1 - x)) - (x*Log[x])/3)*PlusDist[0, 1 - z])/NC + 
 NC*NF*(1/9 + (4*x)/9 - Log[1 - x]/6 - (x*Log[1 - x])/6 + Log[x]/3 - 
   (2*Log[x])/(3*(1 - x)) + (x*Log[x])/3)*PlusDist[0, 1 - z] + 
 (LMUF*(1/4 + 1/(3*x) - x/4 - x^2/3 + Log[x]/2 + (x*Log[x])/2)*
   PlusDist[0, 1 - z])/NC + LMUA*(1/4 - (7*x)/4 - Log[1 - x] - 
   x*Log[1 - x] + Log[x] - (2*Log[x])/(1 - x) + x*Log[x])*
  PlusDist[0, 1 - z] + LMUF*(-7/4 + x/4 - 2*Log[1 - x] - 2*x*Log[1 - x] + 
   (3*Log[x])/2 - (2*Log[x])/(1 - x) + (3*x*Log[x])/2)*
  PlusDist[0, 1 - z] + (3*LMUA*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/2 + 
 (3*LMUF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/2 - 
 2*LMUA*LMUF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z] - 
 (11*LMUR*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/6 - 
 (3*LMUA*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/(4*NC^2) - 
 (3*LMUF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/(4*NC^2) + 
 (LMUA*LMUF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/NC^2 - 
 (3*LMUA*NC^2*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/4 - 
 (3*LMUF*NC^2*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/4 + 
 LMUA*LMUF*NC^2*PlusDist[0, 1 - x]*PlusDist[0, 1 - z] + 
 (11*LMUR*NC^2*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/6 + 
 (5*NF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/(9*NC) + 
 (LMUR*NF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/(3*NC) - 
 (5*NC*NF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/9 - 
 (LMUR*NC*NF*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/3 + 
 NC^2*(-5/18 - Pi^2/2)*PlusDist[0, 1 - x]*PlusDist[0, 1 - z] + 
 ((-4 - Pi^2/3)*PlusDist[0, 1 - x]*PlusDist[0, 1 - z])/NC^2 + 
 (77/18 + (5*Pi^2)/6)*PlusDist[0, 1 - x]*PlusDist[0, 1 - z] + 
 LMUF*(-2 - 2*z)*PlusDist[1, 1 - x] + LMUA*(-1 - z)*PlusDist[1, 1 - x] + 
 NC*NF*(-1/6 - z/6)*PlusDist[1, 1 - x] + 
 (NF*(1/6 + z/6)*PlusDist[1, 1 - x])/NC + 
 (LMUA*(1/2 + z/2)*PlusDist[1, 1 - x])/NC^2 + 
 LMUA*NC^2*(1/2 + z/2)*PlusDist[1, 1 - x] + 
 (LMUF*(1 + z)*PlusDist[1, 1 - x])/NC^2 + 
 LMUF*NC^2*(1 + z)*PlusDist[1, 1 - x] + 
 (3*LMUA*DeltaDist[1 - z]*PlusDist[1, 1 - x])/2 + 
 (3*LMUF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/2 - 
 2*LMUF^2*DeltaDist[1 - z]*PlusDist[1, 1 - x] - 
 (11*LMUR*DeltaDist[1 - z]*PlusDist[1, 1 - x])/6 - 
 (3*LMUA*DeltaDist[1 - z]*PlusDist[1, 1 - x])/(4*NC^2) - 
 (3*LMUF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/(4*NC^2) + 
 (LMUF^2*DeltaDist[1 - z]*PlusDist[1, 1 - x])/NC^2 - 
 (3*LMUA*NC^2*DeltaDist[1 - z]*PlusDist[1, 1 - x])/4 - 
 (3*LMUF*NC^2*DeltaDist[1 - z]*PlusDist[1, 1 - x])/4 + 
 LMUF^2*NC^2*DeltaDist[1 - z]*PlusDist[1, 1 - x] + 
 (11*LMUR*NC^2*DeltaDist[1 - z]*PlusDist[1, 1 - x])/6 + 
 (5*NF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/(9*NC) + 
 (LMUR*NF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/(3*NC) - 
 (5*NC*NF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/9 - 
 (LMUR*NC*NF*DeltaDist[1 - z]*PlusDist[1, 1 - x])/3 + 
 NC^2*(-5/18 - Pi^2/2)*DeltaDist[1 - z]*PlusDist[1, 1 - x] + 
 ((-4 - Pi^2/3)*DeltaDist[1 - z]*PlusDist[1, 1 - x])/NC^2 + 
 (77/18 + (5*Pi^2)/6)*DeltaDist[1 - z]*PlusDist[1, 1 - x] + 
 ((-1/4 - 1/(3*z) + z/4 + z^2/3 - Log[z]/2 - (z*Log[z])/2)*
   PlusDist[1, 1 - x])/NC + (-11/12 - (11*z)/12 + 3*Log[1 - z] + 
   3*z*Log[1 - z] - Log[z]/2 - (z*Log[z])/2)*PlusDist[1, 1 - x] + 
 (((-3*Log[1 - z])/2 - (3*z*Log[1 - z])/2 + Log[z]/4 + (z*Log[z])/4)*
   PlusDist[1, 1 - x])/NC^2 + 
 NC^2*(11/12 + (11*z)/12 - (3*Log[1 - z])/2 - (3*z*Log[1 - z])/2 + 
   Log[z]/4 + (z*Log[z])/4)*PlusDist[1, 1 - x] + 
 NC*(1/4 + 1/(3*z) - z/4 - z^2/3 + Log[z]/2 + (z*Log[z])/2)*
  PlusDist[1, 1 - x] + (11*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/6 + 
 2*LMUA*PlusDist[0, 1 - z]*PlusDist[1, 1 - x] + 
 4*LMUF*PlusDist[0, 1 - z]*PlusDist[1, 1 - x] - 
 (LMUA*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/NC^2 - 
 (2*LMUF*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/NC^2 - 
 (11*NC^2*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/6 - 
 LMUA*NC^2*PlusDist[0, 1 - z]*PlusDist[1, 1 - x] - 
 2*LMUF*NC^2*PlusDist[0, 1 - z]*PlusDist[1, 1 - x] - 
 (NF*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/(3*NC) + 
 (NC*NF*PlusDist[0, 1 - z]*PlusDist[1, 1 - x])/3 + 
 LMUA*(-2 - 2*x)*PlusDist[1, 1 - z] + LMUF*(-1 - x)*PlusDist[1, 1 - z] + 
 NC*NF*(-1/6 - x/6)*PlusDist[1, 1 - z] + 
 (NF*(1/6 + x/6)*PlusDist[1, 1 - z])/NC + 
 (LMUF*(1/2 + x/2)*PlusDist[1, 1 - z])/NC^2 + 
 LMUF*NC^2*(1/2 + x/2)*PlusDist[1, 1 - z] + 
 (LMUA*(1 + x)*PlusDist[1, 1 - z])/NC^2 + 
 LMUA*NC^2*(1 + x)*PlusDist[1, 1 - z] + 
 (3*LMUA*DeltaDist[1 - x]*PlusDist[1, 1 - z])/2 - 
 2*LMUA^2*DeltaDist[1 - x]*PlusDist[1, 1 - z] + 
 (3*LMUF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/2 - 
 (11*LMUR*DeltaDist[1 - x]*PlusDist[1, 1 - z])/6 - 
 (3*LMUA*DeltaDist[1 - x]*PlusDist[1, 1 - z])/(4*NC^2) + 
 (LMUA^2*DeltaDist[1 - x]*PlusDist[1, 1 - z])/NC^2 - 
 (3*LMUF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/(4*NC^2) - 
 (3*LMUA*NC^2*DeltaDist[1 - x]*PlusDist[1, 1 - z])/4 + 
 LMUA^2*NC^2*DeltaDist[1 - x]*PlusDist[1, 1 - z] - 
 (3*LMUF*NC^2*DeltaDist[1 - x]*PlusDist[1, 1 - z])/4 + 
 (11*LMUR*NC^2*DeltaDist[1 - x]*PlusDist[1, 1 - z])/6 + 
 (5*NF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/(9*NC) + 
 (LMUR*NF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/(3*NC) - 
 (5*NC*NF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/9 - 
 (LMUR*NC*NF*DeltaDist[1 - x]*PlusDist[1, 1 - z])/3 + 
 NC^2*(-5/18 - Pi^2/2)*DeltaDist[1 - x]*PlusDist[1, 1 - z] + 
 ((-4 - Pi^2/3)*DeltaDist[1 - x]*PlusDist[1, 1 - z])/NC^2 + 
 (77/18 + (5*Pi^2)/6)*DeltaDist[1 - x]*PlusDist[1, 1 - z] + 
 (-11/12 - (11*x)/12 + 3*Log[1 - x] + 3*x*Log[1 - x] - (5*Log[x])/2 + 
   (4*Log[x])/(1 - x) - (5*x*Log[x])/2)*PlusDist[1, 1 - z] + 
 ((-1/4 - 1/(3*x) + x/4 + x^2/3 - Log[x]/2 - (x*Log[x])/2)*
   PlusDist[1, 1 - z])/NC + NC*(1/4 + 1/(3*x) - x/4 - x^2/3 + Log[x]/2 + 
   (x*Log[x])/2)*PlusDist[1, 1 - z] + 
 (((-3*Log[1 - x])/2 - (3*x*Log[1 - x])/2 + (5*Log[x])/4 - 
    (2*Log[x])/(1 - x) + (5*x*Log[x])/4)*PlusDist[1, 1 - z])/NC^2 + 
 NC^2*(11/12 + (11*x)/12 - (3*Log[1 - x])/2 - (3*x*Log[1 - x])/2 + 
   (5*Log[x])/4 - (2*Log[x])/(1 - x) + (5*x*Log[x])/4)*
  PlusDist[1, 1 - z] + (11*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/6 + 
 4*LMUA*PlusDist[0, 1 - x]*PlusDist[1, 1 - z] + 
 2*LMUF*PlusDist[0, 1 - x]*PlusDist[1, 1 - z] - 
 (2*LMUA*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/NC^2 - 
 (LMUF*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/NC^2 - 
 (11*NC^2*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/6 - 
 2*LMUA*NC^2*PlusDist[0, 1 - x]*PlusDist[1, 1 - z] - 
 LMUF*NC^2*PlusDist[0, 1 - x]*PlusDist[1, 1 - z] - 
 (NF*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/(3*NC) + 
 (NC*NF*PlusDist[0, 1 - x]*PlusDist[1, 1 - z])/3 - 
 6*PlusDist[1, 1 - x]*PlusDist[1, 1 - z] + 
 (3*PlusDist[1, 1 - x]*PlusDist[1, 1 - z])/NC^2 + 
 3*NC^2*PlusDist[1, 1 - x]*PlusDist[1, 1 - z] + 
 ((-3/4 - (3*z)/4)*PlusDist[2, 1 - x])/NC^2 + 
 NC^2*(-3/4 - (3*z)/4)*PlusDist[2, 1 - x] + 
 (3/2 + (3*z)/2)*PlusDist[2, 1 - x] + 
 (11*DeltaDist[1 - z]*PlusDist[2, 1 - x])/12 + 
 3*LMUF*DeltaDist[1 - z]*PlusDist[2, 1 - x] - 
 (3*LMUF*DeltaDist[1 - z]*PlusDist[2, 1 - x])/(2*NC^2) - 
 (11*NC^2*DeltaDist[1 - z]*PlusDist[2, 1 - x])/12 - 
 (3*LMUF*NC^2*DeltaDist[1 - z]*PlusDist[2, 1 - x])/2 - 
 (NF*DeltaDist[1 - z]*PlusDist[2, 1 - x])/(6*NC) + 
 (NC*NF*DeltaDist[1 - z]*PlusDist[2, 1 - x])/6 - 
 3*PlusDist[0, 1 - z]*PlusDist[2, 1 - x] + 
 (3*PlusDist[0, 1 - z]*PlusDist[2, 1 - x])/(2*NC^2) + 
 (3*NC^2*PlusDist[0, 1 - z]*PlusDist[2, 1 - x])/2 + 
 ((-3/4 - (3*x)/4)*PlusDist[2, 1 - z])/NC^2 + 
 NC^2*(-3/4 - (3*x)/4)*PlusDist[2, 1 - z] + 
 (3/2 + (3*x)/2)*PlusDist[2, 1 - z] + 
 (11*DeltaDist[1 - x]*PlusDist[2, 1 - z])/12 + 
 3*LMUA*DeltaDist[1 - x]*PlusDist[2, 1 - z] - 
 (3*LMUA*DeltaDist[1 - x]*PlusDist[2, 1 - z])/(2*NC^2) - 
 (11*NC^2*DeltaDist[1 - x]*PlusDist[2, 1 - z])/12 - 
 (3*LMUA*NC^2*DeltaDist[1 - x]*PlusDist[2, 1 - z])/2 - 
 (NF*DeltaDist[1 - x]*PlusDist[2, 1 - z])/(6*NC) + 
 (NC*NF*DeltaDist[1 - x]*PlusDist[2, 1 - z])/6 - 
 3*PlusDist[0, 1 - x]*PlusDist[2, 1 - z] + 
 (3*PlusDist[0, 1 - x]*PlusDist[2, 1 - z])/(2*NC^2) + 
 (3*NC^2*PlusDist[0, 1 - x]*PlusDist[2, 1 - z])/2 - 
 DeltaDist[1 - z]*PlusDist[3, 1 - x] + 
 (DeltaDist[1 - z]*PlusDist[3, 1 - x])/(2*NC^2) + 
 (NC^2*DeltaDist[1 - z]*PlusDist[3, 1 - x])/2 - 
 DeltaDist[1 - x]*PlusDist[3, 1 - z] + 
 (DeltaDist[1 - x]*PlusDist[3, 1 - z])/(2*NC^2) + 
 (NC^2*DeltaDist[1 - x]*PlusDist[3, 1 - z])/2 + 
 (9*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) - 
 (5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2*x) - 
 (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*poly2^2*sqrtxz2*x) + 
 PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/(2*poly2*sqrtxz2*x) + 
 (51*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*sqrtxz2) + 
 (9*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) - 
 (5*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2) + 
 (3*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) + 
 (x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*poly2*sqrtxz2) - 
 (3*x^7*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*poly2^2*sqrtxz2) + 
 (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2*(1 - z)) - 
 (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(sqrtxz2*(1 - z)) + 
 (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2*(1 - z)) - 
 (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2*z) - 
 (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(sqrtxz2*z) - 
 (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2*z) - 
 (9*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2) - 
 (9*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
 (9*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(2*sqrtxz2) + 
 (9*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
 (9*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) + 
 (5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*sqrtxz2*x) + 
 (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*poly2^2*sqrtxz2*x) - 
 PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/(2*poly2*sqrtxz2*x) - 
 (51*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*sqrtxz2) - 
 (9*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) + 
 (5*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*sqrtxz2) - 
 (3*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*poly2^2*sqrtxz2) - 
 (x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*poly2*sqrtxz2) + 
 (3*x^7*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*poly2^2*sqrtxz2) - 
 (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2*(1 - z)) + 
 (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*(1 - z)) - 
 (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2*(1 - z)) + 
 (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2*z) + 
 (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(sqrtxz2*z) + 
 (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2*z) + 
 (9*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2) + 
 (9*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
 (9*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(2*sqrtxz2) - 
 (9*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
 (9*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
 (5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2*x) + 
 (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2*x) - 
 PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(2*poly2*sqrtxz2*x) - 
 (51*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2) - 
 (9*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
 (5*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2) - 
 (3*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
 (x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*poly2*sqrtxz2) + 
 (3*x^7*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2) - 
 (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) + 
 (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
 (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) + 
 (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*z) + 
 (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
 (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*z) + 
 (9*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
 (9*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
 (9*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
 (9*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
 (9*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
 (5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2*x) - 
 (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2*x) + 
 PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(2*poly2*sqrtxz2*x) + 
 (51*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2) + 
 (9*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
 (5*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2) + 
 (3*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
 (x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*poly2*sqrtxz2) - 
 (3*x^7*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2) + 
 (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) - 
 (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
 (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) - 
 (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*z) - 
 (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
 (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*z) - 
 (9*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
 (9*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
 (9*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
 (9*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 2*PolyLog[2, -x] + 
 (2*PolyLog[2, -x])/x^2 - (2*PolyLog[2, -x])/x + 2*x*PolyLog[2, -x] + 
 (2*PolyLog[2, -x])/(1 + x) - (2*PolyLog[2, -x])/(x^2*(1 + x)) - 
 PolyLog[2, -x]/z - PolyLog[2, -x]/(x^2*z) + PolyLog[2, -x]/(x*z) - 
 (x*PolyLog[2, -x])/z - PolyLog[2, -x]/((1 + x)*z) + 
 PolyLog[2, -x]/(x^2*(1 + x)*z) - (2*z*PolyLog[2, -x])/x^2 + 
 (2*z*PolyLog[2, -x])/(x^2*(1 + x)) + (2*z*PolyLog[2, -x])/(x*(1 + x)) - 
 PolyLog[2, x] - (3*PolyLog[2, x])/(2*(1 - x)) - (2*PolyLog[2, x])/x^2 + 
 (2*PolyLog[2, x])/x + 2*x*PolyLog[2, x] - (2*PolyLog[2, x])/(1 + x) + 
 (2*PolyLog[2, x])/(x^2*(1 + x)) - (2*PolyLog[2, x])/(1 - z) + 
 (6*PolyLog[2, x])/((1 - x)*(1 - z)) - (4*x*PolyLog[2, x])/(1 - z) - 
 (2*PolyLog[2, x])/z + (4*PolyLog[2, x])/((1 - x)*z) + 
 PolyLog[2, x]/(x^2*z) - PolyLog[2, x]/(x*z) - (2*x*PolyLog[2, x])/z + 
 PolyLog[2, x]/((1 + x)*z) - PolyLog[2, x]/(x^2*(1 + x)*z) + 
 (2*PolyLog[2, x])/((1 - z)*z) - (4*PolyLog[2, x])/((1 - x)*(1 - z)*z) + 
 (2*x*PolyLog[2, x])/((1 - z)*z) - (3*z*PolyLog[2, x])/(2*(1 - x)) + 
 (2*z*PolyLog[2, x])/x^2 + x*z*PolyLog[2, x] - 
 (2*z*PolyLog[2, x])/(x^2*(1 + x)) - (2*z*PolyLog[2, x])/(x*(1 + x)) + 
 LMUF*DeltaDist[1 - z]*(29/9 + Pi^2/3 + (19*x)/18 + (Pi^2*x)/3 - 
   (3*Log[1 - x])/4 - (3*x*Log[1 - x])/4 - (3*Log[1 - x]^2)/2 - 
   (3*x*Log[1 - x]^2)/2 + Log[x]/3 - (7*Log[x])/(6*(1 - x)) - 
   (7*x*Log[x])/6 + 3*Log[1 - x]*Log[x] - (6*Log[1 - x]*Log[x])/(1 - x) + 
   3*x*Log[1 - x]*Log[x] - (5*Log[x]^2)/4 + (3*Log[x]^2)/(2*(1 - x)) - 
   (5*x*Log[x]^2)/4 - PolyLog[2, x]/2 - (x*PolyLog[2, x])/2) + 
 (LMUF*DeltaDist[1 - z]*(-11/12 + Pi^2/12 + 13/(18*x) + (17*x)/12 + 
    (Pi^2*x)/12 - (11*x^2)/9 + Log[1 - x]/4 + Log[1 - x]/(3*x) - 
    (x*Log[1 - x])/4 - (x^2*Log[1 - x])/3 + Log[x]/2 + (3*x*Log[x])/2 + 
    x^2*Log[x] - Log[x]^2/2 - (x*Log[x]^2)/2 - PolyLog[2, x]/2 - 
    (x*PolyLog[2, x])/2))/NC + NC*PlusDist[0, 1 - z]*
  (-11/12 + Pi^2/12 + 13/(18*x) + (17*x)/12 + (Pi^2*x)/12 - (11*x^2)/9 + 
   Log[1 - x]/4 + Log[1 - x]/(3*x) - (x*Log[1 - x])/4 - 
   (x^2*Log[1 - x])/3 + Log[x]/2 + (3*x*Log[x])/2 + x^2*Log[x] - 
   Log[x]^2/2 - (x*Log[x]^2)/2 - PolyLog[2, x]/2 - (x*PolyLog[2, x])/2) + 
 NC^2*PlusDist[0, 1 - z]*(19/18 + (7*Pi^2)/24 - (7*x)/9 + (7*Pi^2*x)/24 + 
   (11*Log[1 - x])/12 + (11*x*Log[1 - x])/12 - (3*Log[1 - x]^2)/4 - 
   (3*x*Log[1 - x]^2)/4 - (4*Log[x])/3 + (35*Log[x])/(12*(1 - x)) - 
   (25*x*Log[x])/12 + (3*Log[1 - x]*Log[x])/2 - 
   (3*Log[1 - x]*Log[x])/(1 - x) + (3*x*Log[1 - x]*Log[x])/2 - 
   (3*Log[x]^2)/4 + Log[x]^2/(1 - x) - (3*x*Log[x]^2)/4 - 
   PolyLog[2, x]/4 - (x*PolyLog[2, x])/4) + 
 (PlusDist[0, 1 - z]*(1/2 + (5*Pi^2)/24 + (7*x)/2 + (5*Pi^2*x)/24 - 
    (3*Log[1 - x]^2)/4 - (3*x*Log[1 - x]^2)/4 - (3*Log[x])/(4*(1 - x)) - 
    (3*x*Log[x])/4 + (3*Log[1 - x]*Log[x])/2 - (3*Log[1 - x]*Log[x])/
     (1 - x) + (3*x*Log[1 - x]*Log[x])/2 - Log[x]^2/2 + 
    Log[x]^2/(2*(1 - x)) - (x*Log[x]^2)/2 - PolyLog[2, x]/4 - 
    (x*PolyLog[2, x])/4))/NC^2 + NC*NF*DeltaDist[1 - z]*
  (-37/108 + Pi^2/18 - Pi^2/(18*(1 - x)) - (19*x)/108 + (Pi^2*x)/18 + 
   Log[1 - x]/9 + (4*x*Log[1 - x])/9 - Log[1 - x]^2/12 - 
   (x*Log[1 - x]^2)/12 - (5*Log[x])/12 + (5*Log[x])/(6*(1 - x)) - 
   (7*x*Log[x])/12 + (Log[1 - x]*Log[x])/6 - (Log[1 - x]*Log[x])/
    (3*(1 - x)) + (x*Log[1 - x]*Log[x])/6 - (5*Log[x]^2)/24 + 
   (5*Log[x]^2)/(12*(1 - x)) - (5*x*Log[x]^2)/24 - PolyLog[2, x]/6 + 
   PolyLog[2, x]/(3*(1 - x)) - (x*PolyLog[2, x])/6) + 
 (NF*DeltaDist[1 - z]*(37/108 - Pi^2/18 + Pi^2/(18*(1 - x)) + 
    (19*x)/108 - (Pi^2*x)/18 - Log[1 - x]/9 - (4*x*Log[1 - x])/9 + 
    Log[1 - x]^2/12 + (x*Log[1 - x]^2)/12 + (5*Log[x])/12 - 
    (5*Log[x])/(6*(1 - x)) + (7*x*Log[x])/12 - (Log[1 - x]*Log[x])/6 + 
    (Log[1 - x]*Log[x])/(3*(1 - x)) - (x*Log[1 - x]*Log[x])/6 + 
    (5*Log[x]^2)/24 - (5*Log[x]^2)/(12*(1 - x)) + (5*x*Log[x]^2)/24 + 
    PolyLog[2, x]/6 - PolyLog[2, x]/(3*(1 - x)) + (x*PolyLog[2, x])/6))/
  NC + (LMUF*DeltaDist[1 - z]*(-7/8 - Pi^2/8 - (25*x)/8 - (Pi^2*x)/8 + 
    (3*Log[1 - x])/8 + (3*x*Log[1 - x])/8 + (3*Log[1 - x]^2)/4 + 
    (3*x*Log[1 - x]^2)/4 - (3*Log[x])/8 + (3*Log[x])/(2*(1 - x)) + 
    (3*x*Log[x])/8 - (3*Log[1 - x]*Log[x])/2 + (3*Log[1 - x]*Log[x])/
     (1 - x) - (3*x*Log[1 - x]*Log[x])/2 + Log[x]^2/2 - 
    Log[x]^2/(2*(1 - x)) + (x*Log[x]^2)/2 + PolyLog[2, x]/4 + 
    (x*PolyLog[2, x])/4))/NC^2 + LMUF*NC^2*DeltaDist[1 - z]*
  (-169/72 - (5*Pi^2)/24 + (149*x)/72 - (5*Pi^2*x)/24 + 
   (3*Log[1 - x])/8 + (3*x*Log[1 - x])/8 + (3*Log[1 - x]^2)/4 + 
   (3*x*Log[1 - x]^2)/4 + Log[x]/24 - Log[x]/(3*(1 - x)) + 
   (19*x*Log[x])/24 - (3*Log[1 - x]*Log[x])/2 + 
   (3*Log[1 - x]*Log[x])/(1 - x) - (3*x*Log[1 - x]*Log[x])/2 + 
   (3*Log[x]^2)/4 - Log[x]^2/(1 - x) + (3*x*Log[x]^2)/4 + 
   PolyLog[2, x]/4 + (x*PolyLog[2, x])/4) + 
 LMUF*NC*DeltaDist[1 - z]*(11/12 - Pi^2/12 - 13/(18*x) - (17*x)/12 - 
   (Pi^2*x)/12 + (11*x^2)/9 - Log[1 - x]/4 - Log[1 - x]/(3*x) + 
   (x*Log[1 - x])/4 + (x^2*Log[1 - x])/3 - Log[x]/2 - (3*x*Log[x])/2 - 
   x^2*Log[x] + Log[x]^2/2 + (x*Log[x]^2)/2 + PolyLog[2, x]/2 + 
   (x*PolyLog[2, x])/2) + 
 (PlusDist[0, 1 - z]*(11/12 - Pi^2/12 - 13/(18*x) - (17*x)/12 - 
    (Pi^2*x)/12 + (11*x^2)/9 - Log[1 - x]/4 - Log[1 - x]/(3*x) + 
    (x*Log[1 - x])/4 + (x^2*Log[1 - x])/3 - Log[x]/2 - (3*x*Log[x])/2 - 
    x^2*Log[x] + Log[x]^2/2 + (x*Log[x]^2)/2 + PolyLog[2, x]/2 + 
    (x*PolyLog[2, x])/2))/NC + PlusDist[0, 1 - z]*
  (-14/9 - Pi^2/2 - (49*x)/18 - (Pi^2*x)/2 - (11*Log[1 - x])/12 - 
   (11*x*Log[1 - x])/12 + (3*Log[1 - x]^2)/2 + (3*x*Log[1 - x]^2)/2 + 
   (4*Log[x])/3 - (13*Log[x])/(6*(1 - x)) + (17*x*Log[x])/6 - 
   3*Log[1 - x]*Log[x] + (6*Log[1 - x]*Log[x])/(1 - x) - 
   3*x*Log[1 - x]*Log[x] + (5*Log[x]^2)/4 - (3*Log[x]^2)/(2*(1 - x)) + 
   (5*x*Log[x]^2)/4 + PolyLog[2, x]/2 + (x*PolyLog[2, x])/2) + 
 PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
 (2*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
 x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/(2*z) - 
 PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/((1 - x)*z) + 
 (x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(2*z) - 
 (z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
 x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
 PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (2*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
 x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
 PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/(2*z) + 
 PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/((1 - x)*z) - 
 (x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(2*z) + 
 (z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
 x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 2*PolyLog[2, 1 - x/z] - 
 (5*PolyLog[2, 1 - x/z])/(2*(1 - x)) + 2*x*PolyLog[2, 1 - x/z] + 
 PolyLog[2, 1 - x/z]/(1 - z) - (2*PolyLog[2, 1 - x/z])/
  ((1 - x)*(1 - z)) + (x*PolyLog[2, 1 - x/z])/(1 - z) + 
 PolyLog[2, 1 - x/z]/z - (4*PolyLog[2, 1 - x/z])/((1 - x)*z) + 
 (3*x*PolyLog[2, 1 - x/z])/z - PolyLog[2, 1 - x/z]/((1 - z)*z) + 
 (4*PolyLog[2, 1 - x/z])/((1 - x)*(1 - z)*z) - 
 (3*x*PolyLog[2, 1 - x/z])/((1 - z)*z) - (5*z*PolyLog[2, 1 - x/z])/
  (2*(1 - x)) + 4*x*z*PolyLog[2, 1 - x/z] - 
 PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) - 
 x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - PolyLog[2, 1/2 - sqrtxz1/2 - z/2]/
  (2*z) + PolyLog[2, 1/2 - sqrtxz1/2 - z/2]/((1 - x)*z) - 
 (x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(2*z) + 
 (z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) - 
 x*z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
 (2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) + 
 x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + PolyLog[2, 1/2 - sqrtxz1/2 + z/2]/
  (2*z) - PolyLog[2, 1/2 - sqrtxz1/2 + z/2]/((1 - x)*z) + 
 (x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(2*z) - 
 (z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) + 
 x*z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 2*PolyLog[2, -(x/z)] + 
 (2*PolyLog[2, -(x/z)])/(1 - x) - PolyLog[2, -(x/z)]/x^2 + 
 PolyLog[2, -(x/z)]/x + PolyLog[2, -(x/z)]/(1 + x) + 
 PolyLog[2, -(x/z)]/(x^2*(1 + x)) + PolyLog[2, -(x/z)]/((1 - x)*z) + 
 PolyLog[2, -(x/z)]/(2*x^2*z) - PolyLog[2, -(x/z)]/(2*x*z) - 
 (x*PolyLog[2, -(x/z)])/z - PolyLog[2, -(x/z)]/(2*(1 + x)*z) - 
 PolyLog[2, -(x/z)]/(2*x^2*(1 + x)*z) + (z*PolyLog[2, -(x/z)])/(1 - x) + 
 (z*PolyLog[2, -(x/z)])/x^2 - 2*x*z*PolyLog[2, -(x/z)] - 
 (z*PolyLog[2, -(x/z)])/(1 + x) - (z*PolyLog[2, -(x/z)])/(x^2*(1 + x)) - 
 (z*PolyLog[2, -(x/z)])/(x*(1 + x)) - 4*PolyLog[2, z] + 
 (5*PolyLog[2, z])/(2*(1 - x)) - x*PolyLog[2, z] + 
 PolyLog[2, z]/(2*(1 - z)) - (2*PolyLog[2, z])/((1 - x)*(1 - z)) + 
 (3*x*PolyLog[2, z])/(2*(1 - z)) + (5*z*PolyLog[2, z])/(2*(1 - x)) - 
 5*x*z*PolyLog[2, z] + (LMUA*DeltaDist[1 - x]*
   (-5/3 + Pi^2/12 - 7/(36*z) + (7*z)/6 + (Pi^2*z)/12 + (25*z^2)/36 + 
    Log[1 - z]/4 + Log[1 - z]/(3*z) - (z*Log[1 - z])/4 - 
    (z^2*Log[1 - z])/3 - Log[z]/4 + Log[z]/(3*z) - z*Log[z] - 
    (z^2*Log[z])/3 + Log[z]^2/2 + (z*Log[z]^2)/2 - PolyLog[2, z]/2 - 
    (z*PolyLog[2, z])/2))/NC + NC*PlusDist[0, 1 - x]*
  (-5/3 + Pi^2/12 - 7/(36*z) + (7*z)/6 + (Pi^2*z)/12 + (25*z^2)/36 + 
   Log[1 - z]/4 + Log[1 - z]/(3*z) - (z*Log[1 - z])/4 - 
   (z^2*Log[1 - z])/3 - Log[z]/4 + Log[z]/(3*z) - z*Log[z] - 
   (z^2*Log[z])/3 + Log[z]^2/2 + (z*Log[z]^2)/2 - PolyLog[2, z]/2 - 
   (z*PolyLog[2, z])/2) + LMUA*DeltaDist[1 - x]*
  (29/9 + Pi^2/3 + (19*z)/18 + (Pi^2*z)/3 - (3*Log[1 - z])/4 - 
   (3*z*Log[1 - z])/4 - (3*Log[1 - z]^2)/2 - (3*z*Log[1 - z]^2)/2 - 
   (14*Log[z])/3 + (29*Log[z])/(6*(1 - z)) - (13*z*Log[z])/6 - 
   Log[1 - z]*Log[z] + (2*Log[1 - z]*Log[z])/(1 - z) - 
   z*Log[1 - z]*Log[z] + (7*Log[z]^2)/4 - (5*Log[z]^2)/(2*(1 - z)) + 
   (7*z*Log[z]^2)/4 - PolyLog[2, z]/2 - (z*PolyLog[2, z])/2) + 
 NC^2*PlusDist[0, 1 - x]*(19/18 + (7*Pi^2)/24 - (7*z)/9 + (7*Pi^2*z)/24 + 
   (11*Log[1 - z])/12 + (11*z*Log[1 - z])/12 - (3*Log[1 - z]^2)/4 - 
   (3*z*Log[1 - z]^2)/4 - (5*Log[z])/4 + (3*Log[z])/(4*(1 - z)) - 
   (Log[1 - z]*Log[z])/2 + (Log[1 - z]*Log[z])/(1 - z) - 
   (z*Log[1 - z]*Log[z])/2 + (3*Log[z]^2)/4 - Log[z]^2/(1 - z) + 
   (3*z*Log[z]^2)/4 - PolyLog[2, z]/4 - (z*PolyLog[2, z])/4) + 
 (PlusDist[0, 1 - x]*(1/2 + (5*Pi^2)/24 + (7*z)/2 + (5*Pi^2*z)/24 - 
    (3*Log[1 - z]^2)/4 - (3*z*Log[1 - z]^2)/4 - (7*Log[z])/4 + 
    (3*Log[z])/(4*(1 - z)) - (z*Log[z])/2 - (Log[1 - z]*Log[z])/2 + 
    (Log[1 - z]*Log[z])/(1 - z) - (z*Log[1 - z]*Log[z])/2 + Log[z]^2 - 
    (3*Log[z]^2)/(2*(1 - z)) + z*Log[z]^2 - PolyLog[2, z]/4 - 
    (z*PolyLog[2, z])/4))/NC^2 + 
 (LMUA*DeltaDist[1 - x]*(-7/8 - Pi^2/8 - (25*z)/8 - (Pi^2*z)/8 + 
    (3*Log[1 - z])/8 + (3*z*Log[1 - z])/8 + (3*Log[1 - z]^2)/4 + 
    (3*z*Log[1 - z]^2)/4 + (17*Log[z])/8 - (3*Log[z])/(2*(1 - z)) + 
    (7*z*Log[z])/8 + (Log[1 - z]*Log[z])/2 - (Log[1 - z]*Log[z])/
     (1 - z) + (z*Log[1 - z]*Log[z])/2 - Log[z]^2 + 
    (3*Log[z]^2)/(2*(1 - z)) - z*Log[z]^2 + PolyLog[2, z]/4 + 
    (z*PolyLog[2, z])/4))/NC^2 + LMUA*NC^2*DeltaDist[1 - x]*
  (-169/72 - (5*Pi^2)/24 + (149*z)/72 - (5*Pi^2*z)/24 + 
   (3*Log[1 - z])/8 + (3*z*Log[1 - z])/8 + (3*Log[1 - z]^2)/4 + 
   (3*z*Log[1 - z]^2)/4 + (61*Log[z])/24 - (10*Log[z])/(3*(1 - z)) + 
   (31*z*Log[z])/24 + (Log[1 - z]*Log[z])/2 - 
   (Log[1 - z]*Log[z])/(1 - z) + (z*Log[1 - z]*Log[z])/2 - 
   (3*Log[z]^2)/4 + Log[z]^2/(1 - z) - (3*z*Log[z]^2)/4 + 
   PolyLog[2, z]/4 + (z*PolyLog[2, z])/4) + 
 PlusDist[0, 1 - x]*(-14/9 - Pi^2/2 - (49*z)/18 - (Pi^2*z)/2 - 
   (11*Log[1 - z])/12 - (11*z*Log[1 - z])/12 + (3*Log[1 - z]^2)/2 + 
   (3*z*Log[1 - z]^2)/2 + 3*Log[z] - (3*Log[z])/(2*(1 - z)) + 
   (z*Log[z])/2 + Log[1 - z]*Log[z] - (2*Log[1 - z]*Log[z])/(1 - z) + 
   z*Log[1 - z]*Log[z] - (7*Log[z]^2)/4 + (5*Log[z]^2)/(2*(1 - z)) - 
   (7*z*Log[z]^2)/4 + PolyLog[2, z]/2 + (z*PolyLog[2, z])/2) + 
 LMUA*NC*DeltaDist[1 - x]*(5/3 - Pi^2/12 + 7/(36*z) - (7*z)/6 - 
   (Pi^2*z)/12 - (25*z^2)/36 - Log[1 - z]/4 - Log[1 - z]/(3*z) + 
   (z*Log[1 - z])/4 + (z^2*Log[1 - z])/3 + Log[z]/4 - Log[z]/(3*z) + 
   z*Log[z] + (z^2*Log[z])/3 - Log[z]^2/2 - (z*Log[z]^2)/2 + 
   PolyLog[2, z]/2 + (z*PolyLog[2, z])/2) + 
 (PlusDist[0, 1 - x]*(5/3 - Pi^2/12 + 7/(36*z) - (7*z)/6 - (Pi^2*z)/12 - 
    (25*z^2)/36 - Log[1 - z]/4 - Log[1 - z]/(3*z) + (z*Log[1 - z])/4 + 
    (z^2*Log[1 - z])/3 + Log[z]/4 - Log[z]/(3*z) + z*Log[z] + 
    (z^2*Log[z])/3 - Log[z]^2/2 - (z*Log[z]^2)/2 + PolyLog[2, z]/2 + 
    (z*PolyLog[2, z])/2))/NC + 
 NC^2*(-37/36 - (13*Pi^2)/12 + 1/(2*(1 - x)) + Pi^2/(4*(1 - x)) - x/2 - 
   (Pi^2*x)/12 + x^2/2 + 1/(2*(1 - z)) + Pi^2/(4*(1 - z)) - 
   Pi^2/(2*(1 - x)*(1 - z)) - x/(2*(1 - z)) + (Pi^2*x)/(4*(1 - z)) + 
   1/(4*(1 - x - z)) - x/(4*(1 - x - z)) - x/(4*(x - z)) + 
   x^2/(2*(x - z)) - x^3/(2*(x - z)) - (4*z)/3 - (Pi^2*z)/12 - 
   z/(2*(1 - x)) + (Pi^2*z)/(4*(1 - x)) + (47*x*z)/36 - 
   (13*Pi^2*x*z)/12 + (11*Log[1 - x])/12 - (7*x*Log[1 - x])/4 + 
   (2*Log[1 - x])/((1 - x)*(1 - z)) - (2*x*Log[1 - x])/(1 - z) + 
   (z*Log[1 - x])/4 - (2*z*Log[1 - x])/(1 - x) - (x*z*Log[1 - x])/12 + 
   (11*Log[1 - x]^2)/4 - Log[1 - x]^2/(1 - x) + (x*Log[1 - x]^2)/4 - 
   Log[1 - x]^2/(1 - z) + (2*Log[1 - x]^2)/((1 - x)*(1 - z)) - 
   (x*Log[1 - x]^2)/(1 - z) + (z*Log[1 - x]^2)/4 - 
   (z*Log[1 - x]^2)/(1 - x) + (11*x*z*Log[1 - x]^2)/4 - (31*Log[x])/12 - 
   (5*Log[x])/(4*(1 - x)) + (9*x*Log[x])/4 - 
   (3*Log[x])/((1 - x)*(1 - z)) + (3*x*Log[x])/(1 - z) + 
   (x*Log[x])/(4*(1 - x - z)^2) - (x^2*Log[x])/(4*(1 - x - z)^2) - 
   (3*Log[x])/(4*(1 - x - z)) - (x*Log[x])/(4*(1 - x - z)) + 
   (x^2*Log[x])/(4*(x - z)^2) - (x^3*Log[x])/(2*(x - z)^2) + 
   (x^4*Log[x])/(2*(x - z)^2) + (3*Log[x])/(4*(x - z)) - 
   (3*Log[x])/(4*(1 - x)*(x - z)) + (3*x*Log[x])/(4*(x - z)) + 
   (x^2*Log[x])/(x - z) - (x^3*Log[x])/(2*(x - z)) - (z*Log[x])/4 + 
   (5*z*Log[x])/(4*(1 - x)) + (11*x*z*Log[x])/12 - 
   (13*Log[1 - x]*Log[x])/2 + (4*Log[1 - x]*Log[x])/(1 - x) - 
   (x*Log[1 - x]*Log[x])/2 + (5*Log[1 - x]*Log[x])/(2*(1 - z)) - 
   (5*Log[1 - x]*Log[x])/((1 - x)*(1 - z)) + (5*x*Log[1 - x]*Log[x])/
    (2*(1 - z)) - (z*Log[1 - x]*Log[x])/2 + (4*z*Log[1 - x]*Log[x])/
    (1 - x) - (13*x*z*Log[1 - x]*Log[x])/2 + (17*Log[x]^2)/4 - 
   (5*Log[x]^2)/(2*(1 - x)) + (x*Log[x]^2)/4 - (2*Log[x]^2)/(1 - z) + 
   (4*Log[x]^2)/((1 - x)*(1 - z)) - (2*x*Log[x]^2)/(1 - z) + 
   (z*Log[x]^2)/4 - (5*z*Log[x]^2)/(2*(1 - x)) + (17*x*z*Log[x]^2)/4 + 
   Log[1 - z]/6 - x*Log[1 - z] + (2*Log[1 - z])/((1 - x)*(1 - z)) - 
   (2*x*Log[1 - z])/(1 - z) - (x*Log[1 - z])/(4*(1 - x - z)^2) + 
   (x^2*Log[1 - z])/(4*(1 - x - z)^2) + (3*Log[1 - z])/(4*(1 - x - z)) + 
   (x*Log[1 - z])/(4*(1 - x - z)) + z*Log[1 - z] - 
   (2*z*Log[1 - z])/(1 - x) - (5*x*z*Log[1 - z])/6 + 
   (11*Log[1 - x]*Log[1 - z])/2 - (2*Log[1 - x]*Log[1 - z])/(1 - x) + 
   (x*Log[1 - x]*Log[1 - z])/2 - (2*Log[1 - x]*Log[1 - z])/(1 - z) + 
   (4*Log[1 - x]*Log[1 - z])/((1 - x)*(1 - z)) - 
   (2*x*Log[1 - x]*Log[1 - z])/(1 - z) + (z*Log[1 - x]*Log[1 - z])/2 - 
   (2*z*Log[1 - x]*Log[1 - z])/(1 - x) + (11*x*z*Log[1 - x]*Log[1 - z])/
    2 - 7*Log[x]*Log[1 - z] + (4*Log[x]*Log[1 - z])/(1 - x) - 
   (x*Log[x]*Log[1 - z])/2 + (3*Log[x]*Log[1 - z])/(1 - z) - 
   (6*Log[x]*Log[1 - z])/((1 - x)*(1 - z)) + (3*x*Log[x]*Log[1 - z])/
    (1 - z) - (z*Log[x]*Log[1 - z])/2 + (4*z*Log[x]*Log[1 - z])/(1 - x) - 
   7*x*z*Log[x]*Log[1 - z] + (11*Log[1 - z]^2)/4 - Log[1 - z]^2/(1 - x) + 
   (x*Log[1 - z]^2)/4 - Log[1 - z]^2/(1 - z) + 
   (2*Log[1 - z]^2)/((1 - x)*(1 - z)) - (x*Log[1 - z]^2)/(1 - z) + 
   (z*Log[1 - z]^2)/4 - (z*Log[1 - z]^2)/(1 - x) + 
   (11*x*z*Log[1 - z]^2)/4 + 2*Log[z] + (x*Log[z])/2 + 
   Log[z]/(2*(1 - z)) + Log[z]/(4*(1 - x)*(1 - z)) - 
   (3*x*Log[z])/(2*(1 - z)) - (x^2*Log[z])/(4*(x - z)^2) + 
   (x^3*Log[z])/(2*(x - z)^2) - (x^4*Log[z])/(2*(x - z)^2) - 
   (3*Log[z])/(4*(x - z)) + (3*Log[z])/(4*(1 - x)*(x - z)) - 
   (3*x*Log[z])/(4*(x - z)) - (x^2*Log[z])/(x - z) + 
   (x^3*Log[z])/(2*(x - z)) - (z*Log[z])/2 - (z*Log[z])/(1 - x) + 
   3*x*z*Log[z] + (3*Log[1 - x]*Log[z])/2 - (Log[1 - x]*Log[z])/(1 - x) - 
   (Log[1 - x]*Log[z])/(1 - z) + (2*Log[1 - x]*Log[z])/
    ((1 - x)*(1 - z)) - (x*Log[1 - x]*Log[z])/(1 - z) - 
   (z*Log[1 - x]*Log[z])/(1 - x) + (3*x*z*Log[1 - x]*Log[z])/2 - 
   (5*Log[x]*Log[z])/2 + (7*Log[x]*Log[z])/(4*(1 - x)) + 
   (2*Log[x]*Log[z])/(1 - z) - (4*Log[x]*Log[z])/((1 - x)*(1 - z)) + 
   (2*x*Log[x]*Log[z])/(1 - z) + (7*z*Log[x]*Log[z])/(4*(1 - x)) - 
   (5*x*z*Log[x]*Log[z])/2 + 3*Log[1 - z]*Log[z] - 
   (Log[1 - z]*Log[z])/(2*(1 - x)) - (Log[1 - z]*Log[z])/(1 - z) + 
   (Log[1 - z]*Log[z])/((1 - x)*(1 - z)) - (x*Log[1 - z]*Log[z])/
    (1 - z) - (z*Log[1 - z]*Log[z])/(2*(1 - x)) + 
   3*x*z*Log[1 - z]*Log[z] - Log[z]^2/4 - Log[z]^2/(2*(1 - x)) - 
   (x*Log[z]^2)/4 + Log[z]^2/((1 - x)*(1 - z)) - (z*Log[z]^2)/4 - 
   (z*Log[z]^2)/(2*(1 - x)) - (x*z*Log[z]^2)/4 + PolyLog[2, x]/2 + 
   (x*z*PolyLog[2, x])/2 - PolyLog[2, 1 - x/z]/(2*(1 - x)) - 
   PolyLog[2, 1 - x/z]/(2*(1 - z)) + PolyLog[2, 1 - x/z]/
    ((1 - x)*(1 - z)) - (x*PolyLog[2, 1 - x/z])/(2*(1 - z)) - 
   (z*PolyLog[2, 1 - x/z])/(2*(1 - x)) + (3*PolyLog[2, z])/2 + 
   (3*x*z*PolyLog[2, z])/2) - (2*PolyLog[2, -(x*z)])/(1 - x) - 
 PolyLog[2, -(x*z)]/x^2 + PolyLog[2, -(x*z)]/x + 2*x*PolyLog[2, -(x*z)] + 
 PolyLog[2, -(x*z)]/(1 + x) + PolyLog[2, -(x*z)]/(x^2*(1 + x)) + 
 PolyLog[2, -(x*z)]/z - PolyLog[2, -(x*z)]/((1 - x)*z) + 
 PolyLog[2, -(x*z)]/(2*x^2*z) - PolyLog[2, -(x*z)]/(2*x*z) - 
 PolyLog[2, -(x*z)]/(2*(1 + x)*z) - PolyLog[2, -(x*z)]/
  (2*x^2*(1 + x)*z) - (z*PolyLog[2, -(x*z)])/(1 - x) + 
 (z*PolyLog[2, -(x*z)])/x^2 - (z*PolyLog[2, -(x*z)])/(1 + x) - 
 (z*PolyLog[2, -(x*z)])/(x^2*(1 + x)) - (z*PolyLog[2, -(x*z)])/
  (x*(1 + x)) + (-23/2 - (3*Pi^2)/4 - 1/(4*poly2) + 2/(1 - x) + 
   (2*Pi^2)/(3*(1 - x)) - Pi^2/(3*x^2) - 1/(4*x) + Pi^2/(3*x) + 
   1/(4*poly2*x) + (19*x)/4 - (11*Pi^2*x)/12 + x/(2*poly2) - x^2/4 - 
   x^2/(2*poly2) + x^3/(4*poly2) - x^4/(4*poly2) - (2*Pi^2)/(3*(1 + x)) + 
   Pi^2/(3*x^2*(1 + x)) + 4/(1 - z) - Pi^2/(6*(1 - z)) - 
   6/((1 - x)*(1 - z)) - Pi^2/(6*(1 - x)*(1 - z)) + (2*x)/(1 - z) + 
   (Pi^2*x)/(3*(1 - z)) + 1/(4*(1 - x - z)) - x/(4*(1 - x - z)) + 
   x/(4*(x - z)) - x^2/(2*(x - z)) + x^3/(2*(x - z)) + 2/z - Pi^2/(3*z) - 
   6/((1 - x)*z) + (2*Pi^2)/(3*(1 - x)*z) + Pi^2/(6*x^2*z) - 
   Pi^2/(6*x*z) + (15*x)/(4*z) - (Pi^2*x)/(6*z) + Pi^2/(3*(1 + x)*z) - 
   Pi^2/(6*x^2*(1 + x)*z) - 2/((1 - z)*z) + Pi^2/(3*(1 - z)*z) + 
   6/((1 - x)*(1 - z)*z) - (2*Pi^2)/(3*(1 - x)*(1 - z)*z) - 
   (4*x)/((1 - z)*z) + (Pi^2*x)/(3*(1 - z)*z) + 8*z - (Pi^2*z)/12 - 
   (2*z)/(1 - x) + (2*Pi^2*z)/(3*(1 - x)) + (Pi^2*z)/(3*x^2) - 
   (25*x*z)/2 - (13*Pi^2*x*z)/12 + (Pi^2*z)/(6*(1 + x)) - 
   (Pi^2*z)/(3*x^2*(1 + x)) - (Pi^2*z)/(3*x*(1 + x)) + 
   (sqrtxz3*InvTanInt[-sqrtxz3])/4 - (9*sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (4*x) - (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 + 
   (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 - (sqrtxz3*InvTanInt[sqrtxz3])/
    4 + (9*sqrtxz3*z*InvTanInt[sqrtxz3])/(4*x) + 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 - 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 + (sqrtxz3*InvTanInt[sqrtxz3*z])/
    2 - (9*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) - 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 + 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 + (3*sqrtxz1*Log[2])/(1 - x) - 
   3*sqrtxz1*x*Log[2] - (2*sqrtxz1*Log[2])/z + 
   (3*sqrtxz1*Log[2])/((1 - x)*z) - (sqrtxz1*x*Log[2])/z - 2*Log[2]^2 + 
   (4*Log[2]^2)/(1 - x) - 2*x*Log[2]^2 - Log[2]^2/z + 
   (2*Log[2]^2)/((1 - x)*z) - (x*Log[2]^2)/z + (2*z*Log[2]^2)/(1 - x) - 
   2*x*z*Log[2]^2 + (sqrtxz3*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 - 
   (9*sqrtxz3*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/(2*x) - 
   (9*sqrtxz3*x*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 + 
   (5*sqrtxz3*z^2*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 - (3*Log[1 - x])/4 + 
   (3*x*Log[1 - x])/4 + (3*Log[1 - x])/((1 - x)*(1 - z)) - 
   (3*x*Log[1 - x])/(1 - z) + (z*Log[1 - x])/4 - 
   (3*z*Log[1 - x])/(1 - x) + (11*x*z*Log[1 - x])/4 + 
   (5*Log[1 - x]^2)/4 - (3*Log[1 - x]^2)/(2*(1 - x)) + 
   (9*x*Log[1 - x]^2)/4 - Log[1 - x]^2/(4*(1 - z)) + 
   (5*Log[1 - x]^2)/(2*(1 - x)*(1 - z)) - (9*x*Log[1 - x]^2)/
    (4*(1 - z)) + (z*Log[1 - x]^2)/4 - (3*z*Log[1 - x]^2)/(2*(1 - x)) + 
   (13*x*z*Log[1 - x]^2)/4 - (9*Log[x])/2 - (3*Log[x])/(8*poly2^2) + 
   (5*Log[x])/(8*poly2) + Log[x]/(1 - x) + (3*sqrtxz1*Log[x])/
    (2*(1 - x)) - (4*Log[x])/x^2 + (9*Log[x])/(2*x) + 
   (3*Log[x])/(8*poly2^2*x) - (7*Log[x])/(8*poly2*x) - (5*x*Log[x])/2 + 
   (3*x*Log[x])/(8*poly2^2) - (x*Log[x])/(4*poly2) - 
   (3*sqrtxz1*x*Log[x])/2 - (5*x^2*Log[x])/2 - 
   (3*x^2*Log[x])/(8*poly2^2) - (x^2*Log[x])/(4*poly2) - 
   (3*x^3*Log[x])/(8*poly2^2) + (5*x^3*Log[x])/(8*poly2) + 
   (3*x^4*Log[x])/(8*poly2^2) - (7*x^4*Log[x])/(8*poly2) - 
   (3*x^5*Log[x])/(8*poly2^2) + (3*x^6*Log[x])/(8*poly2^2) - 
   (4*Log[x])/(1 + x) + (4*Log[x])/(x^2*(1 + x)) - (8*Log[x])/(1 - z) + 
   (18*Log[x])/((1 - x)*(1 - z)) - (10*x*Log[x])/(1 - z) + 
   (x*Log[x])/(4*(1 - x - z)^2) - (x^2*Log[x])/(4*(1 - x - z)^2) - 
   (3*Log[x])/(4*(1 - x - z)) + (x*Log[x])/(4*(1 - x - z)) - 
   (x^2*Log[x])/(4*(x - z)^2) + (x^3*Log[x])/(2*(x - z)^2) - 
   (3*x^4*Log[x])/(2*(x - z)^2) + (3*Log[x])/(4*(x - z)) - 
   (3*Log[x])/(4*(1 - x)*(x - z)) + (3*x*Log[x])/(4*(x - z)) + 
   (9*x^3*Log[x])/(2*(x - z)) - (13*Log[x])/(2*z) - (sqrtxz1*Log[x])/z + 
   (87*Log[x])/(4*(1 - x)*z) + (3*sqrtxz1*Log[x])/(2*(1 - x)*z) + 
   (2*Log[x])/(x^2*z) - (2*Log[x])/(x*z) - (15*x*Log[x])/z - 
   (sqrtxz1*x*Log[x])/(2*z) + (2*Log[x])/((1 + x)*z) - 
   (2*Log[x])/(x^2*(1 + x)*z) + (8*Log[x])/((1 - z)*z) - 
   (24*Log[x])/((1 - x)*(1 - z)*z) + (16*x*Log[x])/((1 - z)*z) + 
   3*z*Log[x] + (37*z*Log[x])/(4*(1 - x)) + (4*z*Log[x])/x^2 - 
   5*x*z*Log[x] - (4*z*Log[x])/(x^2*(1 + x)) - (4*z*Log[x])/(x*(1 + x)) + 
   (x*z^3*Log[x])/(x - z)^2 - Log[2]*Log[x] + (2*Log[2]*Log[x])/(1 - x) - 
   x*Log[2]*Log[x] - (Log[2]*Log[x])/(2*z) + 
   (Log[2]*Log[x])/((1 - x)*z) - (x*Log[2]*Log[x])/(2*z) + 
   (z*Log[2]*Log[x])/(1 - x) - x*z*Log[2]*Log[x] - 
   (9*Log[1 - x]*Log[x])/2 + (17*Log[1 - x]*Log[x])/(2*(1 - x)) + 
   (2*Log[1 - x]*Log[x])/x^2 - (2*Log[1 - x]*Log[x])/x - 
   (15*x*Log[1 - x]*Log[x])/2 + (2*Log[1 - x]*Log[x])/(1 + x) - 
   (2*Log[1 - x]*Log[x])/(x^2*(1 + x)) + (7*Log[1 - x]*Log[x])/
    (2*(1 - z)) - (14*Log[1 - x]*Log[x])/((1 - x)*(1 - z)) + 
   (21*x*Log[1 - x]*Log[x])/(2*(1 - z)) + (2*Log[1 - x]*Log[x])/z - 
   (4*Log[1 - x]*Log[x])/((1 - x)*z) - (Log[1 - x]*Log[x])/(x^2*z) + 
   (Log[1 - x]*Log[x])/(x*z) + (2*x*Log[1 - x]*Log[x])/z - 
   (Log[1 - x]*Log[x])/((1 + x)*z) + (Log[1 - x]*Log[x])/
    (x^2*(1 + x)*z) - (2*Log[1 - x]*Log[x])/((1 - z)*z) + 
   (4*Log[1 - x]*Log[x])/((1 - x)*(1 - z)*z) - 
   (2*x*Log[1 - x]*Log[x])/((1 - z)*z) - (z*Log[1 - x]*Log[x])/2 + 
   (17*z*Log[1 - x]*Log[x])/(2*(1 - x)) - (2*z*Log[1 - x]*Log[x])/x^2 - 
   (23*x*z*Log[1 - x]*Log[x])/2 + (2*z*Log[1 - x]*Log[x])/(x^2*(1 + x)) + 
   (2*z*Log[1 - x]*Log[x])/(x*(1 + x)) + (17*Log[x]^2)/4 - 
   (13*Log[x]^2)/(2*(1 - x)) + (3*Log[x]^2)/(2*x^2) - 
   (3*Log[x]^2)/(2*x) + (21*x*Log[x]^2)/4 + (5*Log[x]^2)/(2*(1 + x)) - 
   (3*Log[x]^2)/(2*x^2*(1 + x)) + Log[x]^2/(4*(1 - z)) + 
   Log[x]^2/(2*(1 - x)*(1 - z)) - (3*x*Log[x]^2)/(4*(1 - z)) + 
   (5*Log[x]^2)/(2*z) - (8*Log[x]^2)/((1 - x)*z) - 
   (3*Log[x]^2)/(4*x^2*z) + (3*Log[x]^2)/(4*x*z) + (5*x*Log[x]^2)/z - 
   (5*Log[x]^2)/(4*(1 + x)*z) + (3*Log[x]^2)/(4*x^2*(1 + x)*z) - 
   (5*Log[x]^2)/(2*(1 - z)*z) + (8*Log[x]^2)/((1 - x)*(1 - z)*z) - 
   (11*x*Log[x]^2)/(2*(1 - z)*z) + (z*Log[x]^2)/4 - 
   (13*z*Log[x]^2)/(2*(1 - x)) - (3*z*Log[x]^2)/(2*x^2) + 
   (31*x*z*Log[x]^2)/4 - (z*Log[x]^2)/(2*(1 + x)) + 
   (3*z*Log[x]^2)/(2*x^2*(1 + x)) + (3*z*Log[x]^2)/(2*x*(1 + x)) - 
   2*Log[x]*Log[1 + x] - (2*Log[x]*Log[1 + x])/x^2 + 
   (2*Log[x]*Log[1 + x])/x - 2*x*Log[x]*Log[1 + x] - 
   (2*Log[x]*Log[1 + x])/(1 + x) + (2*Log[x]*Log[1 + x])/(x^2*(1 + x)) + 
   (Log[x]*Log[1 + x])/z + (Log[x]*Log[1 + x])/(x^2*z) - 
   (Log[x]*Log[1 + x])/(x*z) + (x*Log[x]*Log[1 + x])/z + 
   (Log[x]*Log[1 + x])/((1 + x)*z) - (Log[x]*Log[1 + x])/
    (x^2*(1 + x)*z) + (2*z*Log[x]*Log[1 + x])/x^2 - 
   (2*z*Log[x]*Log[1 + x])/(x^2*(1 + x)) - (2*z*Log[x]*Log[1 + x])/
    (x*(1 + x)) - (9*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) + 
   (5*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2*x) + 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(16*poly2^2*sqrtxz2*x) - 
   (Log[x]*Log[1 - sqrtxz2 + x])/(2*poly2*sqrtxz2*x) - 
   (51*x*Log[x]*Log[1 - sqrtxz2 + x])/(8*sqrtxz2) - 
   (9*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(4*sqrtxz2) + 
   (5*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(16*sqrtxz2) - 
   (3*x^3*Log[x]*Log[1 - sqrtxz2 + x])/(8*poly2^2*sqrtxz2) - 
   (x^5*Log[x]*Log[1 - sqrtxz2 + x])/(2*poly2*sqrtxz2) + 
   (3*x^7*Log[x]*Log[1 - sqrtxz2 + x])/(16*poly2^2*sqrtxz2) - 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
   (x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*(1 - z)) - 
   (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) + 
   (3*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) + 
   (x*Log[x]*Log[1 - sqrtxz2 + x])/(sqrtxz2*z) + 
   (3*x^2*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2*z) + 
   (9*z*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) + 
   (9*x*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (9*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/(2*sqrtxz2) - 
   (9*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (9*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) - 
   (5*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2*x) - 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(16*poly2^2*sqrtxz2*x) + 
   (Log[x]*Log[1 + sqrtxz2 + x])/(2*poly2*sqrtxz2*x) + 
   (51*x*Log[x]*Log[1 + sqrtxz2 + x])/(8*sqrtxz2) + 
   (9*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(4*sqrtxz2) - 
   (5*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(16*sqrtxz2) + 
   (3*x^3*Log[x]*Log[1 + sqrtxz2 + x])/(8*poly2^2*sqrtxz2) + 
   (x^5*Log[x]*Log[1 + sqrtxz2 + x])/(2*poly2*sqrtxz2) - 
   (3*x^7*Log[x]*Log[1 + sqrtxz2 + x])/(16*poly2^2*sqrtxz2) + 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
   (x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*(1 - z)) + 
   (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*(1 - z)) - 
   (3*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) - 
   (x*Log[x]*Log[1 + sqrtxz2 + x])/(sqrtxz2*z) - 
   (3*x^2*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2*z) - 
   (9*z*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) - 
   (9*x*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (9*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/(2*sqrtxz2) + 
   (9*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + Log[x]*Log[1 + x/z] + 
   (Log[x]*Log[1 + x/z])/x^2 - (Log[x]*Log[1 + x/z])/x - 
   x*Log[x]*Log[1 + x/z] - (Log[x]*Log[1 + x/z])/(1 + x) - 
   (Log[x]*Log[1 + x/z])/(x^2*(1 + x)) - (Log[x]*Log[1 + x/z])/(2*z) - 
   (Log[x]*Log[1 + x/z])/(2*x^2*z) + (Log[x]*Log[1 + x/z])/(2*x*z) + 
   (x*Log[x]*Log[1 + x/z])/(2*z) + (Log[x]*Log[1 + x/z])/(2*(1 + x)*z) + 
   (Log[x]*Log[1 + x/z])/(2*x^2*(1 + x)*z) - (z*Log[x]*Log[1 + x/z])/
    x^2 + x*z*Log[x]*Log[1 + x/z] + (z*Log[x]*Log[1 + x/z])/(1 + x) + 
   (z*Log[x]*Log[1 + x/z])/(x^2*(1 + x)) + (z*Log[x]*Log[1 + x/z])/
    (x*(1 + x)) - (3*Log[1 - z])/2 + x*Log[1 - z] + 
   (3*Log[1 - z])/((1 - x)*(1 - z)) - (3*x*Log[1 - z])/(1 - z) - 
   (x*Log[1 - z])/(4*(1 - x - z)^2) + (x^2*Log[1 - z])/
    (4*(1 - x - z)^2) + (3*Log[1 - z])/(4*(1 - x - z)) - 
   (x*Log[1 - z])/(4*(1 - x - z)) + z*Log[1 - z] - 
   (3*z*Log[1 - z])/(1 - x) + 2*x*z*Log[1 - z] + 
   (7*Log[1 - x]*Log[1 - z])/2 - (3*Log[1 - x]*Log[1 - z])/(1 - x) + 
   (5*x*Log[1 - x]*Log[1 - z])/2 - (Log[1 - x]*Log[1 - z])/(1 - z) + 
   (4*Log[1 - x]*Log[1 - z])/((1 - x)*(1 - z)) - 
   (3*x*Log[1 - x]*Log[1 - z])/(1 - z) + (z*Log[1 - x]*Log[1 - z])/2 - 
   (3*z*Log[1 - x]*Log[1 - z])/(1 - x) + (11*x*z*Log[1 - x]*Log[1 - z])/
    2 - 7*Log[x]*Log[1 - z] + (8*Log[x]*Log[1 - z])/(1 - x) - 
   (7*x*Log[x]*Log[1 - z])/2 + (3*Log[x]*Log[1 - z])/(1 - z) - 
   (9*Log[x]*Log[1 - z])/((1 - x)*(1 - z)) + (6*x*Log[x]*Log[1 - z])/
    (1 - z) - (z*Log[x]*Log[1 - z])/2 + (8*z*Log[x]*Log[1 - z])/(1 - x) - 
   10*x*z*Log[x]*Log[1 - z] + (11*Log[1 - z]^2)/4 - 
   (9*Log[1 - z]^2)/(4*(1 - x)) + (3*x*Log[1 - z]^2)/4 - 
   Log[1 - z]^2/(1 - z) + (5*Log[1 - z]^2)/(2*(1 - x)*(1 - z)) - 
   (3*x*Log[1 - z]^2)/(2*(1 - z)) + (z*Log[1 - z]^2)/4 - 
   (9*z*Log[1 - z]^2)/(4*(1 - x)) + (13*x*z*Log[1 - z]^2)/4 - 
   (3*sqrtxz1*Log[1 + sqrtxz1 - z])/(1 - x) + 
   3*sqrtxz1*x*Log[1 + sqrtxz1 - z] + (2*sqrtxz1*Log[1 + sqrtxz1 - z])/
    z - (3*sqrtxz1*Log[1 + sqrtxz1 - z])/((1 - x)*z) + 
   (sqrtxz1*x*Log[1 + sqrtxz1 - z])/z + 2*Log[2]*Log[1 + sqrtxz1 - z] - 
   (4*Log[2]*Log[1 + sqrtxz1 - z])/(1 - x) + 
   2*x*Log[2]*Log[1 + sqrtxz1 - z] + (Log[2]*Log[1 + sqrtxz1 - z])/z - 
   (2*Log[2]*Log[1 + sqrtxz1 - z])/((1 - x)*z) + 
   (x*Log[2]*Log[1 + sqrtxz1 - z])/z - (2*z*Log[2]*Log[1 + sqrtxz1 - z])/
    (1 - x) + 2*x*z*Log[2]*Log[1 + sqrtxz1 - z] - (11*Log[z])/4 + 
   (3*Log[z])/(8*poly2^2) - (5*Log[z])/(8*poly2) - (3*Log[z])/(1 - x) + 
   (3*sqrtxz1*Log[z])/(2*(1 - x)) + Log[z]/(2*x) + 
   (3*Log[z])/(8*poly2^2*x) - (7*Log[z])/(8*poly2*x) + (23*x*Log[z])/4 + 
   (3*x*Log[z])/(8*poly2^2) - (x*Log[z])/(4*poly2) - 
   (3*sqrtxz1*x*Log[z])/2 + (5*x^2*Log[z])/2 + 
   (3*x^2*Log[z])/(8*poly2^2) + (x^2*Log[z])/(4*poly2) - 
   (3*x^3*Log[z])/(8*poly2^2) + (5*x^3*Log[z])/(8*poly2) - 
   (3*x^4*Log[z])/(8*poly2^2) + (7*x^4*Log[z])/(8*poly2) - 
   (3*x^5*Log[z])/(8*poly2^2) - (3*x^6*Log[z])/(8*poly2^2) + 
   (4*Log[z])/(1 - z) - (35*Log[z])/(4*(1 - x)*(1 - z)) + 
   (4*x*Log[z])/(1 - z) + (x^2*Log[z])/(4*(x - z)^2) - 
   (x^3*Log[z])/(2*(x - z)^2) + (3*x^4*Log[z])/(2*(x - z)^2) - 
   (3*Log[z])/(4*(x - z)) + (3*Log[z])/(4*(1 - x)*(x - z)) - 
   (3*x*Log[z])/(4*(x - z)) - (9*x^3*Log[z])/(2*(x - z)) + (5*Log[z])/z - 
   (sqrtxz1*Log[z])/z - (27*Log[z])/(2*(1 - x)*z) + 
   (3*sqrtxz1*Log[z])/(2*(1 - x)*z) + (17*x*Log[z])/(2*z) - 
   (sqrtxz1*x*Log[z])/(2*z) - (4*Log[z])/((1 - z)*z) + 
   (12*Log[z])/((1 - x)*(1 - z)*z) - (8*x*Log[z])/((1 - z)*z) + 
   (7*z*Log[z])/4 - (11*z*Log[z])/(2*(1 - x)) + (25*x*z*Log[z])/4 - 
   (x*z^3*Log[z])/(x - z)^2 - 3*Log[2]*Log[z] + 
   (6*Log[2]*Log[z])/(1 - x) - 3*x*Log[2]*Log[z] - 
   (3*Log[2]*Log[z])/(2*z) + (3*Log[2]*Log[z])/((1 - x)*z) - 
   (3*x*Log[2]*Log[z])/(2*z) + (3*z*Log[2]*Log[z])/(1 - x) - 
   3*x*z*Log[2]*Log[z] + (5*Log[1 - x]*Log[z])/2 - 
   (4*Log[1 - x]*Log[z])/(1 - x) + 3*x*Log[1 - x]*Log[z] - 
   (3*Log[1 - x]*Log[z])/(2*(1 - z)) + (6*Log[1 - x]*Log[z])/
    ((1 - x)*(1 - z)) - (9*x*Log[1 - x]*Log[z])/(2*(1 - z)) - 
   (4*z*Log[1 - x]*Log[z])/(1 - x) + (11*x*z*Log[1 - x]*Log[z])/2 - 
   (9*Log[x]*Log[z])/2 + (23*Log[x]*Log[z])/(4*(1 - x)) - 
   (Log[x]*Log[z])/x^2 + (Log[x]*Log[z])/x - 2*x*Log[x]*Log[z] + 
   (Log[x]*Log[z])/(1 + x) + (Log[x]*Log[z])/(x^2*(1 + x)) - 
   (2*Log[x]*Log[z])/((1 - x)*(1 - z)) + (2*x*Log[x]*Log[z])/(1 - z) - 
   (3*Log[x]*Log[z])/z + (8*Log[x]*Log[z])/((1 - x)*z) + 
   (Log[x]*Log[z])/(2*x^2*z) - (Log[x]*Log[z])/(2*x*z) - 
   (6*x*Log[x]*Log[z])/z - (Log[x]*Log[z])/(2*(1 + x)*z) - 
   (Log[x]*Log[z])/(2*x^2*(1 + x)*z) + (3*Log[x]*Log[z])/((1 - z)*z) - 
   (8*Log[x]*Log[z])/((1 - x)*(1 - z)*z) + (5*x*Log[x]*Log[z])/
    ((1 - z)*z) + (27*z*Log[x]*Log[z])/(4*(1 - x)) + 
   (z*Log[x]*Log[z])/x^2 - (19*x*z*Log[x]*Log[z])/2 - 
   (z*Log[x]*Log[z])/(1 + x) - (z*Log[x]*Log[z])/(x^2*(1 + x)) - 
   (z*Log[x]*Log[z])/(x*(1 + x)) - Log[1 + x/z]*Log[z] - 
   (Log[1 + x/z]*Log[z])/x^2 + (Log[1 + x/z]*Log[z])/x + 
   x*Log[1 + x/z]*Log[z] + (Log[1 + x/z]*Log[z])/(1 + x) + 
   (Log[1 + x/z]*Log[z])/(x^2*(1 + x)) + (Log[1 + x/z]*Log[z])/(2*z) + 
   (Log[1 + x/z]*Log[z])/(2*x^2*z) - (Log[1 + x/z]*Log[z])/(2*x*z) - 
   (x*Log[1 + x/z]*Log[z])/(2*z) - (Log[1 + x/z]*Log[z])/(2*(1 + x)*z) - 
   (Log[1 + x/z]*Log[z])/(2*x^2*(1 + x)*z) + (z*Log[1 + x/z]*Log[z])/
    x^2 - x*z*Log[1 + x/z]*Log[z] - (z*Log[1 + x/z]*Log[z])/(1 + x) - 
   (z*Log[1 + x/z]*Log[z])/(x^2*(1 + x)) - (z*Log[1 + x/z]*Log[z])/
    (x*(1 + x)) + 6*Log[1 - z]*Log[z] - (13*Log[1 - z]*Log[z])/
    (2*(1 - x)) + 3*x*Log[1 - z]*Log[z] - (5*Log[1 - z]*Log[z])/
    (2*(1 - z)) + (7*Log[1 - z]*Log[z])/((1 - x)*(1 - z)) - 
   (11*x*Log[1 - z]*Log[z])/(2*(1 - z)) - (13*z*Log[1 - z]*Log[z])/
    (2*(1 - x)) + 9*x*z*Log[1 - z]*Log[z] + Log[1 + sqrtxz1 - z]*Log[z] - 
   (2*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) + x*Log[1 + sqrtxz1 - z]*
    Log[z] + (Log[1 + sqrtxz1 - z]*Log[z])/(2*z) - 
   (Log[1 + sqrtxz1 - z]*Log[z])/((1 - x)*z) + 
   (x*Log[1 + sqrtxz1 - z]*Log[z])/(2*z) - 
   (z*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) + x*z*Log[1 + sqrtxz1 - z]*
    Log[z] - Log[z]^2/4 - (3*Log[z]^2)/(2*(1 - x)) - Log[z]^2/(2*x^2) + 
   Log[z]^2/(2*x) + (3*x*Log[z]^2)/4 + Log[z]^2/(2*(1 + x)) + 
   Log[z]^2/(2*x^2*(1 + x)) + Log[z]^2/(4*(1 - z)) + 
   (3*Log[z]^2)/(2*(1 - x)*(1 - z)) - (x*Log[z]^2)/(4*(1 - z)) + 
   (3*Log[z]^2)/(4*z) - Log[z]^2/((1 - x)*z) + Log[z]^2/(4*x^2*z) - 
   Log[z]^2/(4*x*z) + (x*Log[z]^2)/(4*z) - Log[z]^2/(4*(1 + x)*z) - 
   Log[z]^2/(4*x^2*(1 + x)*z) - Log[z]^2/(2*(1 - z)*z) + 
   Log[z]^2/((1 - x)*(1 - z)*z) - (x*Log[z]^2)/(2*(1 - z)*z) - 
   (z*Log[z]^2)/4 - (3*z*Log[z]^2)/(2*(1 - x)) + (z*Log[z]^2)/(2*x^2) + 
   (x*z*Log[z]^2)/4 - (z*Log[z]^2)/(2*(1 + x)) - 
   (z*Log[z]^2)/(2*x^2*(1 + x)) - (z*Log[z]^2)/(2*x*(1 + x)) - 
   (sqrtxz3*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 + 
   (9*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/(2*x) + 
   (9*sqrtxz3*x*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 - 
   (5*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 + 
   2*Log[2]*Log[1 + sqrtxz1 + z] - (4*Log[2]*Log[1 + sqrtxz1 + z])/
    (1 - x) + 2*x*Log[2]*Log[1 + sqrtxz1 + z] + 
   (Log[2]*Log[1 + sqrtxz1 + z])/z - (2*Log[2]*Log[1 + sqrtxz1 + z])/
    ((1 - x)*z) + (x*Log[2]*Log[1 + sqrtxz1 + z])/z - 
   (2*z*Log[2]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   2*x*z*Log[2]*Log[1 + sqrtxz1 + z] + Log[x]*Log[1 + sqrtxz1 + z] - 
   (2*Log[x]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   x*Log[x]*Log[1 + sqrtxz1 + z] + (Log[x]*Log[1 + sqrtxz1 + z])/(2*z) - 
   (Log[x]*Log[1 + sqrtxz1 + z])/((1 - x)*z) + 
   (x*Log[x]*Log[1 + sqrtxz1 + z])/(2*z) - 
   (z*Log[x]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   x*z*Log[x]*Log[1 + sqrtxz1 + z] - 2*Log[1 + sqrtxz1 - z]*
    Log[1 + sqrtxz1 + z] + (4*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/
    (1 - x) - 2*x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   (Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/z + 
   (2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/((1 - x)*z) - 
   (x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/z + 
   (2*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   2*x*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   2*Log[z]*Log[1 + sqrtxz1 + z] - (4*Log[z]*Log[1 + sqrtxz1 + z])/
    (1 - x) + 2*x*Log[z]*Log[1 + sqrtxz1 + z] + 
   (Log[z]*Log[1 + sqrtxz1 + z])/z - (2*Log[z]*Log[1 + sqrtxz1 + z])/
    ((1 - x)*z) + (x*Log[z]*Log[1 + sqrtxz1 + z])/z - 
   (2*z*Log[z]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   2*x*z*Log[z]*Log[1 + sqrtxz1 + z] + Log[x]*Log[x + z] - 
   (2*Log[x]*Log[x + z])/(1 - x) + x*Log[x]*Log[x + z] + 
   (Log[x]*Log[x + z])/(2*z) - (Log[x]*Log[x + z])/((1 - x)*z) + 
   (x*Log[x]*Log[x + z])/(2*z) - (z*Log[x]*Log[x + z])/(1 - x) + 
   x*z*Log[x]*Log[x + z] - Log[z]*Log[x + z] + 
   (2*Log[z]*Log[x + z])/(1 - x) - x*Log[z]*Log[x + z] - 
   (Log[z]*Log[x + z])/(2*z) + (Log[z]*Log[x + z])/((1 - x)*z) - 
   (x*Log[z]*Log[x + z])/(2*z) + (z*Log[z]*Log[x + z])/(1 - x) - 
   x*z*Log[z]*Log[x + z] + (2*Log[x]*Log[1 + x*z])/(1 - x) + 
   (Log[x]*Log[1 + x*z])/x^2 - (Log[x]*Log[1 + x*z])/x - 
   2*x*Log[x]*Log[1 + x*z] - (Log[x]*Log[1 + x*z])/(1 + x) - 
   (Log[x]*Log[1 + x*z])/(x^2*(1 + x)) - (Log[x]*Log[1 + x*z])/z + 
   (Log[x]*Log[1 + x*z])/((1 - x)*z) - (Log[x]*Log[1 + x*z])/(2*x^2*z) + 
   (Log[x]*Log[1 + x*z])/(2*x*z) + (Log[x]*Log[1 + x*z])/(2*(1 + x)*z) + 
   (Log[x]*Log[1 + x*z])/(2*x^2*(1 + x)*z) + (z*Log[x]*Log[1 + x*z])/
    (1 - x) - (z*Log[x]*Log[1 + x*z])/x^2 + (z*Log[x]*Log[1 + x*z])/
    (1 + x) + (z*Log[x]*Log[1 + x*z])/(x^2*(1 + x)) + 
   (z*Log[x]*Log[1 + x*z])/(x*(1 + x)) + (2*Log[z]*Log[1 + x*z])/
    (1 - x) + (Log[z]*Log[1 + x*z])/x^2 - (Log[z]*Log[1 + x*z])/x - 
   2*x*Log[z]*Log[1 + x*z] - (Log[z]*Log[1 + x*z])/(1 + x) - 
   (Log[z]*Log[1 + x*z])/(x^2*(1 + x)) - (Log[z]*Log[1 + x*z])/z + 
   (Log[z]*Log[1 + x*z])/((1 - x)*z) - (Log[z]*Log[1 + x*z])/(2*x^2*z) + 
   (Log[z]*Log[1 + x*z])/(2*x*z) + (Log[z]*Log[1 + x*z])/(2*(1 + x)*z) + 
   (Log[z]*Log[1 + x*z])/(2*x^2*(1 + x)*z) + (z*Log[z]*Log[1 + x*z])/
    (1 - x) - (z*Log[z]*Log[1 + x*z])/x^2 + (z*Log[z]*Log[1 + x*z])/
    (1 + x) + (z*Log[z]*Log[1 + x*z])/(x^2*(1 + x)) + 
   (z*Log[z]*Log[1 + x*z])/(x*(1 + x)) - 
   (9*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) + 
   (5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*poly2^2*sqrtxz2*x) - 
   PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)]/(2*poly2*sqrtxz2*x) - 
   (51*x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(8*sqrtxz2) - 
   (9*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(4*sqrtxz2) + 
   (5*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/(16*sqrtxz2) - 
   (3*x^3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) - (x^5*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*poly2*sqrtxz2) + (3*x^7*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (16*poly2^2*sqrtxz2) - (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2*(1 - z)) + (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) - (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2*(1 - z)) + (3*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2*z) + (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (sqrtxz2*z) + (3*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2*z) + (9*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2) + (9*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    sqrtxz2 + (9*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    (2*sqrtxz2) - (9*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/
    sqrtxz2 + (9*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   (5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*poly2^2*sqrtxz2*x) + 
   PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)]/(2*poly2*sqrtxz2*x) + 
   (51*x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(8*sqrtxz2) + 
   (9*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(4*sqrtxz2) - 
   (5*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/(16*sqrtxz2) + 
   (3*x^3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (8*poly2^2*sqrtxz2) + (x^5*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*poly2*sqrtxz2) - (3*x^7*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (16*poly2^2*sqrtxz2) + (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2*(1 - z)) - (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*(1 - z)) + (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2*(1 - z)) - (3*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2*z) - (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (sqrtxz2*z) - (3*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2*z) - (9*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2) - (9*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    sqrtxz2 - (9*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    (2*sqrtxz2) + (9*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/
    sqrtxz2 + (9*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2*x) - 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2*x) + 
   PolyLog[2, 1/2 - sqrtxz2/2 - x/2]/(2*poly2*sqrtxz2*x) + 
   (51*x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*sqrtxz2) + 
   (9*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(4*sqrtxz2) - 
   (5*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*sqrtxz2) + 
   (3*x^3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) + 
   (x^5*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*poly2*sqrtxz2) - 
   (3*x^7*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2) + 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) - 
   (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) + 
   (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) - 
   (3*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*z) - 
   (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(sqrtxz2*z) - 
   (3*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2*z) - 
   (9*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
   (9*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (9*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
   (9*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (9*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2*x) + 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2*x) - 
   PolyLog[2, 1/2 + sqrtxz2/2 - x/2]/(2*poly2*sqrtxz2*x) - 
   (51*x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*sqrtxz2) - 
   (9*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(4*sqrtxz2) + 
   (5*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*sqrtxz2) - 
   (3*x^3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(8*poly2^2*sqrtxz2) - 
   (x^5*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*poly2*sqrtxz2) + 
   (3*x^7*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(16*poly2^2*sqrtxz2) - 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) + 
   (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*(1 - z)) - 
   (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*(1 - z)) + 
   (3*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*z) + 
   (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(sqrtxz2*z) + 
   (3*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2*z) + 
   (9*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) + 
   (9*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (9*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/(2*sqrtxz2) - 
   (9*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   2*PolyLog[2, -x] - (2*PolyLog[2, -x])/x^2 + (2*PolyLog[2, -x])/x - 
   2*x*PolyLog[2, -x] - (2*PolyLog[2, -x])/(1 + x) + 
   (2*PolyLog[2, -x])/(x^2*(1 + x)) + PolyLog[2, -x]/z + 
   PolyLog[2, -x]/(x^2*z) - PolyLog[2, -x]/(x*z) + (x*PolyLog[2, -x])/z + 
   PolyLog[2, -x]/((1 + x)*z) - PolyLog[2, -x]/(x^2*(1 + x)*z) + 
   (2*z*PolyLog[2, -x])/x^2 - (2*z*PolyLog[2, -x])/(x^2*(1 + x)) - 
   (2*z*PolyLog[2, -x])/(x*(1 + x)) + PolyLog[2, x]/2 + 
   (3*PolyLog[2, x])/(2*(1 - x)) + (2*PolyLog[2, x])/x^2 - 
   (2*PolyLog[2, x])/x - 2*x*PolyLog[2, x] + (2*PolyLog[2, x])/(1 + x) - 
   (2*PolyLog[2, x])/(x^2*(1 + x)) + (2*PolyLog[2, x])/(1 - z) - 
   (6*PolyLog[2, x])/((1 - x)*(1 - z)) + (4*x*PolyLog[2, x])/(1 - z) + 
   (2*PolyLog[2, x])/z - (4*PolyLog[2, x])/((1 - x)*z) - 
   PolyLog[2, x]/(x^2*z) + PolyLog[2, x]/(x*z) + (2*x*PolyLog[2, x])/z - 
   PolyLog[2, x]/((1 + x)*z) + PolyLog[2, x]/(x^2*(1 + x)*z) - 
   (2*PolyLog[2, x])/((1 - z)*z) + (4*PolyLog[2, x])/
    ((1 - x)*(1 - z)*z) - (2*x*PolyLog[2, x])/((1 - z)*z) + 
   (3*z*PolyLog[2, x])/(2*(1 - x)) - (2*z*PolyLog[2, x])/x^2 - 
   (3*x*z*PolyLog[2, x])/2 + (2*z*PolyLog[2, x])/(x^2*(1 + x)) + 
   (2*z*PolyLog[2, x])/(x*(1 + x)) - 
   PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (2*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
   x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
   PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/(2*z) + 
   PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/((1 - x)*z) - 
   (x*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(2*z) + 
   (z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
   x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
   (2*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
   x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/(2*z) - 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/((1 - x)*z) + 
   (x*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(2*z) - 
   (z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
   x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
   2*PolyLog[2, 1 - x/z] + (3*PolyLog[2, 1 - x/z])/(1 - x) - 
   2*x*PolyLog[2, 1 - x/z] - PolyLog[2, 1 - x/z]/(2*(1 - z)) + 
   PolyLog[2, 1 - x/z]/((1 - x)*(1 - z)) - (x*PolyLog[2, 1 - x/z])/
    (2*(1 - z)) - PolyLog[2, 1 - x/z]/z + (4*PolyLog[2, 1 - x/z])/
    ((1 - x)*z) - (3*x*PolyLog[2, 1 - x/z])/z + 
   PolyLog[2, 1 - x/z]/((1 - z)*z) - (4*PolyLog[2, 1 - x/z])/
    ((1 - x)*(1 - z)*z) + (3*x*PolyLog[2, 1 - x/z])/((1 - z)*z) + 
   (3*z*PolyLog[2, 1 - x/z])/(1 - x) - 4*x*z*PolyLog[2, 1 - x/z] + 
   PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   (2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) + 
   x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   PolyLog[2, 1/2 - sqrtxz1/2 - z/2]/(2*z) - 
   PolyLog[2, 1/2 - sqrtxz1/2 - z/2]/((1 - x)*z) + 
   (x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(2*z) - 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) + 
   x*z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) - 
   x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
   PolyLog[2, 1/2 - sqrtxz1/2 + z/2]/(2*z) + 
   PolyLog[2, 1/2 - sqrtxz1/2 + z/2]/((1 - x)*z) - 
   (x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(2*z) + 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) - 
   x*z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 2*PolyLog[2, -(x/z)] - 
   (2*PolyLog[2, -(x/z)])/(1 - x) + PolyLog[2, -(x/z)]/x^2 - 
   PolyLog[2, -(x/z)]/x - PolyLog[2, -(x/z)]/(1 + x) - 
   PolyLog[2, -(x/z)]/(x^2*(1 + x)) - PolyLog[2, -(x/z)]/((1 - x)*z) - 
   PolyLog[2, -(x/z)]/(2*x^2*z) + PolyLog[2, -(x/z)]/(2*x*z) + 
   (x*PolyLog[2, -(x/z)])/z + PolyLog[2, -(x/z)]/(2*(1 + x)*z) + 
   PolyLog[2, -(x/z)]/(2*x^2*(1 + x)*z) - (z*PolyLog[2, -(x/z)])/
    (1 - x) - (z*PolyLog[2, -(x/z)])/x^2 + 2*x*z*PolyLog[2, -(x/z)] + 
   (z*PolyLog[2, -(x/z)])/(1 + x) + (z*PolyLog[2, -(x/z)])/
    (x^2*(1 + x)) + (z*PolyLog[2, -(x/z)])/(x*(1 + x)) + 
   (5*PolyLog[2, z])/2 - (5*PolyLog[2, z])/(2*(1 - x)) + 
   x*PolyLog[2, z] - PolyLog[2, z]/(2*(1 - z)) + 
   (2*PolyLog[2, z])/((1 - x)*(1 - z)) - (3*x*PolyLog[2, z])/
    (2*(1 - z)) - (5*z*PolyLog[2, z])/(2*(1 - x)) + 
   (7*x*z*PolyLog[2, z])/2 + (2*PolyLog[2, -(x*z)])/(1 - x) + 
   PolyLog[2, -(x*z)]/x^2 - PolyLog[2, -(x*z)]/x - 
   2*x*PolyLog[2, -(x*z)] - PolyLog[2, -(x*z)]/(1 + x) - 
   PolyLog[2, -(x*z)]/(x^2*(1 + x)) - PolyLog[2, -(x*z)]/z + 
   PolyLog[2, -(x*z)]/((1 - x)*z) - PolyLog[2, -(x*z)]/(2*x^2*z) + 
   PolyLog[2, -(x*z)]/(2*x*z) + PolyLog[2, -(x*z)]/(2*(1 + x)*z) + 
   PolyLog[2, -(x*z)]/(2*x^2*(1 + x)*z) + (z*PolyLog[2, -(x*z)])/
    (1 - x) - (z*PolyLog[2, -(x*z)])/x^2 + (z*PolyLog[2, -(x*z)])/
    (1 + x) + (z*PolyLog[2, -(x*z)])/(x^2*(1 + x)) + 
   (z*PolyLog[2, -(x*z)])/(x*(1 + x)))/NC^2 + 
 NC*(5/3 - (5*Pi^2)/12 - (5*Pi^2)/(12*(1 - x)) - Pi^2/(6*x^2) - 
   13/(9*x) + Pi^2/(6*x) + x - (Pi^2*x)/12 + (22*x^2)/9 - 
   Pi^2/(3*(1 + x)) + Pi^2/(6*x^2*(1 + x)) - 71/(72*z) + Pi^2/(12*z) + 
   13/(18*x*z) + (121*x)/(72*z) + (Pi^2*x)/(12*z) - (11*x^2)/(9*z) + 
   (37*z)/24 + (Pi^2*z)/3 + (5*Pi^2*z)/(6*(1 - x)) + (Pi^2*z)/(3*x^2) - 
   (Pi^2*z)/(3*x) - (95*x*z)/24 - (Pi^2*x*z)/2 + (2*Pi^2*z)/(3*(1 + x)) - 
   (Pi^2*z)/(3*x^2*(1 + x)) + (43*z^2)/36 - (Pi^2*z^2)/(1 - x) - 
   (2*Pi^2*z^2)/(3*x^2) - (77*x*z^2)/36 + (2*Pi^2*x*z^2)/3 - 
   (Pi^2*z^2)/(3*(1 + x)) + (2*Pi^2*z^2)/(3*x^2*(1 + x)) + 
   (2*Pi^2*z^2)/(3*x*(1 + x)) + (3*sqrtxz3*InvTanInt[-sqrtxz3])/4 - 
   (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/(4*x) - 
   (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 + 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3])/4 + (3*sqrtxz3*z*InvTanInt[sqrtxz3])/
    (4*x) + (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/2 - 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) - 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 + (3*sqrtxz1*Log[2])/(1 - x) - 
   2*sqrtxz1*x*Log[2] + (3*Log[2]^2)/(1 - x) - 2*x*Log[2]^2 - 
   4*z*Log[2]^2 + (2*z*Log[2]^2)/(1 - x) + (8*z^2*Log[2]^2)/(1 - x) - 
   8*x*z^2*Log[2]^2 + (3*sqrtxz3*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 - 
   (3*sqrtxz3*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/(2*x) - 
   (3*sqrtxz3*x*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 + 
   (23*sqrtxz3*z^2*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 - (3*Log[1 - x])/4 - 
   (2*Log[1 - x])/(3*x) - (x*Log[1 - x])/4 + (2*x^2*Log[1 - x])/3 + 
   Log[1 - x]/(12*z) + Log[1 - x]/(3*x*z) - (5*x*Log[1 - x])/(12*z) - 
   (x^2*Log[1 - x])/(3*z) + (3*z*Log[1 - x])/4 + (x*z*Log[1 - x])/4 - 
   (z^2*Log[1 - x])/3 + (2*x*z^2*Log[1 - x])/3 - 2*Log[x] - 
   (9*Log[x])/(4*(1 - x)) + (3*sqrtxz1*Log[x])/(2*(1 - x)) - 
   (2*Log[x])/x^2 + (2*Log[x])/x - (3*x*Log[x])/2 - sqrtxz1*x*Log[x] - 
   3*x^2*Log[x] - (2*Log[x])/(1 + x) + (2*Log[x])/(x^2*(1 + x)) + 
   (x*Log[x])/(2*(x - z)) - (x^2*Log[x])/(x - z) + (x^3*Log[x])/(x - z) + 
   (5*Log[x])/(6*z) - (2*Log[x])/(3*(1 - x)*z) + (11*x*Log[x])/(6*z) + 
   (x^2*Log[x])/z + (3*z*Log[x])/4 + (11*z*Log[x])/(4*(1 - x)) + 
   (4*z*Log[x])/x^2 - (4*z*Log[x])/x + (3*x*z*Log[x])/4 + 
   (4*z*Log[x])/(1 + x) - (4*z*Log[x])/(x^2*(1 + x)) + (2*z^2*Log[x])/3 + 
   (2*z^2*Log[x])/(3*(1 - x)) - (8*z^2*Log[x])/x^2 - (4*x*z^2*Log[x])/3 + 
   (8*z^2*Log[x])/(x^2*(1 + x)) + (8*z^2*Log[x])/(x*(1 + x)) + 
   Log[2]*Log[x] + (5*Log[2]*Log[x])/(2*(1 - x)) - 2*x*Log[2]*Log[x] - 
   4*z*Log[2]*Log[x] - (z*Log[2]*Log[x])/(1 - x) + 2*x*z*Log[2]*Log[x] + 
   (8*z^2*Log[2]*Log[x])/(1 - x) - 8*x*z^2*Log[2]*Log[x] + 
   (3*Log[1 - x]*Log[x])/(2*(1 - x)) + (Log[1 - x]*Log[x])/x^2 - 
   (Log[1 - x]*Log[x])/x - x*Log[1 - x]*Log[x] + 
   (Log[1 - x]*Log[x])/(1 + x) - (Log[1 - x]*Log[x])/(x^2*(1 + x)) - 
   (3*z*Log[1 - x]*Log[x])/(1 - x) - (2*z*Log[1 - x]*Log[x])/x^2 + 
   (2*z*Log[1 - x]*Log[x])/x + 2*x*z*Log[1 - x]*Log[x] - 
   (2*z*Log[1 - x]*Log[x])/(1 + x) + (2*z*Log[1 - x]*Log[x])/
    (x^2*(1 + x)) + (4*z^2*Log[1 - x]*Log[x])/(1 - x) + 
   (4*z^2*Log[1 - x]*Log[x])/x^2 - 4*x*z^2*Log[1 - x]*Log[x] - 
   (4*z^2*Log[1 - x]*Log[x])/(x^2*(1 + x)) - (4*z^2*Log[1 - x]*Log[x])/
    (x*(1 + x)) + 2*Log[x]^2 - Log[x]^2/(1 - x) + (3*Log[x]^2)/(4*x^2) - 
   (3*Log[x]^2)/(4*x) + (5*x*Log[x]^2)/2 + (5*Log[x]^2)/(4*(1 + x)) - 
   (3*Log[x]^2)/(4*x^2*(1 + x)) - Log[x]^2/(2*z) - (x*Log[x]^2)/(2*z) - 
   2*z*Log[x]^2 + (2*z*Log[x]^2)/(1 - x) - (3*z*Log[x]^2)/(2*x^2) + 
   (3*z*Log[x]^2)/(2*x) - 3*x*z*Log[x]^2 - (5*z*Log[x]^2)/(2*(1 + x)) + 
   (3*z*Log[x]^2)/(2*x^2*(1 + x)) - (z^2*Log[x]^2)/(1 - x) + 
   (3*z^2*Log[x]^2)/x^2 + 2*x*z^2*Log[x]^2 + (z^2*Log[x]^2)/(1 + x) - 
   (3*z^2*Log[x]^2)/(x^2*(1 + x)) - (3*z^2*Log[x]^2)/(x*(1 + x)) - 
   2*Log[x]*Log[1 + x] - (Log[x]*Log[1 + x])/x^2 + 
   (Log[x]*Log[1 + x])/x - 2*x*Log[x]*Log[1 + x] - 
   (Log[x]*Log[1 + x])/(1 + x) + (Log[x]*Log[1 + x])/(x^2*(1 + x)) + 
   4*z*Log[x]*Log[1 + x] + (2*z*Log[x]*Log[1 + x])/x^2 - 
   (2*z*Log[x]*Log[1 + x])/x + 4*x*z*Log[x]*Log[1 + x] + 
   (2*z*Log[x]*Log[1 + x])/(1 + x) - (2*z*Log[x]*Log[1 + x])/
    (x^2*(1 + x)) - (4*z^2*Log[x]*Log[1 + x])/x^2 + 
   (4*z^2*Log[x]*Log[1 + x])/(x^2*(1 + x)) + (4*z^2*Log[x]*Log[1 + x])/
    (x*(1 + x)) - (2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (x*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (2*x^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (4*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (8*x*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (4*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (8*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (x*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (2*x^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (4*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (8*x*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (4*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (8*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (Log[x]*Log[1 + x/z])/2 + (Log[x]*Log[1 + x/z])/(2*x^2) - 
   (Log[x]*Log[1 + x/z])/(2*x) - (x*Log[x]*Log[1 + x/z])/2 - 
   (Log[x]*Log[1 + x/z])/(2*(1 + x)) - (Log[x]*Log[1 + x/z])/
    (2*x^2*(1 + x)) - z*Log[x]*Log[1 + x/z] - (z*Log[x]*Log[1 + x/z])/
    x^2 + (z*Log[x]*Log[1 + x/z])/x + x*z*Log[x]*Log[1 + x/z] + 
   (z*Log[x]*Log[1 + x/z])/(1 + x) + (z*Log[x]*Log[1 + x/z])/
    (x^2*(1 + x)) + (2*z^2*Log[x]*Log[1 + x/z])/x^2 - 
   2*x*z^2*Log[x]*Log[1 + x/z] - (2*z^2*Log[x]*Log[1 + x/z])/(1 + x) - 
   (2*z^2*Log[x]*Log[1 + x/z])/(x^2*(1 + x)) - 
   (2*z^2*Log[x]*Log[1 + x/z])/(x*(1 + x)) - (3*Log[1 - z])/4 - 
   (2*Log[1 - z])/(3*x) - (x*Log[1 - z])/4 + (2*x^2*Log[1 - z])/3 + 
   Log[1 - z]/(12*z) + Log[1 - z]/(3*x*z) - (5*x*Log[1 - z])/(12*z) - 
   (x^2*Log[1 - z])/(3*z) + (3*z*Log[1 - z])/4 + (x*z*Log[1 - z])/4 - 
   (z^2*Log[1 - z])/3 + (2*x*z^2*Log[1 - z])/3 - Log[x]*Log[1 - z] - 
   x*Log[x]*Log[1 - z] + (Log[x]*Log[1 - z])/(2*z) + 
   (x*Log[x]*Log[1 - z])/(2*z) - (3*sqrtxz1*Log[1 + sqrtxz1 - z])/
    (1 - x) + 2*sqrtxz1*x*Log[1 + sqrtxz1 - z] - 
   Log[2]*Log[1 + sqrtxz1 - z] - (4*Log[2]*Log[1 + sqrtxz1 - z])/
    (1 - x) + 3*x*Log[2]*Log[1 + sqrtxz1 - z] + 
   6*z*Log[2]*Log[1 + sqrtxz1 - z] - 2*x*z*Log[2]*Log[1 + sqrtxz1 - z] - 
   (12*z^2*Log[2]*Log[1 + sqrtxz1 - z])/(1 - x) + 
   12*x*z^2*Log[2]*Log[1 + sqrtxz1 - z] - Log[x]*Log[1 + sqrtxz1 - z] - 
   (Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) + 
   x*Log[x]*Log[1 + sqrtxz1 - z] + 2*z*Log[x]*Log[1 + sqrtxz1 - z] + 
   (2*z*Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) - 
   2*x*z*Log[x]*Log[1 + sqrtxz1 - z] - 
   (4*z^2*Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) + 
   4*x*z^2*Log[x]*Log[1 + sqrtxz1 - z] + Log[1 + sqrtxz1 - z]^2 + 
   Log[1 + sqrtxz1 - z]^2/(1 - x) - x*Log[1 + sqrtxz1 - z]^2 - 
   2*z*Log[1 + sqrtxz1 - z]^2 - (2*z*Log[1 + sqrtxz1 - z]^2)/(1 - x) + 
   2*x*z*Log[1 + sqrtxz1 - z]^2 + (4*z^2*Log[1 + sqrtxz1 - z]^2)/
    (1 - x) - 4*x*z^2*Log[1 + sqrtxz1 - z]^2 + (3*Log[z])/4 - 
   (3*Log[z])/(2*(1 - x)) + (3*sqrtxz1*Log[z])/(2*(1 - x)) - 
   (2*Log[z])/(3*x) + (x*Log[z])/4 - sqrtxz1*x*Log[z] + 
   (5*x^2*Log[z])/3 - Log[z]/(2*(1 - z)) + Log[z]/(3*x*(1 - z)) + 
   (x*Log[z])/(2*(1 - z)) - (x^2*Log[z])/(3*(1 - z)) - 
   (x*Log[z])/(2*(x - z)) + (x^2*Log[z])/(x - z) - (x^3*Log[z])/(x - z) + 
   Log[z]/(12*z) + Log[z]/(3*x*z) - (5*x*Log[z])/(12*z) - 
   (x^2*Log[z])/(3*z) + 2*z*Log[z] - (3*z*Log[z])/(2*(1 - x)) + 
   (x*z*Log[z])/2 - (z^2*Log[z])/3 + (2*x*z^2*Log[z])/3 - Log[2]*Log[z] + 
   (7*Log[2]*Log[z])/(2*(1 - x)) - 2*x*Log[2]*Log[z] - 
   4*z*Log[2]*Log[z] + (5*z*Log[2]*Log[z])/(1 - x) - 
   2*x*z*Log[2]*Log[z] + (8*z^2*Log[2]*Log[z])/(1 - x) - 
   8*x*z^2*Log[2]*Log[z] - (Log[1 - x]*Log[z])/2 - 
   (x*Log[1 - x]*Log[z])/2 - x*z*Log[1 - x]*Log[z] + Log[x]*Log[z] + 
   (Log[x]*Log[z])/(2*(1 - x)) - (Log[x]*Log[z])/(2*x^2) + 
   (Log[x]*Log[z])/(2*x) + (Log[x]*Log[z])/(2*(1 + x)) + 
   (Log[x]*Log[z])/(2*x^2*(1 + x)) + (Log[x]*Log[z])/(2*z) + 
   (x*Log[x]*Log[z])/(2*z) - z*Log[x]*Log[z] - 
   (7*z*Log[x]*Log[z])/(2*(1 - x)) + (z*Log[x]*Log[z])/x^2 - 
   (z*Log[x]*Log[z])/x + 3*x*z*Log[x]*Log[z] - 
   (z*Log[x]*Log[z])/(1 + x) - (z*Log[x]*Log[z])/(x^2*(1 + x)) + 
   (4*z^2*Log[x]*Log[z])/(1 - x) - (2*z^2*Log[x]*Log[z])/x^2 - 
   2*x*z^2*Log[x]*Log[z] + (2*z^2*Log[x]*Log[z])/(1 + x) + 
   (2*z^2*Log[x]*Log[z])/(x^2*(1 + x)) + (2*z^2*Log[x]*Log[z])/
    (x*(1 + x)) - (Log[1 + x/z]*Log[z])/2 - (Log[1 + x/z]*Log[z])/
    (2*x^2) + (Log[1 + x/z]*Log[z])/(2*x) + (x*Log[1 + x/z]*Log[z])/2 + 
   (Log[1 + x/z]*Log[z])/(2*(1 + x)) + (Log[1 + x/z]*Log[z])/
    (2*x^2*(1 + x)) + z*Log[1 + x/z]*Log[z] + (z*Log[1 + x/z]*Log[z])/
    x^2 - (z*Log[1 + x/z]*Log[z])/x - x*z*Log[1 + x/z]*Log[z] - 
   (z*Log[1 + x/z]*Log[z])/(1 + x) - (z*Log[1 + x/z]*Log[z])/
    (x^2*(1 + x)) - (2*z^2*Log[1 + x/z]*Log[z])/x^2 + 
   2*x*z^2*Log[1 + x/z]*Log[z] + (2*z^2*Log[1 + x/z]*Log[z])/(1 + x) + 
   (2*z^2*Log[1 + x/z]*Log[z])/(x^2*(1 + x)) + 
   (2*z^2*Log[1 + x/z]*Log[z])/(x*(1 + x)) + (Log[1 - z]*Log[z])/
    (2*(1 - x)) - x*Log[1 - z]*Log[z] - (z*Log[1 - z]*Log[z])/(1 - x) + 
   2*x*z*Log[1 - z]*Log[z] - (3*Log[1 + sqrtxz1 - z]*Log[z])/
    (2*(1 - x)) + x*Log[1 + sqrtxz1 - z]*Log[z] + 
   2*z*Log[1 + sqrtxz1 - z]*Log[z] - (z*Log[1 + sqrtxz1 - z]*Log[z])/
    (1 - x) - (4*z^2*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) + 
   4*x*z^2*Log[1 + sqrtxz1 - z]*Log[z] - Log[z]^2 - 
   Log[z]^2/(2*(1 - x)) - Log[z]^2/(4*x^2) + Log[z]^2/(4*x) + 
   (x*Log[z]^2)/2 + Log[z]^2/(4*(1 + x)) + Log[z]^2/(4*x^2*(1 + x)) + 
   z*Log[z]^2 + (z*Log[z]^2)/(1 - x) + (z*Log[z]^2)/(2*x^2) - 
   (z*Log[z]^2)/(2*x) - 3*x*z*Log[z]^2 - (z*Log[z]^2)/(2*(1 + x)) - 
   (z*Log[z]^2)/(2*x^2*(1 + x)) - (z^2*Log[z]^2)/(1 - x) - 
   (z^2*Log[z]^2)/x^2 + 2*x*z^2*Log[z]^2 + (z^2*Log[z]^2)/(1 + x) + 
   (z^2*Log[z]^2)/(x^2*(1 + x)) + (z^2*Log[z]^2)/(x*(1 + x)) - 
   (3*sqrtxz3*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 + 
   (3*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/(2*x) + 
   (3*sqrtxz3*x*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 - 
   (23*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 + 
   Log[2]*Log[1 + sqrtxz1 + z] - (2*Log[2]*Log[1 + sqrtxz1 + z])/
    (1 - x) + x*Log[2]*Log[1 + sqrtxz1 + z] + 
   2*z*Log[2]*Log[1 + sqrtxz1 + z] - (4*z*Log[2]*Log[1 + sqrtxz1 + z])/
    (1 - x) + 2*x*z*Log[2]*Log[1 + sqrtxz1 + z] - 
   (4*z^2*Log[2]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   4*x*z^2*Log[2]*Log[1 + sqrtxz1 + z] - (3*Log[x]*Log[1 + sqrtxz1 + z])/
    (2*(1 - x)) + x*Log[x]*Log[1 + sqrtxz1 + z] + 
   2*z*Log[x]*Log[1 + sqrtxz1 + z] - (z*Log[x]*Log[1 + sqrtxz1 + z])/
    (1 - x) - (4*z^2*Log[x]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   4*x*z^2*Log[x]*Log[1 + sqrtxz1 + z] - Log[1 + sqrtxz1 - z]*
    Log[1 + sqrtxz1 + z] + (2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/
    (1 - x) - x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   2*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   (4*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   2*x*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   (4*z^2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   4*x*z^2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   Log[z]*Log[1 + sqrtxz1 + z] - (2*Log[z]*Log[1 + sqrtxz1 + z])/
    (1 - x) + x*Log[z]*Log[1 + sqrtxz1 + z] + 
   2*z*Log[z]*Log[1 + sqrtxz1 + z] - (4*z*Log[z]*Log[1 + sqrtxz1 + z])/
    (1 - x) + 2*x*z*Log[z]*Log[1 + sqrtxz1 + z] - 
   (4*z^2*Log[z]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   4*x*z^2*Log[z]*Log[1 + sqrtxz1 + z] + (Log[x]*Log[x + z])/2 - 
   (Log[x]*Log[x + z])/(1 - x) + (x*Log[x]*Log[x + z])/2 + 
   z*Log[x]*Log[x + z] - (2*z*Log[x]*Log[x + z])/(1 - x) + 
   x*z*Log[x]*Log[x + z] - (2*z^2*Log[x]*Log[x + z])/(1 - x) + 
   2*x*z^2*Log[x]*Log[x + z] - (Log[z]*Log[x + z])/2 + 
   (Log[z]*Log[x + z])/(1 - x) - (x*Log[z]*Log[x + z])/2 - 
   z*Log[z]*Log[x + z] + (2*z*Log[z]*Log[x + z])/(1 - x) - 
   x*z*Log[z]*Log[x + z] + (2*z^2*Log[z]*Log[x + z])/(1 - x) - 
   2*x*z^2*Log[z]*Log[x + z] + (Log[x]*Log[1 + x*z])/(1 - x) + 
   (Log[x]*Log[1 + x*z])/(2*x^2) - (Log[x]*Log[1 + x*z])/(2*x) - 
   x*Log[x]*Log[1 + x*z] - (Log[x]*Log[1 + x*z])/(2*(1 + x)) - 
   (Log[x]*Log[1 + x*z])/(2*x^2*(1 + x)) - 2*z*Log[x]*Log[1 + x*z] + 
   (2*z*Log[x]*Log[1 + x*z])/(1 - x) - (z*Log[x]*Log[1 + x*z])/x^2 + 
   (z*Log[x]*Log[1 + x*z])/x + (z*Log[x]*Log[1 + x*z])/(1 + x) + 
   (z*Log[x]*Log[1 + x*z])/(x^2*(1 + x)) + (2*z^2*Log[x]*Log[1 + x*z])/
    (1 - x) + (2*z^2*Log[x]*Log[1 + x*z])/x^2 - 
   4*x*z^2*Log[x]*Log[1 + x*z] - (2*z^2*Log[x]*Log[1 + x*z])/(1 + x) - 
   (2*z^2*Log[x]*Log[1 + x*z])/(x^2*(1 + x)) - 
   (2*z^2*Log[x]*Log[1 + x*z])/(x*(1 + x)) + (Log[z]*Log[1 + x*z])/
    (1 - x) + (Log[z]*Log[1 + x*z])/(2*x^2) - 
   (Log[z]*Log[1 + x*z])/(2*x) - x*Log[z]*Log[1 + x*z] - 
   (Log[z]*Log[1 + x*z])/(2*(1 + x)) - (Log[z]*Log[1 + x*z])/
    (2*x^2*(1 + x)) - 2*z*Log[z]*Log[1 + x*z] + 
   (2*z*Log[z]*Log[1 + x*z])/(1 - x) - (z*Log[z]*Log[1 + x*z])/x^2 + 
   (z*Log[z]*Log[1 + x*z])/x + (z*Log[z]*Log[1 + x*z])/(1 + x) + 
   (z*Log[z]*Log[1 + x*z])/(x^2*(1 + x)) + (2*z^2*Log[z]*Log[1 + x*z])/
    (1 - x) + (2*z^2*Log[z]*Log[1 + x*z])/x^2 - 
   4*x*z^2*Log[z]*Log[1 + x*z] - (2*z^2*Log[z]*Log[1 + x*z])/(1 + x) - 
   (2*z^2*Log[z]*Log[1 + x*z])/(x^2*(1 + x)) - 
   (2*z^2*Log[z]*Log[1 + x*z])/(x*(1 + x)) - 
   (2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (2*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (4*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (8*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (4*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (8*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (2*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (4*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (8*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (4*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (8*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (2*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (4*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (8*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (4*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (8*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (2*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (4*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (8*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (4*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (8*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   2*PolyLog[2, -x] - PolyLog[2, -x]/x^2 + PolyLog[2, -x]/x - 
   2*x*PolyLog[2, -x] - PolyLog[2, -x]/(1 + x) + 
   PolyLog[2, -x]/(x^2*(1 + x)) + 4*z*PolyLog[2, -x] + 
   (2*z*PolyLog[2, -x])/x^2 - (2*z*PolyLog[2, -x])/x + 
   4*x*z*PolyLog[2, -x] + (2*z*PolyLog[2, -x])/(1 + x) - 
   (2*z*PolyLog[2, -x])/(x^2*(1 + x)) - (4*z^2*PolyLog[2, -x])/x^2 + 
   (4*z^2*PolyLog[2, -x])/(x^2*(1 + x)) + (4*z^2*PolyLog[2, -x])/
    (x*(1 + x)) + PolyLog[2, x] + (3*PolyLog[2, x])/(2*(1 - x)) + 
   PolyLog[2, x]/x^2 - PolyLog[2, x]/x + PolyLog[2, x]/(1 + x) - 
   PolyLog[2, x]/(x^2*(1 + x)) - PolyLog[2, x]/(2*z) - 
   (x*PolyLog[2, x])/(2*z) - (3*z*PolyLog[2, x])/(1 - x) - 
   (2*z*PolyLog[2, x])/x^2 + (2*z*PolyLog[2, x])/x + 
   2*x*z*PolyLog[2, x] - (2*z*PolyLog[2, x])/(1 + x) + 
   (2*z*PolyLog[2, x])/(x^2*(1 + x)) + (4*z^2*PolyLog[2, x])/(1 - x) + 
   (4*z^2*PolyLog[2, x])/x^2 - 4*x*z^2*PolyLog[2, x] - 
   (4*z^2*PolyLog[2, x])/(x^2*(1 + x)) - (4*z^2*PolyLog[2, x])/
    (x*(1 + x)) - PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/(2*(1 - x)) + 
   (3*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
   2*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/(2*(1 - x)) - 
   (3*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
   2*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] - 
   PolyLog[2, 1 - x/z]/(2*(1 - x)) + x*PolyLog[2, 1 - x/z] + 
   (z*PolyLog[2, 1 - x/z])/(1 - x) - 2*x*z*PolyLog[2, 1 - x/z] - 
   (3*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(2*(1 - x)) + 
   x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   2*z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) - 
   (4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) + 
   4*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (3*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(2*(1 - x)) - 
   x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
   2*z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) + 
   (4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) - 
   4*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + PolyLog[2, -(x/z)] - 
   PolyLog[2, -(x/z)]/(1 - x) + PolyLog[2, -(x/z)]/(2*x^2) - 
   PolyLog[2, -(x/z)]/(2*x) - PolyLog[2, -(x/z)]/(2*(1 + x)) - 
   PolyLog[2, -(x/z)]/(2*x^2*(1 + x)) - (2*z*PolyLog[2, -(x/z)])/
    (1 - x) - (z*PolyLog[2, -(x/z)])/x^2 + (z*PolyLog[2, -(x/z)])/x + 
   2*x*z*PolyLog[2, -(x/z)] + (z*PolyLog[2, -(x/z)])/(1 + x) + 
   (z*PolyLog[2, -(x/z)])/(x^2*(1 + x)) - (2*z^2*PolyLog[2, -(x/z)])/
    (1 - x) + (2*z^2*PolyLog[2, -(x/z)])/x^2 - 
   (2*z^2*PolyLog[2, -(x/z)])/(1 + x) - (2*z^2*PolyLog[2, -(x/z)])/
    (x^2*(1 + x)) - (2*z^2*PolyLog[2, -(x/z)])/(x*(1 + x)) + 
   PolyLog[2, z]/2 + PolyLog[2, z]/(2*(1 - x)) - (x*PolyLog[2, z])/2 - 
   (z*PolyLog[2, z])/(1 - x) + 3*x*z*PolyLog[2, z] + 
   PolyLog[2, -(x*z)]/(1 - x) + PolyLog[2, -(x*z)]/(2*x^2) - 
   PolyLog[2, -(x*z)]/(2*x) - x*PolyLog[2, -(x*z)] - 
   PolyLog[2, -(x*z)]/(2*(1 + x)) - PolyLog[2, -(x*z)]/(2*x^2*(1 + x)) - 
   2*z*PolyLog[2, -(x*z)] + (2*z*PolyLog[2, -(x*z)])/(1 - x) - 
   (z*PolyLog[2, -(x*z)])/x^2 + (z*PolyLog[2, -(x*z)])/x + 
   (z*PolyLog[2, -(x*z)])/(1 + x) + (z*PolyLog[2, -(x*z)])/
    (x^2*(1 + x)) + (2*z^2*PolyLog[2, -(x*z)])/(1 - x) + 
   (2*z^2*PolyLog[2, -(x*z)])/x^2 - 4*x*z^2*PolyLog[2, -(x*z)] - 
   (2*z^2*PolyLog[2, -(x*z)])/(1 + x) - (2*z^2*PolyLog[2, -(x*z)])/
    (x^2*(1 + x)) - (2*z^2*PolyLog[2, -(x*z)])/(x*(1 + x))) + 
 (-5/3 + (5*Pi^2)/12 + (5*Pi^2)/(12*(1 - x)) + Pi^2/(6*x^2) + 13/(9*x) - 
   Pi^2/(6*x) - x + (Pi^2*x)/12 - (22*x^2)/9 + Pi^2/(3*(1 + x)) - 
   Pi^2/(6*x^2*(1 + x)) + 71/(72*z) - Pi^2/(12*z) - 13/(18*x*z) - 
   (121*x)/(72*z) - (Pi^2*x)/(12*z) + (11*x^2)/(9*z) - (37*z)/24 - 
   (Pi^2*z)/3 - (5*Pi^2*z)/(6*(1 - x)) - (Pi^2*z)/(3*x^2) + 
   (Pi^2*z)/(3*x) + (95*x*z)/24 + (Pi^2*x*z)/2 - (2*Pi^2*z)/(3*(1 + x)) + 
   (Pi^2*z)/(3*x^2*(1 + x)) - (43*z^2)/36 + (Pi^2*z^2)/(1 - x) + 
   (2*Pi^2*z^2)/(3*x^2) + (77*x*z^2)/36 - (2*Pi^2*x*z^2)/3 + 
   (Pi^2*z^2)/(3*(1 + x)) - (2*Pi^2*z^2)/(3*x^2*(1 + x)) - 
   (2*Pi^2*z^2)/(3*x*(1 + x)) - (3*sqrtxz3*InvTanInt[-sqrtxz3])/4 + 
   (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/(4*x) + 
   (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 - 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3])/4 - (3*sqrtxz3*z*InvTanInt[sqrtxz3])/
    (4*x) - (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/2 + 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) + 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 - (3*sqrtxz1*Log[2])/(1 - x) + 
   2*sqrtxz1*x*Log[2] - (3*Log[2]^2)/(1 - x) + 2*x*Log[2]^2 + 
   4*z*Log[2]^2 - (2*z*Log[2]^2)/(1 - x) - (8*z^2*Log[2]^2)/(1 - x) + 
   8*x*z^2*Log[2]^2 - (3*sqrtxz3*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 + 
   (3*sqrtxz3*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/(2*x) + 
   (3*sqrtxz3*x*z*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 - 
   (23*sqrtxz3*z^2*ArcTan[sqrtxz3]*Log[sqrtxz3])/2 + (3*Log[1 - x])/4 + 
   (2*Log[1 - x])/(3*x) + (x*Log[1 - x])/4 - (2*x^2*Log[1 - x])/3 - 
   Log[1 - x]/(12*z) - Log[1 - x]/(3*x*z) + (5*x*Log[1 - x])/(12*z) + 
   (x^2*Log[1 - x])/(3*z) - (3*z*Log[1 - x])/4 - (x*z*Log[1 - x])/4 + 
   (z^2*Log[1 - x])/3 - (2*x*z^2*Log[1 - x])/3 + 2*Log[x] + 
   (9*Log[x])/(4*(1 - x)) - (3*sqrtxz1*Log[x])/(2*(1 - x)) + 
   (2*Log[x])/x^2 - (2*Log[x])/x + (3*x*Log[x])/2 + sqrtxz1*x*Log[x] + 
   3*x^2*Log[x] + (2*Log[x])/(1 + x) - (2*Log[x])/(x^2*(1 + x)) - 
   (x*Log[x])/(2*(x - z)) + (x^2*Log[x])/(x - z) - (x^3*Log[x])/(x - z) - 
   (5*Log[x])/(6*z) + (2*Log[x])/(3*(1 - x)*z) - (11*x*Log[x])/(6*z) - 
   (x^2*Log[x])/z - (3*z*Log[x])/4 - (11*z*Log[x])/(4*(1 - x)) - 
   (4*z*Log[x])/x^2 + (4*z*Log[x])/x - (3*x*z*Log[x])/4 - 
   (4*z*Log[x])/(1 + x) + (4*z*Log[x])/(x^2*(1 + x)) - (2*z^2*Log[x])/3 - 
   (2*z^2*Log[x])/(3*(1 - x)) + (8*z^2*Log[x])/x^2 + (4*x*z^2*Log[x])/3 - 
   (8*z^2*Log[x])/(x^2*(1 + x)) - (8*z^2*Log[x])/(x*(1 + x)) - 
   Log[2]*Log[x] - (5*Log[2]*Log[x])/(2*(1 - x)) + 2*x*Log[2]*Log[x] + 
   4*z*Log[2]*Log[x] + (z*Log[2]*Log[x])/(1 - x) - 2*x*z*Log[2]*Log[x] - 
   (8*z^2*Log[2]*Log[x])/(1 - x) + 8*x*z^2*Log[2]*Log[x] - 
   (3*Log[1 - x]*Log[x])/(2*(1 - x)) - (Log[1 - x]*Log[x])/x^2 + 
   (Log[1 - x]*Log[x])/x + x*Log[1 - x]*Log[x] - 
   (Log[1 - x]*Log[x])/(1 + x) + (Log[1 - x]*Log[x])/(x^2*(1 + x)) + 
   (3*z*Log[1 - x]*Log[x])/(1 - x) + (2*z*Log[1 - x]*Log[x])/x^2 - 
   (2*z*Log[1 - x]*Log[x])/x - 2*x*z*Log[1 - x]*Log[x] + 
   (2*z*Log[1 - x]*Log[x])/(1 + x) - (2*z*Log[1 - x]*Log[x])/
    (x^2*(1 + x)) - (4*z^2*Log[1 - x]*Log[x])/(1 - x) - 
   (4*z^2*Log[1 - x]*Log[x])/x^2 + 4*x*z^2*Log[1 - x]*Log[x] + 
   (4*z^2*Log[1 - x]*Log[x])/(x^2*(1 + x)) + (4*z^2*Log[1 - x]*Log[x])/
    (x*(1 + x)) - 2*Log[x]^2 + Log[x]^2/(1 - x) - (3*Log[x]^2)/(4*x^2) + 
   (3*Log[x]^2)/(4*x) - (5*x*Log[x]^2)/2 - (5*Log[x]^2)/(4*(1 + x)) + 
   (3*Log[x]^2)/(4*x^2*(1 + x)) + Log[x]^2/(2*z) + (x*Log[x]^2)/(2*z) + 
   2*z*Log[x]^2 - (2*z*Log[x]^2)/(1 - x) + (3*z*Log[x]^2)/(2*x^2) - 
   (3*z*Log[x]^2)/(2*x) + 3*x*z*Log[x]^2 + (5*z*Log[x]^2)/(2*(1 + x)) - 
   (3*z*Log[x]^2)/(2*x^2*(1 + x)) + (z^2*Log[x]^2)/(1 - x) - 
   (3*z^2*Log[x]^2)/x^2 - 2*x*z^2*Log[x]^2 - (z^2*Log[x]^2)/(1 + x) + 
   (3*z^2*Log[x]^2)/(x^2*(1 + x)) + (3*z^2*Log[x]^2)/(x*(1 + x)) + 
   2*Log[x]*Log[1 + x] + (Log[x]*Log[1 + x])/x^2 - 
   (Log[x]*Log[1 + x])/x + 2*x*Log[x]*Log[1 + x] + 
   (Log[x]*Log[1 + x])/(1 + x) - (Log[x]*Log[1 + x])/(x^2*(1 + x)) - 
   4*z*Log[x]*Log[1 + x] - (2*z*Log[x]*Log[1 + x])/x^2 + 
   (2*z*Log[x]*Log[1 + x])/x - 4*x*z*Log[x]*Log[1 + x] - 
   (2*z*Log[x]*Log[1 + x])/(1 + x) + (2*z*Log[x]*Log[1 + x])/
    (x^2*(1 + x)) + (4*z^2*Log[x]*Log[1 + x])/x^2 - 
   (4*z^2*Log[x]*Log[1 + x])/(x^2*(1 + x)) - (4*z^2*Log[x]*Log[1 + x])/
    (x*(1 + x)) + (2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (x*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (2*x^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (4*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (8*x*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (4*x^2*z*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 + 
   (8*x*z^2*Log[x]*Log[1 - sqrtxz2 + x])/sqrtxz2 - 
   (2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (x*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (2*x^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (4*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (8*x*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 + 
   (4*x^2*z*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (8*x*z^2*Log[x]*Log[1 + sqrtxz2 + x])/sqrtxz2 - 
   (Log[x]*Log[1 + x/z])/2 - (Log[x]*Log[1 + x/z])/(2*x^2) + 
   (Log[x]*Log[1 + x/z])/(2*x) + (x*Log[x]*Log[1 + x/z])/2 + 
   (Log[x]*Log[1 + x/z])/(2*(1 + x)) + (Log[x]*Log[1 + x/z])/
    (2*x^2*(1 + x)) + z*Log[x]*Log[1 + x/z] + (z*Log[x]*Log[1 + x/z])/
    x^2 - (z*Log[x]*Log[1 + x/z])/x - x*z*Log[x]*Log[1 + x/z] - 
   (z*Log[x]*Log[1 + x/z])/(1 + x) - (z*Log[x]*Log[1 + x/z])/
    (x^2*(1 + x)) - (2*z^2*Log[x]*Log[1 + x/z])/x^2 + 
   2*x*z^2*Log[x]*Log[1 + x/z] + (2*z^2*Log[x]*Log[1 + x/z])/(1 + x) + 
   (2*z^2*Log[x]*Log[1 + x/z])/(x^2*(1 + x)) + 
   (2*z^2*Log[x]*Log[1 + x/z])/(x*(1 + x)) + (3*Log[1 - z])/4 + 
   (2*Log[1 - z])/(3*x) + (x*Log[1 - z])/4 - (2*x^2*Log[1 - z])/3 - 
   Log[1 - z]/(12*z) - Log[1 - z]/(3*x*z) + (5*x*Log[1 - z])/(12*z) + 
   (x^2*Log[1 - z])/(3*z) - (3*z*Log[1 - z])/4 - (x*z*Log[1 - z])/4 + 
   (z^2*Log[1 - z])/3 - (2*x*z^2*Log[1 - z])/3 + Log[x]*Log[1 - z] + 
   x*Log[x]*Log[1 - z] - (Log[x]*Log[1 - z])/(2*z) - 
   (x*Log[x]*Log[1 - z])/(2*z) + (3*sqrtxz1*Log[1 + sqrtxz1 - z])/
    (1 - x) - 2*sqrtxz1*x*Log[1 + sqrtxz1 - z] + 
   Log[2]*Log[1 + sqrtxz1 - z] + (4*Log[2]*Log[1 + sqrtxz1 - z])/
    (1 - x) - 3*x*Log[2]*Log[1 + sqrtxz1 - z] - 
   6*z*Log[2]*Log[1 + sqrtxz1 - z] + 2*x*z*Log[2]*Log[1 + sqrtxz1 - z] + 
   (12*z^2*Log[2]*Log[1 + sqrtxz1 - z])/(1 - x) - 
   12*x*z^2*Log[2]*Log[1 + sqrtxz1 - z] + Log[x]*Log[1 + sqrtxz1 - z] + 
   (Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) - 
   x*Log[x]*Log[1 + sqrtxz1 - z] - 2*z*Log[x]*Log[1 + sqrtxz1 - z] - 
   (2*z*Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) + 
   2*x*z*Log[x]*Log[1 + sqrtxz1 - z] + 
   (4*z^2*Log[x]*Log[1 + sqrtxz1 - z])/(1 - x) - 
   4*x*z^2*Log[x]*Log[1 + sqrtxz1 - z] - Log[1 + sqrtxz1 - z]^2 - 
   Log[1 + sqrtxz1 - z]^2/(1 - x) + x*Log[1 + sqrtxz1 - z]^2 + 
   2*z*Log[1 + sqrtxz1 - z]^2 + (2*z*Log[1 + sqrtxz1 - z]^2)/(1 - x) - 
   2*x*z*Log[1 + sqrtxz1 - z]^2 - (4*z^2*Log[1 + sqrtxz1 - z]^2)/
    (1 - x) + 4*x*z^2*Log[1 + sqrtxz1 - z]^2 - (3*Log[z])/4 + 
   (3*Log[z])/(2*(1 - x)) - (3*sqrtxz1*Log[z])/(2*(1 - x)) + 
   (2*Log[z])/(3*x) - (x*Log[z])/4 + sqrtxz1*x*Log[z] - 
   (5*x^2*Log[z])/3 + Log[z]/(2*(1 - z)) - Log[z]/(3*x*(1 - z)) - 
   (x*Log[z])/(2*(1 - z)) + (x^2*Log[z])/(3*(1 - z)) + 
   (x*Log[z])/(2*(x - z)) - (x^2*Log[z])/(x - z) + (x^3*Log[z])/(x - z) - 
   Log[z]/(12*z) - Log[z]/(3*x*z) + (5*x*Log[z])/(12*z) + 
   (x^2*Log[z])/(3*z) - 2*z*Log[z] + (3*z*Log[z])/(2*(1 - x)) - 
   (x*z*Log[z])/2 + (z^2*Log[z])/3 - (2*x*z^2*Log[z])/3 + Log[2]*Log[z] - 
   (7*Log[2]*Log[z])/(2*(1 - x)) + 2*x*Log[2]*Log[z] + 
   4*z*Log[2]*Log[z] - (5*z*Log[2]*Log[z])/(1 - x) + 
   2*x*z*Log[2]*Log[z] - (8*z^2*Log[2]*Log[z])/(1 - x) + 
   8*x*z^2*Log[2]*Log[z] + (Log[1 - x]*Log[z])/2 + 
   (x*Log[1 - x]*Log[z])/2 + x*z*Log[1 - x]*Log[z] - Log[x]*Log[z] - 
   (Log[x]*Log[z])/(2*(1 - x)) + (Log[x]*Log[z])/(2*x^2) - 
   (Log[x]*Log[z])/(2*x) - (Log[x]*Log[z])/(2*(1 + x)) - 
   (Log[x]*Log[z])/(2*x^2*(1 + x)) - (Log[x]*Log[z])/(2*z) - 
   (x*Log[x]*Log[z])/(2*z) + z*Log[x]*Log[z] + 
   (7*z*Log[x]*Log[z])/(2*(1 - x)) - (z*Log[x]*Log[z])/x^2 + 
   (z*Log[x]*Log[z])/x - 3*x*z*Log[x]*Log[z] + 
   (z*Log[x]*Log[z])/(1 + x) + (z*Log[x]*Log[z])/(x^2*(1 + x)) - 
   (4*z^2*Log[x]*Log[z])/(1 - x) + (2*z^2*Log[x]*Log[z])/x^2 + 
   2*x*z^2*Log[x]*Log[z] - (2*z^2*Log[x]*Log[z])/(1 + x) - 
   (2*z^2*Log[x]*Log[z])/(x^2*(1 + x)) - (2*z^2*Log[x]*Log[z])/
    (x*(1 + x)) + (Log[1 + x/z]*Log[z])/2 + (Log[1 + x/z]*Log[z])/
    (2*x^2) - (Log[1 + x/z]*Log[z])/(2*x) - (x*Log[1 + x/z]*Log[z])/2 - 
   (Log[1 + x/z]*Log[z])/(2*(1 + x)) - (Log[1 + x/z]*Log[z])/
    (2*x^2*(1 + x)) - z*Log[1 + x/z]*Log[z] - (z*Log[1 + x/z]*Log[z])/
    x^2 + (z*Log[1 + x/z]*Log[z])/x + x*z*Log[1 + x/z]*Log[z] + 
   (z*Log[1 + x/z]*Log[z])/(1 + x) + (z*Log[1 + x/z]*Log[z])/
    (x^2*(1 + x)) + (2*z^2*Log[1 + x/z]*Log[z])/x^2 - 
   2*x*z^2*Log[1 + x/z]*Log[z] - (2*z^2*Log[1 + x/z]*Log[z])/(1 + x) - 
   (2*z^2*Log[1 + x/z]*Log[z])/(x^2*(1 + x)) - 
   (2*z^2*Log[1 + x/z]*Log[z])/(x*(1 + x)) - (Log[1 - z]*Log[z])/
    (2*(1 - x)) + x*Log[1 - z]*Log[z] + (z*Log[1 - z]*Log[z])/(1 - x) - 
   2*x*z*Log[1 - z]*Log[z] + (3*Log[1 + sqrtxz1 - z]*Log[z])/
    (2*(1 - x)) - x*Log[1 + sqrtxz1 - z]*Log[z] - 
   2*z*Log[1 + sqrtxz1 - z]*Log[z] + (z*Log[1 + sqrtxz1 - z]*Log[z])/
    (1 - x) + (4*z^2*Log[1 + sqrtxz1 - z]*Log[z])/(1 - x) - 
   4*x*z^2*Log[1 + sqrtxz1 - z]*Log[z] + Log[z]^2 + 
   Log[z]^2/(2*(1 - x)) + Log[z]^2/(4*x^2) - Log[z]^2/(4*x) - 
   (x*Log[z]^2)/2 - Log[z]^2/(4*(1 + x)) - Log[z]^2/(4*x^2*(1 + x)) - 
   z*Log[z]^2 - (z*Log[z]^2)/(1 - x) - (z*Log[z]^2)/(2*x^2) + 
   (z*Log[z]^2)/(2*x) + 3*x*z*Log[z]^2 + (z*Log[z]^2)/(2*(1 + x)) + 
   (z*Log[z]^2)/(2*x^2*(1 + x)) + (z^2*Log[z]^2)/(1 - x) + 
   (z^2*Log[z]^2)/x^2 - 2*x*z^2*Log[z]^2 - (z^2*Log[z]^2)/(1 + x) - 
   (z^2*Log[z]^2)/(x^2*(1 + x)) - (z^2*Log[z]^2)/(x*(1 + x)) + 
   (3*sqrtxz3*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 - 
   (3*sqrtxz3*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/(2*x) - 
   (3*sqrtxz3*x*z*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 + 
   (23*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z])/2 - 
   Log[2]*Log[1 + sqrtxz1 + z] + (2*Log[2]*Log[1 + sqrtxz1 + z])/
    (1 - x) - x*Log[2]*Log[1 + sqrtxz1 + z] - 
   2*z*Log[2]*Log[1 + sqrtxz1 + z] + (4*z*Log[2]*Log[1 + sqrtxz1 + z])/
    (1 - x) - 2*x*z*Log[2]*Log[1 + sqrtxz1 + z] + 
   (4*z^2*Log[2]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   4*x*z^2*Log[2]*Log[1 + sqrtxz1 + z] + (3*Log[x]*Log[1 + sqrtxz1 + z])/
    (2*(1 - x)) - x*Log[x]*Log[1 + sqrtxz1 + z] - 
   2*z*Log[x]*Log[1 + sqrtxz1 + z] + (z*Log[x]*Log[1 + sqrtxz1 + z])/
    (1 - x) + (4*z^2*Log[x]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   4*x*z^2*Log[x]*Log[1 + sqrtxz1 + z] + Log[1 + sqrtxz1 - z]*
    Log[1 + sqrtxz1 + z] - (2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/
    (1 - x) + x*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] + 
   2*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   (4*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   2*x*z*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   (4*z^2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z])/(1 - x) + 
   4*x*z^2*Log[1 + sqrtxz1 - z]*Log[1 + sqrtxz1 + z] - 
   Log[z]*Log[1 + sqrtxz1 + z] + (2*Log[z]*Log[1 + sqrtxz1 + z])/
    (1 - x) - x*Log[z]*Log[1 + sqrtxz1 + z] - 
   2*z*Log[z]*Log[1 + sqrtxz1 + z] + (4*z*Log[z]*Log[1 + sqrtxz1 + z])/
    (1 - x) - 2*x*z*Log[z]*Log[1 + sqrtxz1 + z] + 
   (4*z^2*Log[z]*Log[1 + sqrtxz1 + z])/(1 - x) - 
   4*x*z^2*Log[z]*Log[1 + sqrtxz1 + z] - (Log[x]*Log[x + z])/2 + 
   (Log[x]*Log[x + z])/(1 - x) - (x*Log[x]*Log[x + z])/2 - 
   z*Log[x]*Log[x + z] + (2*z*Log[x]*Log[x + z])/(1 - x) - 
   x*z*Log[x]*Log[x + z] + (2*z^2*Log[x]*Log[x + z])/(1 - x) - 
   2*x*z^2*Log[x]*Log[x + z] + (Log[z]*Log[x + z])/2 - 
   (Log[z]*Log[x + z])/(1 - x) + (x*Log[z]*Log[x + z])/2 + 
   z*Log[z]*Log[x + z] - (2*z*Log[z]*Log[x + z])/(1 - x) + 
   x*z*Log[z]*Log[x + z] - (2*z^2*Log[z]*Log[x + z])/(1 - x) + 
   2*x*z^2*Log[z]*Log[x + z] - (Log[x]*Log[1 + x*z])/(1 - x) - 
   (Log[x]*Log[1 + x*z])/(2*x^2) + (Log[x]*Log[1 + x*z])/(2*x) + 
   x*Log[x]*Log[1 + x*z] + (Log[x]*Log[1 + x*z])/(2*(1 + x)) + 
   (Log[x]*Log[1 + x*z])/(2*x^2*(1 + x)) + 2*z*Log[x]*Log[1 + x*z] - 
   (2*z*Log[x]*Log[1 + x*z])/(1 - x) + (z*Log[x]*Log[1 + x*z])/x^2 - 
   (z*Log[x]*Log[1 + x*z])/x - (z*Log[x]*Log[1 + x*z])/(1 + x) - 
   (z*Log[x]*Log[1 + x*z])/(x^2*(1 + x)) - (2*z^2*Log[x]*Log[1 + x*z])/
    (1 - x) - (2*z^2*Log[x]*Log[1 + x*z])/x^2 + 
   4*x*z^2*Log[x]*Log[1 + x*z] + (2*z^2*Log[x]*Log[1 + x*z])/(1 + x) + 
   (2*z^2*Log[x]*Log[1 + x*z])/(x^2*(1 + x)) + 
   (2*z^2*Log[x]*Log[1 + x*z])/(x*(1 + x)) - (Log[z]*Log[1 + x*z])/
    (1 - x) - (Log[z]*Log[1 + x*z])/(2*x^2) + 
   (Log[z]*Log[1 + x*z])/(2*x) + x*Log[z]*Log[1 + x*z] + 
   (Log[z]*Log[1 + x*z])/(2*(1 + x)) + (Log[z]*Log[1 + x*z])/
    (2*x^2*(1 + x)) + 2*z*Log[z]*Log[1 + x*z] - 
   (2*z*Log[z]*Log[1 + x*z])/(1 - x) + (z*Log[z]*Log[1 + x*z])/x^2 - 
   (z*Log[z]*Log[1 + x*z])/x - (z*Log[z]*Log[1 + x*z])/(1 + x) - 
   (z*Log[z]*Log[1 + x*z])/(x^2*(1 + x)) - (2*z^2*Log[z]*Log[1 + x*z])/
    (1 - x) - (2*z^2*Log[z]*Log[1 + x*z])/x^2 + 
   4*x*z^2*Log[z]*Log[1 + x*z] + (2*z^2*Log[z]*Log[1 + x*z])/(1 + x) + 
   (2*z^2*Log[z]*Log[1 + x*z])/(x^2*(1 + x)) + 
   (2*z^2*Log[z]*Log[1 + x*z])/(x*(1 + x)) + 
   (2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (x*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (2*x^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (4*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (8*x*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (4*x^2*z*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 + 
   (8*x*z^2*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)])/sqrtxz2 - 
   (2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (x*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (2*x^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (4*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (8*x*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 + 
   (4*x^2*z*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (8*x*z^2*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)])/sqrtxz2 - 
   (2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (x*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (2*x^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (4*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (8*x*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (4*x^2*z*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 - 
   (8*x*z^2*PolyLog[2, 1/2 - sqrtxz2/2 - x/2])/sqrtxz2 + 
   (2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (x*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (2*x^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (4*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (8*x*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 - 
   (4*x^2*z*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   (8*x*z^2*PolyLog[2, 1/2 + sqrtxz2/2 - x/2])/sqrtxz2 + 
   2*PolyLog[2, -x] + PolyLog[2, -x]/x^2 - PolyLog[2, -x]/x + 
   2*x*PolyLog[2, -x] + PolyLog[2, -x]/(1 + x) - 
   PolyLog[2, -x]/(x^2*(1 + x)) - 4*z*PolyLog[2, -x] - 
   (2*z*PolyLog[2, -x])/x^2 + (2*z*PolyLog[2, -x])/x - 
   4*x*z*PolyLog[2, -x] - (2*z*PolyLog[2, -x])/(1 + x) + 
   (2*z*PolyLog[2, -x])/(x^2*(1 + x)) + (4*z^2*PolyLog[2, -x])/x^2 - 
   (4*z^2*PolyLog[2, -x])/(x^2*(1 + x)) - (4*z^2*PolyLog[2, -x])/
    (x*(1 + x)) - PolyLog[2, x] - (3*PolyLog[2, x])/(2*(1 - x)) - 
   PolyLog[2, x]/x^2 + PolyLog[2, x]/x - PolyLog[2, x]/(1 + x) + 
   PolyLog[2, x]/(x^2*(1 + x)) + PolyLog[2, x]/(2*z) + 
   (x*PolyLog[2, x])/(2*z) + (3*z*PolyLog[2, x])/(1 - x) + 
   (2*z*PolyLog[2, x])/x^2 - (2*z*PolyLog[2, x])/x - 
   2*x*z*PolyLog[2, x] + (2*z*PolyLog[2, x])/(1 + x) - 
   (2*z*PolyLog[2, x])/(x^2*(1 + x)) - (4*z^2*PolyLog[2, x])/(1 - x) - 
   (4*z^2*PolyLog[2, x])/x^2 + 4*x*z^2*PolyLog[2, x] + 
   (4*z^2*PolyLog[2, x])/(x^2*(1 + x)) + (4*z^2*PolyLog[2, x])/
    (x*(1 + x)) + PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
   PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)]/(2*(1 - x)) - 
   (3*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) + 
   2*x*z*PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] - 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)]/(2*(1 - x)) + 
   (3*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)])/(1 - x) - 
   2*x*z*PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   PolyLog[2, 1 - x/z]/(2*(1 - x)) - x*PolyLog[2, 1 - x/z] - 
   (z*PolyLog[2, 1 - x/z])/(1 - x) + 2*x*z*PolyLog[2, 1 - x/z] + 
   (3*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(2*(1 - x)) - 
   x*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   2*z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) + 
   (4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2])/(1 - x) - 
   4*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] - 
   (3*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(2*(1 - x)) + 
   x*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   2*z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - 
   (z*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) - 
   (4*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2])/(1 - x) + 
   4*x*z^2*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] - PolyLog[2, -(x/z)] + 
   PolyLog[2, -(x/z)]/(1 - x) - PolyLog[2, -(x/z)]/(2*x^2) + 
   PolyLog[2, -(x/z)]/(2*x) + PolyLog[2, -(x/z)]/(2*(1 + x)) + 
   PolyLog[2, -(x/z)]/(2*x^2*(1 + x)) + (2*z*PolyLog[2, -(x/z)])/
    (1 - x) + (z*PolyLog[2, -(x/z)])/x^2 - (z*PolyLog[2, -(x/z)])/x - 
   2*x*z*PolyLog[2, -(x/z)] - (z*PolyLog[2, -(x/z)])/(1 + x) - 
   (z*PolyLog[2, -(x/z)])/(x^2*(1 + x)) + (2*z^2*PolyLog[2, -(x/z)])/
    (1 - x) - (2*z^2*PolyLog[2, -(x/z)])/x^2 + 
   (2*z^2*PolyLog[2, -(x/z)])/(1 + x) + (2*z^2*PolyLog[2, -(x/z)])/
    (x^2*(1 + x)) + (2*z^2*PolyLog[2, -(x/z)])/(x*(1 + x)) - 
   PolyLog[2, z]/2 - PolyLog[2, z]/(2*(1 - x)) + (x*PolyLog[2, z])/2 + 
   (z*PolyLog[2, z])/(1 - x) - 3*x*z*PolyLog[2, z] - 
   PolyLog[2, -(x*z)]/(1 - x) - PolyLog[2, -(x*z)]/(2*x^2) + 
   PolyLog[2, -(x*z)]/(2*x) + x*PolyLog[2, -(x*z)] + 
   PolyLog[2, -(x*z)]/(2*(1 + x)) + PolyLog[2, -(x*z)]/(2*x^2*(1 + x)) + 
   2*z*PolyLog[2, -(x*z)] - (2*z*PolyLog[2, -(x*z)])/(1 - x) + 
   (z*PolyLog[2, -(x*z)])/x^2 - (z*PolyLog[2, -(x*z)])/x - 
   (z*PolyLog[2, -(x*z)])/(1 + x) - (z*PolyLog[2, -(x*z)])/
    (x^2*(1 + x)) - (2*z^2*PolyLog[2, -(x*z)])/(1 - x) - 
   (2*z^2*PolyLog[2, -(x*z)])/x^2 + 4*x*z^2*PolyLog[2, -(x*z)] + 
   (2*z^2*PolyLog[2, -(x*z)])/(1 + x) + (2*z^2*PolyLog[2, -(x*z)])/
    (x^2*(1 + x)) + (2*z^2*PolyLog[2, -(x*z)])/(x*(1 + x)))/NC + 
 NC*DeltaDist[1 - z]*(-41/72 + Pi^2/12 + 26/(27*x) + (17*x)/72 + 
   (Pi^2*x)/4 - (17*x^2)/27 + (Pi^2*x^2)/6 - (11*Log[1 - x])/12 + 
   (Pi^2*Log[1 - x])/12 + (13*Log[1 - x])/(18*x) + (17*x*Log[1 - x])/12 + 
   (Pi^2*x*Log[1 - x])/12 - (11*x^2*Log[1 - x])/9 + Log[1 - x]^2/8 + 
   Log[1 - x]^2/(6*x) - (x*Log[1 - x]^2)/8 - (x^2*Log[1 - x]^2)/6 + 
   (23*Log[x])/12 - (Pi^2*Log[x])/6 - (5*x*Log[x])/12 - 
   (Pi^2*x*Log[x])/6 + (19*x^2*Log[x])/9 - (Log[1 - x]*Log[x])/4 - 
   (Log[1 - x]*Log[x])/(3*x) + (x*Log[1 - x]*Log[x])/4 + 
   (x^2*Log[1 - x]*Log[x])/3 - (Log[1 - x]^2*Log[x])/4 - 
   (x*Log[1 - x]^2*Log[x])/4 - (13*Log[x]^2)/16 - (13*x*Log[x]^2)/16 - 
   (5*x^2*Log[x]^2)/6 + (5*Log[x]^3)/24 + (5*x*Log[x]^3)/24 - 
   (3*PolyLog[2, x])/4 - PolyLog[2, x]/(3*x) - (5*x*PolyLog[2, x])/4 - 
   (2*x^2*PolyLog[2, x])/3 - (Log[1 - x]*PolyLog[2, x])/2 - 
   (x*Log[1 - x]*PolyLog[2, x])/2 + (Log[x]*PolyLog[2, x])/2 + 
   (x*Log[x]*PolyLog[2, x])/2 - PolyLog[3, 1 - x]/2 - 
   (x*PolyLog[3, 1 - x])/2) + 
 (DeltaDist[1 - z]*(41/72 - Pi^2/12 - 26/(27*x) - (17*x)/72 - 
    (Pi^2*x)/4 + (17*x^2)/27 - (Pi^2*x^2)/6 + (11*Log[1 - x])/12 - 
    (Pi^2*Log[1 - x])/12 - (13*Log[1 - x])/(18*x) - 
    (17*x*Log[1 - x])/12 - (Pi^2*x*Log[1 - x])/12 + 
    (11*x^2*Log[1 - x])/9 - Log[1 - x]^2/8 - Log[1 - x]^2/(6*x) + 
    (x*Log[1 - x]^2)/8 + (x^2*Log[1 - x]^2)/6 - (23*Log[x])/12 + 
    (Pi^2*Log[x])/6 + (5*x*Log[x])/12 + (Pi^2*x*Log[x])/6 - 
    (19*x^2*Log[x])/9 + (Log[1 - x]*Log[x])/4 + 
    (Log[1 - x]*Log[x])/(3*x) - (x*Log[1 - x]*Log[x])/4 - 
    (x^2*Log[1 - x]*Log[x])/3 + (Log[1 - x]^2*Log[x])/4 + 
    (x*Log[1 - x]^2*Log[x])/4 + (13*Log[x]^2)/16 + (13*x*Log[x]^2)/16 + 
    (5*x^2*Log[x]^2)/6 - (5*Log[x]^3)/24 - (5*x*Log[x]^3)/24 + 
    (3*PolyLog[2, x])/4 + PolyLog[2, x]/(3*x) + (5*x*PolyLog[2, x])/4 + 
    (2*x^2*PolyLog[2, x])/3 + (Log[1 - x]*PolyLog[2, x])/2 + 
    (x*Log[1 - x]*PolyLog[2, x])/2 - (Log[x]*PolyLog[2, x])/2 - 
    (x*Log[x]*PolyLog[2, x])/2 + PolyLog[3, 1 - x]/2 + 
    (x*PolyLog[3, 1 - x])/2))/NC + DeltaDist[1 - z]*PlusDist[0, 1 - x]*
  (101/27 - (11*Pi^2)/36 - (15*Zeta[3])/2) + 
 DeltaDist[1 - x]*PlusDist[0, 1 - z]*(101/27 - (11*Pi^2)/36 - 
   (15*Zeta[3])/2) + (DeltaDist[1 - x]*DeltaDist[1 - z]*
   (511/64 + (29*Pi^2)/48 - (7*Pi^4)/360 - (15*Zeta[3])/4))/NC^2 + 
 (LMUA*DeltaDist[1 - x]*DeltaDist[1 - z]*(93/32 + Pi^2/8 - 
    (5*Zeta[3])/2))/NC^2 + (LMUF*DeltaDist[1 - x]*DeltaDist[1 - z]*
   (93/32 + Pi^2/8 - (5*Zeta[3])/2))/NC^2 + 
 LMUA*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z]*(245/96 - (13*Pi^2)/72 - 
   Zeta[3]) + LMUF*NC^2*DeltaDist[1 - x]*DeltaDist[1 - z]*
  (245/96 - (13*Pi^2)/72 - Zeta[3]) + 
 (NF*DeltaDist[1 - x]*DeltaDist[1 - z]*(-127/48 - (19*Pi^2)/108 - 
    Zeta[3]/3))/NC + NC*NF*DeltaDist[1 - x]*DeltaDist[1 - z]*
  (127/48 + (19*Pi^2)/108 + Zeta[3]/3) + 
 DeltaDist[1 - x]*DeltaDist[1 - z]*(1/48 + Pi^2/27 - Pi^4/120 + 
   Zeta[3]/3) + (2*DeltaDist[1 - z]*PlusDist[0, 1 - x]*Zeta[3])/NC^2 + 
 (2*DeltaDist[1 - x]*PlusDist[0, 1 - z]*Zeta[3])/NC^2 + 
 NC^2*DeltaDist[1 - x]*DeltaDist[1 - z]*(-1537/192 - (277*Pi^2)/432 + 
   Pi^4/36 + (41*Zeta[3])/12) + LMUA*DeltaDist[1 - x]*DeltaDist[1 - z]*
  (-131/24 + Pi^2/18 + (7*Zeta[3])/2) + LMUF*DeltaDist[1 - x]*
  DeltaDist[1 - z]*(-131/24 + Pi^2/18 + (7*Zeta[3])/2) + 
 NC^2*DeltaDist[1 - z]*PlusDist[0, 1 - x]*(-101/27 + (11*Pi^2)/36 + 
   (11*Zeta[3])/2) + NC^2*DeltaDist[1 - x]*PlusDist[0, 1 - z]*
  (-101/27 + (11*Pi^2)/36 + (11*Zeta[3])/2) + 
 NC^2*DeltaDist[1 - z]*(-91/216 - (13*Pi^2)/72 + (13*Pi^2)/(72*(1 - x)) + 
   (845*x)/216 - (7*Pi^2*x)/18 + (19*Log[1 - x])/18 + 
   (Pi^2*Log[1 - x])/4 + (Pi^2*Log[1 - x])/(12*(1 - x)) - 
   (47*x*Log[1 - x])/72 + (Pi^2*x*Log[1 - x])/4 + (11*Log[1 - x]^2)/24 + 
   (11*x*Log[1 - x]^2)/24 - Log[1 - x]^3/4 - (x*Log[1 - x]^3)/4 + 
   Log[x]/24 - (Pi^2*Log[x])/2 - (5*Log[x])/(6*(1 - x)) + 
   (5*Pi^2*Log[x])/(6*(1 - x)) + (13*x*Log[x])/12 - (Pi^2*x*Log[x])/2 - 
   (7*Log[1 - x]*Log[x])/6 + (11*Log[1 - x]*Log[x])/(6*(1 - x)) - 
   (2*x*Log[1 - x]*Log[x])/3 + Log[1 - x]^2*Log[x] - 
   (9*Log[1 - x]^2*Log[x])/(4*(1 - x)) + x*Log[1 - x]^2*Log[x] + 
   (49*Log[x]^2)/48 - (83*Log[x]^2)/(48*(1 - x)) + (55*x*Log[x]^2)/48 - 
   (5*Log[1 - x]*Log[x]^2)/8 + (5*Log[1 - x]*Log[x]^2)/(4*(1 - x)) - 
   (5*x*Log[1 - x]*Log[x]^2)/8 + (11*Log[x]^3)/48 - 
   Log[x]^3/(4*(1 - x)) + (11*x*Log[x]^3)/48 + (5*PolyLog[2, x])/12 - 
   (13*PolyLog[2, x])/(12*(1 - x)) + (7*x*PolyLog[2, x])/6 - 
   (Log[1 - x]*PolyLog[2, x])/(2*(1 - x)) + (Log[x]*PolyLog[2, x])/
    (2*(1 - x)) + PolyLog[3, 1 - x] - (5*PolyLog[3, 1 - x])/(2*(1 - x)) + 
   x*PolyLog[3, 1 - x] + (5*PolyLog[3, x])/4 - 
   (5*PolyLog[3, x])/(2*(1 - x)) + (5*x*PolyLog[3, x])/4 - 4*Zeta[3] + 
   (5*Zeta[3])/(2*(1 - x)) - 4*x*Zeta[3]) + 
 (DeltaDist[1 - z]*(-29/8 + Pi^2/12 - Pi^2/(8*(1 - x)) + (31*x)/8 - 
    (5*Pi^2*x)/24 + Log[1 - x]/2 + (Pi^2*Log[1 - x])/4 - 
    (Pi^2*Log[1 - x])/(12*(1 - x)) + (27*x*Log[1 - x])/8 + 
    (Pi^2*x*Log[1 - x])/4 - Log[1 - x]^3/4 - (x*Log[1 - x]^3)/4 - 
    (21*Log[x])/8 - (Pi^2*Log[x])/3 + (5*Log[x])/(1 - x) + 
    (Pi^2*Log[x])/(2*(1 - x)) - (11*x*Log[x])/2 - (Pi^2*x*Log[x])/3 - 
    (Log[1 - x]*Log[x])/4 + (x*Log[1 - x]*Log[x])/4 + 
    (Log[1 - x]^2*Log[x])/2 - (5*Log[1 - x]^2*Log[x])/(4*(1 - x)) + 
    (x*Log[1 - x]^2*Log[x])/2 - Log[x]^2/8 + (9*Log[x]^2)/(16*(1 - x)) + 
    (3*x*Log[x]^2)/4 - (9*Log[1 - x]*Log[x]^2)/8 + 
    (9*Log[1 - x]*Log[x]^2)/(4*(1 - x)) - (9*x*Log[1 - x]*Log[x]^2)/8 + 
    (5*Log[x]^3)/48 + (5*x*Log[x]^3)/48 + (3*PolyLog[2, x])/(4*(1 - x)) + 
    (3*x*PolyLog[2, x])/4 - (Log[1 - x]*PolyLog[2, x])/2 + 
    (Log[1 - x]*PolyLog[2, x])/(2*(1 - x)) - (x*Log[1 - x]*PolyLog[2, x])/
     2 - Log[x]*PolyLog[2, x] + (5*Log[x]*PolyLog[2, x])/(2*(1 - x)) - 
    x*Log[x]*PolyLog[2, x] - PolyLog[3, 1 - x] + 
    (3*PolyLog[3, 1 - x])/(2*(1 - x)) - x*PolyLog[3, 1 - x] + 
    (7*PolyLog[3, x])/4 - (7*PolyLog[3, x])/(2*(1 - x)) + 
    (7*x*PolyLog[3, x])/4 - (11*Zeta[3])/4 + (7*Zeta[3])/(2*(1 - x)) - 
    (11*x*Zeta[3])/4))/NC^2 + DeltaDist[1 - z]*
  (437/108 + (7*Pi^2)/72 - Pi^2/(18*(1 - x)) - (841*x)/108 + 
   (43*Pi^2*x)/72 - (14*Log[1 - x])/9 - (Pi^2*Log[1 - x])/2 - 
   (49*x*Log[1 - x])/18 - (Pi^2*x*Log[1 - x])/2 - (11*Log[1 - x]^2)/24 - 
   (11*x*Log[1 - x]^2)/24 + Log[1 - x]^3/2 + (x*Log[1 - x]^3)/2 + 
   (31*Log[x])/12 + (5*Pi^2*Log[x])/6 - (25*Log[x])/(6*(1 - x)) - 
   (4*Pi^2*Log[x])/(3*(1 - x)) + (53*x*Log[x])/12 + (5*Pi^2*x*Log[x])/6 + 
   (17*Log[1 - x]*Log[x])/12 - (11*Log[1 - x]*Log[x])/(6*(1 - x)) + 
   (5*x*Log[1 - x]*Log[x])/12 - (3*Log[1 - x]^2*Log[x])/2 + 
   (7*Log[1 - x]^2*Log[x])/(2*(1 - x)) - (3*x*Log[1 - x]^2*Log[x])/2 - 
   (43*Log[x]^2)/48 + (7*Log[x]^2)/(6*(1 - x)) - (91*x*Log[x]^2)/48 + 
   (7*Log[1 - x]*Log[x]^2)/4 - (7*Log[1 - x]*Log[x]^2)/(2*(1 - x)) + 
   (7*x*Log[1 - x]*Log[x]^2)/4 - Log[x]^3/3 + Log[x]^3/(4*(1 - x)) - 
   (x*Log[x]^3)/3 - (5*PolyLog[2, x])/12 + PolyLog[2, x]/(3*(1 - x)) - 
   (23*x*PolyLog[2, x])/12 + (Log[1 - x]*PolyLog[2, x])/2 + 
   (x*Log[1 - x]*PolyLog[2, x])/2 + Log[x]*PolyLog[2, x] - 
   (3*Log[x]*PolyLog[2, x])/(1 - x) + x*Log[x]*PolyLog[2, x] + 
   PolyLog[3, 1 - x]/(1 - x) - 3*PolyLog[3, x] + 
   (6*PolyLog[3, x])/(1 - x) - 3*x*PolyLog[3, x] + (27*Zeta[3])/4 - 
   (6*Zeta[3])/(1 - x) + (27*x*Zeta[3])/4) + 
 DeltaDist[1 - x]*(-28/27 + (25*Pi^2)/36 - Pi^2/(4*(1 - z)) - (73*z)/27 + 
   (7*Pi^2*z)/36 - (14*Log[1 - z])/9 - (Pi^2*Log[1 - z])/2 - 
   (49*z*Log[1 - z])/18 - (Pi^2*z*Log[1 - z])/2 - (11*Log[1 - z]^2)/24 - 
   (11*z*Log[1 - z]^2)/24 + Log[1 - z]^3/2 + (z*Log[1 - z]^3)/2 - 
   (46*Log[z])/9 - (5*Pi^2*Log[z])/12 + (71*Log[z])/(9*(1 - z)) + 
   (2*Pi^2*Log[z])/(3*(1 - z)) - (181*z*Log[z])/36 - 
   (5*Pi^2*z*Log[z])/12 - (3*Log[1 - z]*Log[z])/2 + 
   (3*z*Log[1 - z]*Log[z])/2 + Log[1 - z]^2*Log[z] - 
   (3*Log[1 - z]^2*Log[z])/(2*(1 - z)) + z*Log[1 - z]^2*Log[z] + 
   (113*Log[z]^2)/48 - (19*Log[z]^2)/(12*(1 - z)) + (41*z*Log[z]^2)/48 - 
   (Log[1 - z]*Log[z]^2)/4 + (Log[1 - z]*Log[z]^2)/(2*(1 - z)) - 
   (z*Log[1 - z]*Log[z]^2)/4 - (5*Log[z]^3)/6 + 
   (5*Log[z]^3)/(4*(1 - z)) - (5*z*Log[z]^3)/6 - 4*PolyLog[2, z] + 
   (3*PolyLog[2, z])/(2*(1 - z)) + (z*PolyLog[2, z])/2 + 
   (Log[1 - z]*PolyLog[2, z])/2 + (z*Log[1 - z]*PolyLog[2, z])/2 - 
   (5*Log[z]*PolyLog[2, z])/2 + (5*Log[z]*PolyLog[2, z])/(1 - z) - 
   (5*z*Log[z]*PolyLog[2, z])/2 + PolyLog[3, 1 - z]/2 + 
   (z*PolyLog[3, 1 - z])/2 + 7*PolyLog[3, z] - 
   (12*PolyLog[3, z])/(1 - z) + 7*z*PolyLog[3, z] - (13*Zeta[3])/4 + 
   (12*Zeta[3])/(1 - z) - (13*z*Zeta[3])/4) + 
 (DeltaDist[1 - x]*(11/18 + Pi^2/12 + 107/(216*z) + (2*z)/9 + 
    (Pi^2*z)/8 - (287*z^2)/216 + (5*Log[1 - z])/3 - 
    (Pi^2*Log[1 - z])/12 + (7*Log[1 - z])/(36*z) - (7*z*Log[1 - z])/6 - 
    (Pi^2*z*Log[1 - z])/12 - (25*z^2*Log[1 - z])/36 - Log[1 - z]^2/8 - 
    Log[1 - z]^2/(6*z) + (z*Log[1 - z]^2)/8 + (z^2*Log[1 - z]^2)/6 + 
    (5*Log[z])/2 - (Pi^2*Log[z])/12 + (7*Log[z])/(36*z) + 
    (9*z*Log[z])/4 - (Pi^2*z*Log[z])/12 + (31*z^2*Log[z])/36 + 
    (Log[1 - z]^2*Log[z])/4 + (z*Log[1 - z]^2*Log[z])/4 + Log[z]^2/16 - 
    Log[z]^2/(6*z) + (5*z*Log[z]^2)/16 - (5*Log[z]^3)/24 - 
    (5*z*Log[z]^3)/24 - PolyLog[2, z]/4 + PolyLog[2, z]/(3*z) - 
    z*PolyLog[2, z] - (z^2*PolyLog[2, z])/3 + (Log[1 - z]*PolyLog[2, z])/
     2 + (z*Log[1 - z]*PolyLog[2, z])/2 + PolyLog[3, 1 - z]/2 + 
    (z*PolyLog[3, 1 - z])/2 + PolyLog[3, z] + z*PolyLog[3, z] - Zeta[3] - 
    z*Zeta[3]))/NC + NC*DeltaDist[1 - x]*(-11/18 - Pi^2/12 - 
   107/(216*z) - (2*z)/9 - (Pi^2*z)/8 + (287*z^2)/216 - 
   (5*Log[1 - z])/3 + (Pi^2*Log[1 - z])/12 - (7*Log[1 - z])/(36*z) + 
   (7*z*Log[1 - z])/6 + (Pi^2*z*Log[1 - z])/12 + (25*z^2*Log[1 - z])/36 + 
   Log[1 - z]^2/8 + Log[1 - z]^2/(6*z) - (z*Log[1 - z]^2)/8 - 
   (z^2*Log[1 - z]^2)/6 - (5*Log[z])/2 + (Pi^2*Log[z])/12 - 
   (7*Log[z])/(36*z) - (9*z*Log[z])/4 + (Pi^2*z*Log[z])/12 - 
   (31*z^2*Log[z])/36 - (Log[1 - z]^2*Log[z])/4 - 
   (z*Log[1 - z]^2*Log[z])/4 - Log[z]^2/16 + Log[z]^2/(6*z) - 
   (5*z*Log[z]^2)/16 + (5*Log[z]^3)/24 + (5*z*Log[z]^3)/24 + 
   PolyLog[2, z]/4 - PolyLog[2, z]/(3*z) + z*PolyLog[2, z] + 
   (z^2*PolyLog[2, z])/3 - (Log[1 - z]*PolyLog[2, z])/2 - 
   (z*Log[1 - z]*PolyLog[2, z])/2 - PolyLog[3, 1 - z]/2 - 
   (z*PolyLog[3, 1 - z])/2 - PolyLog[3, z] - z*PolyLog[3, z] + Zeta[3] + 
   z*Zeta[3]) + NC^2*DeltaDist[1 - x]*(197/216 - (29*Pi^2)/72 + 
   Pi^2/(8*(1 - z)) + (611*z)/216 - (Pi^2*z)/9 + (67*Log[1 - z])/72 + 
   (Pi^2*Log[1 - z])/3 - (Pi^2*Log[1 - z])/(12*(1 - z)) - 
   (7*z*Log[1 - z])/9 + (Pi^2*z*Log[1 - z])/3 + (11*Log[1 - z]^2)/24 + 
   (11*z*Log[1 - z]^2)/24 - Log[1 - z]^3/4 - (z*Log[1 - z]^3)/4 + 
   (233*Log[z])/72 + (Pi^2*Log[z])/4 - (113*Log[z])/(36*(1 - z)) - 
   (5*Pi^2*Log[z])/(12*(1 - z)) + (101*z*Log[z])/72 + (Pi^2*z*Log[z])/4 + 
   (3*Log[1 - z]*Log[z])/4 - (3*z*Log[1 - z]*Log[z])/4 - 
   (3*Log[1 - z]^2*Log[z])/4 + (5*Log[1 - z]^2*Log[z])/(4*(1 - z)) - 
   (3*z*Log[1 - z]^2*Log[z])/4 - (25*Log[z]^2)/24 + 
   (49*Log[z]^2)/(48*(1 - z)) - (5*z*Log[z]^2)/12 + 
   (Log[1 - z]*Log[z]^2)/8 - (Log[1 - z]*Log[z]^2)/(4*(1 - z)) + 
   (z*Log[1 - z]*Log[z]^2)/8 + (5*Log[z]^3)/16 - 
   (5*Log[z]^3)/(12*(1 - z)) + (5*z*Log[z]^3)/16 + (7*PolyLog[2, z])/4 - 
   (3*PolyLog[2, z])/(4*(1 - z)) - (z*PolyLog[2, z])/2 - 
   (Log[1 - z]*PolyLog[2, z])/2 + (Log[1 - z]*PolyLog[2, z])/
    (2*(1 - z)) - (z*Log[1 - z]*PolyLog[2, z])/2 + 
   (3*Log[z]*PolyLog[2, z])/2 - (3*Log[z]*PolyLog[2, z])/(1 - z) + 
   (3*z*Log[z]*PolyLog[2, z])/2 - PolyLog[3, 1 - z] + 
   (3*PolyLog[3, 1 - z])/(2*(1 - z)) - z*PolyLog[3, 1 - z] - 
   4*PolyLog[3, z] + (7*PolyLog[3, z])/(1 - z) - 4*z*PolyLog[3, z] + 
   (5*Zeta[3])/4 - (7*Zeta[3])/(1 - z) + (5*z*Zeta[3])/4) + 
 (DeltaDist[1 - x]*(1/8 - (7*Pi^2)/24 + Pi^2/(8*(1 - z)) - z/8 - 
    (Pi^2*z)/12 + (5*Log[1 - z])/8 + (Pi^2*Log[1 - z])/6 + 
    (Pi^2*Log[1 - z])/(12*(1 - z)) + (7*z*Log[1 - z])/2 + 
    (Pi^2*z*Log[1 - z])/6 - Log[1 - z]^3/4 - (z*Log[1 - z]^3)/4 + 
    (15*Log[z])/8 + (Pi^2*Log[z])/6 - (19*Log[z])/(4*(1 - z)) - 
    (Pi^2*Log[z])/(4*(1 - z)) + (29*z*Log[z])/8 + (Pi^2*z*Log[z])/6 + 
    (3*Log[1 - z]*Log[z])/4 - (3*z*Log[1 - z]*Log[z])/4 - 
    (Log[1 - z]^2*Log[z])/4 + (Log[1 - z]^2*Log[z])/(4*(1 - z)) - 
    (z*Log[1 - z]^2*Log[z])/4 - (21*Log[z]^2)/16 + 
    (9*Log[z]^2)/(16*(1 - z)) - (7*z*Log[z]^2)/16 + 
    (Log[1 - z]*Log[z]^2)/8 - (Log[1 - z]*Log[z]^2)/(4*(1 - z)) + 
    (z*Log[1 - z]*Log[z]^2)/8 + (25*Log[z]^3)/48 - 
    (5*Log[z]^3)/(6*(1 - z)) + (25*z*Log[z]^3)/48 + (9*PolyLog[2, z])/4 - 
    (3*PolyLog[2, z])/(4*(1 - z)) - (Log[1 - z]*PolyLog[2, z])/
     (2*(1 - z)) + Log[z]*PolyLog[2, z] - (2*Log[z]*PolyLog[2, z])/
     (1 - z) + z*Log[z]*PolyLog[2, z] + PolyLog[3, 1 - z]/2 - 
    (3*PolyLog[3, 1 - z])/(2*(1 - z)) + (z*PolyLog[3, 1 - z])/2 - 
    3*PolyLog[3, z] + (5*PolyLog[3, z])/(1 - z) - 3*z*PolyLog[3, z] + 
    2*Zeta[3] - (5*Zeta[3])/(1 - z) + 2*z*Zeta[3]))/NC^2;

C2TQ2QNSThetaExplicit = -9/2 + 5/(2*(1 - x)) + 5/(2*(1 - z)) - (5*x)/(2*(1 - z)) - 
 (5*z)/(2*(1 - x)) + Pi^2*(-5/6 + 3/(4*(1 - x)) - x/2 + 5/(12*(1 - z)) - 
   4/(3*(1 - x)*(1 - z)) + (11*x)/(12*(1 - z)) + (3*z)/(4*(1 - x)) - 
   (4*x*z)/3) + (5/2 - 5/(2*(1 - x)) + 2*x - 5/(4*(1 - z)) + 
   9/(2*(1 - x)*(1 - z)) - (13*x)/(4*(1 - z)) - (5*z)/(2*(1 - x)) + 
   (9*x*z)/2)*Log[1 - x]^2 + (7 - 7/(1 - x) + (7*x)/2 - 7/(2*(1 - z)) + 
   21/(2*(1 - x)*(1 - z)) - (7*x)/(1 - z) - (7*z)/(1 - x) + (21*x*z)/2)*
  Log[x]^2 + (4 - 13/(4*(1 - x)) + x/2 - 2/(1 - z) + 
   9/(2*(1 - x)*(1 - z)) - (5*x)/(2*(1 - z)) - (13*z)/(4*(1 - x)) + 
   (9*x*z)/2)*Log[1 - z]^2 + (5/2 - 13/(4*(1 - x)) + 2*x - 
   5/(4*(1 - z)) + 9/(2*(1 - x)*(1 - z)) - (13*x)/(4*(1 - z)) - 
   (13*z)/(4*(1 - x)) + (9*x*z)/2)*Log[z]^2 + 
 Log[1 - x]*(3 - 2*x + 5/((1 - x)*(1 - z)) - (5*x)/(1 - z) - 
   (5*z)/(1 - x) + 5*x*z + (-17/2 + 17/(2*(1 - x)) - (11*x)/2 + 
     17/(4*(1 - z)) - 14/((1 - x)*(1 - z)) + (39*x)/(4*(1 - z)) + 
     (17*z)/(2*(1 - x)) - 14*x*z)*Log[x] + 
   (6 - 5/(1 - x) + 2*x - 3/(1 - z) + 8/((1 - x)*(1 - z)) - 
     (5*x)/(1 - z) - (5*z)/(1 - x) + 8*x*z)*Log[1 - z] + 
   (4 - 5/(1 - x) + 4*x - 2/(1 - z) + 8/((1 - x)*(1 - z)) - 
     (6*x)/(1 - z) - (5*z)/(1 - x) + 8*x*z)*Log[z]) + 
 Log[z]*(3/2 - x + 5/((1 - x)*(1 - z)) - (5*x)/(1 - z) - (5*z)/(1 - x) + 
   5*x*z + (-1/2 + 3/(4*(1 - x)) - x/2 + 1/(4*(1 - z)) - 
     1/((1 - x)*(1 - z)) + (3*x)/(4*(1 - z)) + (3*z)/(4*(1 - x)) - x*z)*
    Log[RealAbs[x - z]]) + Log[1 - z]*(3 - 2*x + 5/((1 - x)*(1 - z)) - 
   (5*x)/(1 - z) - (5*z)/(1 - x) + 5*x*z + 
   (13/2 - 6/(1 - x) + (3*x)/2 - 13/(4*(1 - z)) + 8/((1 - x)*(1 - z)) - 
     (19*x)/(4*(1 - z)) - (6*z)/(1 - x) + 8*x*z)*Log[z] + 
   (-1 + 3/(4*(1 - x)) + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
     x/(2*(1 - z)) + (3*z)/(4*(1 - x)) - x*z)*Log[RealAbs[-1 + x + z]]) + 
 Log[x]*(-9/2 + 3*x - 9/((1 - x)*(1 - z)) + (9*x)/(1 - z) + 
   (9*z)/(1 - x) - 9*x*z + (-11 + 39/(4*(1 - x)) - 3*x + 11/(2*(1 - z)) - 
     14/((1 - x)*(1 - z)) + (17*x)/(2*(1 - z)) + (39*z)/(4*(1 - x)) - 
     14*x*z)*Log[1 - z] + (-17/2 + 39/(4*(1 - x)) - (11*x)/2 + 
     17/(4*(1 - z)) - 14/((1 - x)*(1 - z)) + (39*x)/(4*(1 - z)) + 
     (39*z)/(4*(1 - x)) - 14*x*z)*Log[z] + 
   (1/2 - 3/(4*(1 - x)) + x/2 - 1/(4*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     (3*x)/(4*(1 - z)) - (3*z)/(4*(1 - x)) + x*z)*Log[RealAbs[x - z]] + 
   (1 - 3/(4*(1 - x)) - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) - (3*z)/(4*(1 - x)) + x*z)*Log[RealAbs[-1 + x + z]]) + 
 (1 - x - 1/(2*(1 - z)) + x/(2*(1 - z)))*PolyLog[2, z] + 
 (-1 + 1/(2*(1 - x)) + x + 1/(2*(1 - z)) - x/(2*(1 - z)) + z/(2*(1 - x)))*
  SVP[2, (-1 + x)/(-1 + z)] + (1/(2*(1 - x)) + z/(2*(1 - x)))*
  SVP[2, -((-1 + x)/z)] + (1 - (1 - x)^(-1) - 1/(2*(1 - z)) + 
   1/((1 - x)*(1 - z)) - x/(2*(1 - z)) - z/(1 - x) + x*z)*
  SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
 (-1 + 1/(2*(1 - x)) + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
   x/(2*(1 - z)) + z/(2*(1 - x)) - x*z)*
  SVP[2, ((-1 + x)*(-1 + z))/(x*z)] + 
 NC^2*(3/2 - 1/(2*(1 - x)) - 1/(2*(1 - z)) + x/(2*(1 - z)) + 
   z/(2*(1 - x)) + Pi^2*(2/3 - 1/(3*(1 - x)) - 1/(3*(1 - z)) + 
     2/(3*(1 - x)*(1 - z)) - x/(3*(1 - z)) - z/(3*(1 - x)) + (2*x*z)/3) + 
   (-2 + (1 - x)^(-1) + (1 - z)^(-1) - 2/((1 - x)*(1 - z)) + x/(1 - z) + 
     z/(1 - x) - 2*x*z)*Log[1 - x]^2 + 
   (-7/2 + 7/(4*(1 - x)) + 7/(4*(1 - z)) - 7/(2*(1 - x)*(1 - z)) + 
     (7*x)/(4*(1 - z)) + (7*z)/(4*(1 - x)) - (7*x*z)/2)*Log[x]^2 + 
   (-2 + (1 - x)^(-1) + (1 - z)^(-1) - 2/((1 - x)*(1 - z)) + x/(1 - z) + 
     z/(1 - x) - 2*x*z)*Log[1 - z]^2 + 
   (-3/2 + x - 1/((1 - x)*(1 - z)) + x/(1 - z) + z/(1 - x) - x*z)*
    Log[z] + (-1/2 + 1/(4*(1 - x)) + 1/(4*(1 - z)) - 
     1/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) + z/(4*(1 - x)) - (x*z)/2)*
    Log[z]^2 + Log[1 - x]*(-3 + 2*x - 2/((1 - x)*(1 - z)) + 
     (2*x)/(1 - z) + (2*z)/(1 - x) - 2*x*z + 
     (11/2 - 11/(4*(1 - x)) - 11/(4*(1 - z)) + 11/(2*(1 - x)*(1 - z)) - 
       (11*x)/(4*(1 - z)) - (11*z)/(4*(1 - x)) + (11*x*z)/2)*Log[x] + 
     (-4 + 2/(1 - x) + 2/(1 - z) - 4/((1 - x)*(1 - z)) + (2*x)/(1 - z) + 
       (2*z)/(1 - x) - 4*x*z)*Log[1 - z] + 
     (-2 + (1 - x)^(-1) + (1 - z)^(-1) - 2/((1 - x)*(1 - z)) + 
       x/(1 - z) + z/(1 - x) - 2*x*z)*Log[z]) + 
   Log[x]*(9/2 - 3*x + 3/((1 - x)*(1 - z)) - (3*x)/(1 - z) - 
     (3*z)/(1 - x) + 3*x*z + (11/2 - 11/(4*(1 - x)) - 11/(4*(1 - z)) + 
       11/(2*(1 - x)*(1 - z)) - (11*x)/(4*(1 - z)) - (11*z)/(4*(1 - x)) + 
       (11*x*z)/2)*Log[1 - z] + (3 - 3/(2*(1 - x)) - 3/(2*(1 - z)) + 
       3/((1 - x)*(1 - z)) - (3*x)/(2*(1 - z)) - (3*z)/(2*(1 - x)) + 
       3*x*z)*Log[z] + (-1/2 + 1/(4*(1 - x)) + 1/(4*(1 - z)) - 
       1/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) + z/(4*(1 - x)) - (x*z)/2)*
      Log[RealAbs[-1 + x + z]]) + Log[1 - z]*
    (-3 + 2*x - 2/((1 - x)*(1 - z)) + (2*x)/(1 - z) + (2*z)/(1 - x) - 
     2*x*z + (-5/2 + 5/(4*(1 - x)) + 5/(4*(1 - z)) - 
       5/(2*(1 - x)*(1 - z)) + (5*x)/(4*(1 - z)) + (5*z)/(4*(1 - x)) - 
       (5*x*z)/2)*Log[z] + (1/2 - 1/(4*(1 - x)) - 1/(4*(1 - z)) + 
       1/(2*(1 - x)*(1 - z)) - x/(4*(1 - z)) - z/(4*(1 - x)) + (x*z)/2)*
      Log[RealAbs[-1 + x + z]]) + (-1 + 1/(2*(1 - x)) + 1/(2*(1 - z)) - 
     1/((1 - x)*(1 - z)) + x/(2*(1 - z)) + z/(2*(1 - x)) - x*z)*
    PolyLog[2, z] + (-1 + 1/(2*(1 - x)) + 1/(2*(1 - z)) - 
     1/((1 - x)*(1 - z)) + x/(2*(1 - z)) + z/(2*(1 - x)) - x*z)*
    SVP[2, -((-1 + x)/z)] + (1 - 1/(2*(1 - x)) - 1/(2*(1 - z)) + 
     1/((1 - x)*(1 - z)) - x/(2*(1 - z)) - z/(2*(1 - x)) + x*z)*
    SVP[2, ((-1 + x)*(-1 + z))/(x*z)]) + 
 (1/(2*(1 - x)) - x - 1/((1 - x)*(1 - z)) + x/(1 - z) + z/(2*(1 - x)) - 
   x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))] + 
 (3 - 2/(1 - x) - 2/(1 - z) + (2*x)/(1 - z) + (2*z)/(1 - x) + 
   Pi^2*(1/6 - 5/(12*(1 - x)) + x/2 - 1/(12*(1 - z)) + 
     2/(3*(1 - x)*(1 - z)) - (7*x)/(12*(1 - z)) - (5*z)/(12*(1 - x)) + 
     (2*x*z)/3) + (-1/2 + 3/(2*(1 - x)) - 2*x + 1/(4*(1 - z)) - 
     5/(2*(1 - x)*(1 - z)) + (9*x)/(4*(1 - z)) + (3*z)/(2*(1 - x)) - 
     (5*x*z)/2)*Log[1 - x]^2 + (-7/2 + 21/(4*(1 - x)) - (7*x)/2 + 
     7/(4*(1 - z)) - 7/((1 - x)*(1 - z)) + (21*x)/(4*(1 - z)) + 
     (21*z)/(4*(1 - x)) - 7*x*z)*Log[x]^2 + 
   (-2 + 9/(4*(1 - x)) - x/2 + (1 - z)^(-1) - 5/(2*(1 - x)*(1 - z)) + 
     (3*x)/(2*(1 - z)) + (9*z)/(4*(1 - x)) - (5*x*z)/2)*Log[1 - z]^2 + 
   (-2 + 3/(1 - x) - 2*x + (1 - z)^(-1) - 4/((1 - x)*(1 - z)) + 
     (3*x)/(1 - z) + (3*z)/(1 - x) - 4*x*z)*Log[z]^2 + 
   Log[1 - x]*(-3/((1 - x)*(1 - z)) + (3*x)/(1 - z) + (3*z)/(1 - x) - 
     3*x*z + (3 - 23/(4*(1 - x)) + (11*x)/2 - 3/(2*(1 - z)) + 
       17/(2*(1 - x)*(1 - z)) - (7*x)/(1 - z) - (23*z)/(4*(1 - x)) + 
       (17*x*z)/2)*Log[x] + (-2 + 3/(1 - x) - 2*x + (1 - z)^(-1) - 
       4/((1 - x)*(1 - z)) + (3*x)/(1 - z) + (3*z)/(1 - x) - 4*x*z)*
      Log[1 - z] + (-2 + 4/(1 - x) - 4*x + (1 - z)^(-1) - 
       6/((1 - x)*(1 - z)) + (5*x)/(1 - z) + (4*z)/(1 - x) - 6*x*z)*
      Log[z]) + Log[z]*(-4/((1 - x)*(1 - z)) + (4*x)/(1 - z) + 
     (4*z)/(1 - x) - 4*x*z + (1/2 - 3/(4*(1 - x)) + x/2 - 1/(4*(1 - z)) + 
       1/((1 - x)*(1 - z)) - (3*x)/(4*(1 - z)) - (3*z)/(4*(1 - x)) + x*z)*
      Log[RealAbs[x - z]]) + Log[x]*(6/((1 - x)*(1 - z)) - 
     (6*x)/(1 - z) - (6*z)/(1 - x) + 6*x*z + 
     (11/2 - 7/(1 - x) + 3*x - 11/(4*(1 - z)) + 17/(2*(1 - x)*(1 - z)) - 
       (23*x)/(4*(1 - z)) - (7*z)/(1 - x) + (17*x*z)/2)*Log[1 - z] + 
     (11/2 - 33/(4*(1 - x)) + (11*x)/2 - 11/(4*(1 - z)) + 
       11/((1 - x)*(1 - z)) - (33*x)/(4*(1 - z)) - (33*z)/(4*(1 - x)) + 
       11*x*z)*Log[z] + (-1/2 + 3/(4*(1 - x)) - x/2 + 1/(4*(1 - z)) - 
       1/((1 - x)*(1 - z)) + (3*x)/(4*(1 - z)) + (3*z)/(4*(1 - x)) - x*z)*
      Log[RealAbs[x - z]] + (-1/2 + 1/(2*(1 - x)) + 1/(4*(1 - z)) - 
       1/(2*(1 - x)*(1 - z)) + x/(4*(1 - z)) + z/(2*(1 - x)) - (x*z)/2)*
      Log[RealAbs[-1 + x + z]]) + Log[1 - z]*(-3/((1 - x)*(1 - z)) + 
     (3*x)/(1 - z) + (3*z)/(1 - x) - 3*x*z + 
     (-4 + 19/(4*(1 - x)) - (3*x)/2 + 2/(1 - z) - 
       11/(2*(1 - x)*(1 - z)) + (7*x)/(2*(1 - z)) + (19*z)/(4*(1 - x)) - 
       (11*x*z)/2)*Log[z] + (1/2 - 1/(2*(1 - x)) - 1/(4*(1 - z)) + 
       1/(2*(1 - x)*(1 - z)) - x/(4*(1 - z)) - z/(2*(1 - x)) + (x*z)/2)*
      Log[RealAbs[-1 + x + z]]) + 
   (-1/2*1/(1 - x) + x + 1/((1 - x)*(1 - z)) - x/(1 - z) - 
     z/(2*(1 - x)) + x*z)*PolyLog[2, z] + 
   (1 - 1/(2*(1 - x)) - x - 1/(2*(1 - z)) + x/(2*(1 - z)) - 
     z/(2*(1 - x)))*SVP[2, (-1 + x)/(-1 + z)] + 
   (1 - (1 - x)^(-1) - 1/(2*(1 - z)) + 1/((1 - x)*(1 - z)) - 
     x/(2*(1 - z)) - z/(1 - x) + x*z)*SVP[2, -((-1 + x)/z)] + 
   (-1 + (1 - x)^(-1) + 1/(2*(1 - z)) - 1/((1 - x)*(1 - z)) + 
     x/(2*(1 - z)) + z/(1 - x) - x*z)*SVP[2, ((-1 + x)*x)/((-1 + z)*z)] + 
   (-1/2*1/(1 - x) + x + 1/((1 - x)*(1 - z)) - x/(1 - z) - 
     z/(2*(1 - x)) + x*z)*SVP[2, ((-1 + x)*z)/(x*(-1 + z))])/NC^2;

C2TQ2QPSExplicit = (-15/8 - 5/(16*x) + (15*x)/8 + (5*x^2)/16 + 5/(16*z^2) - (5*x)/(16*z^2) + 
   15/(8*z) + 5/(16*x*z) - (15*x)/(8*z) - (5*x^2)/(16*z) - (5*z)/16 + 
   (5*x*z)/16 + (13*sqrtxz3*InvTanInt[-sqrtxz3])/8 + 
   (5*sqrtxz3*InvTanInt[-sqrtxz3])/(32*x^2) + 
   (5*sqrtxz3*x^2*InvTanInt[-sqrtxz3])/32 + 
   (5*sqrtxz3*InvTanInt[-sqrtxz3])/(32*z^2) + 
   (9*sqrtxz3*InvTanInt[-sqrtxz3])/(16*x*z) + 
   (9*sqrtxz3*x*InvTanInt[-sqrtxz3])/(16*z) + 
   (9*sqrtxz3*z*InvTanInt[-sqrtxz3])/(16*x) + 
   (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/16 + 
   (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/32 - 
   (13*sqrtxz3*InvTanInt[sqrtxz3])/8 - (5*sqrtxz3*InvTanInt[sqrtxz3])/
    (32*x^2) - (5*sqrtxz3*x^2*InvTanInt[sqrtxz3])/32 - 
   (5*sqrtxz3*InvTanInt[sqrtxz3])/(32*z^2) - 
   (9*sqrtxz3*InvTanInt[sqrtxz3])/(16*x*z) - 
   (9*sqrtxz3*x*InvTanInt[sqrtxz3])/(16*z) - 
   (9*sqrtxz3*z*InvTanInt[sqrtxz3])/(16*x) - 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/16 - 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/32 + 
   (13*sqrtxz3*InvTanInt[sqrtxz3*z])/4 + (5*sqrtxz3*InvTanInt[sqrtxz3*z])/
    (16*x^2) + (5*sqrtxz3*x^2*InvTanInt[sqrtxz3*z])/16 + 
   (5*sqrtxz3*InvTanInt[sqrtxz3*z])/(16*z^2) + 
   (9*sqrtxz3*InvTanInt[sqrtxz3*z])/(8*x*z) + 
   (9*sqrtxz3*x*InvTanInt[sqrtxz3*z])/(8*z) + 
   (9*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(8*x) + 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/8 + 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/16 + 
   ((13*sqrtxz3*ArcTan[sqrtxz3])/4 + (5*sqrtxz3*ArcTan[sqrtxz3])/
      (16*x^2) + (5*sqrtxz3*x^2*ArcTan[sqrtxz3])/16 + 
     (5*sqrtxz3*ArcTan[sqrtxz3])/(16*z^2) + (9*sqrtxz3*ArcTan[sqrtxz3])/
      (8*x*z) + (9*sqrtxz3*x*ArcTan[sqrtxz3])/(8*z) + 
     (9*sqrtxz3*z*ArcTan[sqrtxz3])/(8*x) + 
     (9*sqrtxz3*x*z*ArcTan[sqrtxz3])/8 + (5*sqrtxz3*z^2*ArcTan[sqrtxz3])/
      16)*Log[sqrtxz3] + (17/16 + 5/(32*x) - (17*x)/16 - (5*x^2)/32 - 
     5/(32*z^2) + (5*x)/(32*z^2) + 17/(16*z) + 5/(32*x*z) - 
     (17*x)/(16*z) - (5*x^2)/(32*z) - (5*z)/32 + (5*x*z)/32)*Log[z] + 
   Log[x]*(-17/16 + 5/(32*x) - (17*x)/16 + (5*x^2)/32 + 5/(32*z^2) + 
     (5*x)/(32*z^2) + 17/(16*z) - 5/(32*x*z) + (17*x)/(16*z) - 
     (5*x^2)/(32*z) - (5*z)/32 - (5*x*z)/32 + (1 + x + z^(-1) + x/z)*
      Log[z]) + ((-13*sqrtxz3*ArcTan[sqrtxz3*z])/4 - 
     (5*sqrtxz3*ArcTan[sqrtxz3*z])/(16*x^2) - 
     (5*sqrtxz3*x^2*ArcTan[sqrtxz3*z])/16 - (5*sqrtxz3*ArcTan[sqrtxz3*z])/
      (16*z^2) - (9*sqrtxz3*ArcTan[sqrtxz3*z])/(8*x*z) - 
     (9*sqrtxz3*x*ArcTan[sqrtxz3*z])/(8*z) - 
     (9*sqrtxz3*z*ArcTan[sqrtxz3*z])/(8*x) - 
     (9*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/8 - 
     (5*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/16)*Log[sqrtxz3*z])/NC + 
 NC*(15/8 + 5/(16*x) - (15*x)/8 - (5*x^2)/16 - 5/(16*z^2) + 
   (5*x)/(16*z^2) - 15/(8*z) - 5/(16*x*z) + (15*x)/(8*z) + 
   (5*x^2)/(16*z) + (5*z)/16 - (5*x*z)/16 - 
   (13*sqrtxz3*InvTanInt[-sqrtxz3])/8 - (5*sqrtxz3*InvTanInt[-sqrtxz3])/
    (32*x^2) - (5*sqrtxz3*x^2*InvTanInt[-sqrtxz3])/32 - 
   (5*sqrtxz3*InvTanInt[-sqrtxz3])/(32*z^2) - 
   (9*sqrtxz3*InvTanInt[-sqrtxz3])/(16*x*z) - 
   (9*sqrtxz3*x*InvTanInt[-sqrtxz3])/(16*z) - 
   (9*sqrtxz3*z*InvTanInt[-sqrtxz3])/(16*x) - 
   (9*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/16 - 
   (5*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/32 + 
   (13*sqrtxz3*InvTanInt[sqrtxz3])/8 + (5*sqrtxz3*InvTanInt[sqrtxz3])/
    (32*x^2) + (5*sqrtxz3*x^2*InvTanInt[sqrtxz3])/32 + 
   (5*sqrtxz3*InvTanInt[sqrtxz3])/(32*z^2) + 
   (9*sqrtxz3*InvTanInt[sqrtxz3])/(16*x*z) + 
   (9*sqrtxz3*x*InvTanInt[sqrtxz3])/(16*z) + 
   (9*sqrtxz3*z*InvTanInt[sqrtxz3])/(16*x) + 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3])/16 + 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3])/32 - 
   (13*sqrtxz3*InvTanInt[sqrtxz3*z])/4 - (5*sqrtxz3*InvTanInt[sqrtxz3*z])/
    (16*x^2) - (5*sqrtxz3*x^2*InvTanInt[sqrtxz3*z])/16 - 
   (5*sqrtxz3*InvTanInt[sqrtxz3*z])/(16*z^2) - 
   (9*sqrtxz3*InvTanInt[sqrtxz3*z])/(8*x*z) - 
   (9*sqrtxz3*x*InvTanInt[sqrtxz3*z])/(8*z) - 
   (9*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(8*x) - 
   (9*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/8 - 
   (5*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/16 + 
   ((-13*sqrtxz3*ArcTan[sqrtxz3])/4 - (5*sqrtxz3*ArcTan[sqrtxz3])/
      (16*x^2) - (5*sqrtxz3*x^2*ArcTan[sqrtxz3])/16 - 
     (5*sqrtxz3*ArcTan[sqrtxz3])/(16*z^2) - (9*sqrtxz3*ArcTan[sqrtxz3])/
      (8*x*z) - (9*sqrtxz3*x*ArcTan[sqrtxz3])/(8*z) - 
     (9*sqrtxz3*z*ArcTan[sqrtxz3])/(8*x) - 
     (9*sqrtxz3*x*z*ArcTan[sqrtxz3])/8 - (5*sqrtxz3*z^2*ArcTan[sqrtxz3])/
      16)*Log[sqrtxz3] + (-17/16 - 5/(32*x) + (17*x)/16 + (5*x^2)/32 + 
     5/(32*z^2) - (5*x)/(32*z^2) - 17/(16*z) - 5/(32*x*z) + 
     (17*x)/(16*z) + (5*x^2)/(32*z) + (5*z)/32 - (5*x*z)/32)*Log[z] + 
   Log[x]*(17/16 - 5/(32*x) + (17*x)/16 - (5*x^2)/32 - 5/(32*z^2) - 
     (5*x)/(32*z^2) - 17/(16*z) + 5/(32*x*z) - (17*x)/(16*z) + 
     (5*x^2)/(32*z) + (5*z)/32 + (5*x*z)/32 + (-1 - x - z^(-1) - x/z)*
      Log[z]) + ((13*sqrtxz3*ArcTan[sqrtxz3*z])/4 + 
     (5*sqrtxz3*ArcTan[sqrtxz3*z])/(16*x^2) + 
     (5*sqrtxz3*x^2*ArcTan[sqrtxz3*z])/16 + (5*sqrtxz3*ArcTan[sqrtxz3*z])/
      (16*z^2) + (9*sqrtxz3*ArcTan[sqrtxz3*z])/(8*x*z) + 
     (9*sqrtxz3*x*ArcTan[sqrtxz3*z])/(8*z) + 
     (9*sqrtxz3*z*ArcTan[sqrtxz3*z])/(8*x) + 
     (9*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/8 + 
     (5*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/16)*Log[sqrtxz3*z]);

C2TQ2QBExplicit = -4 + (7*x)/2 + 2/z - (7*x)/(4*z) + 5*z - (19*x*z)/4 + 
 Pi^2*(1/3 - 4/(3*sqrtxz1) - 1/(4*(1 - x)) + 2/(3*sqrtxz1*(1 - x)) - 
   1/(3*x^2) + x/6 + (2*x)/(3*sqrtxz1) - (4*x^2)/(3*sqrtxz1) - 
   1/(6*(1 + x)) + 1/(3*x^2*(1 + x)) + 1/(3*x*(1 + x)) + x/(3*(1 - z)) + 
   1/(3*(1 + x)*(1 - z)) - 1/(12*z) + 1/(6*(1 - x)*z) - 
   sqrtxz1/(3*(1 - x)*z) - 1/(3*x^2*z) + x/(4*z) + (sqrtxz1*x)/(3*z) + 
   1/(3*(1 + x)*z) + 1/(3*x^2*(1 + x)*z) + 1/(3*x*(1 + x)*z) + 
   1/(3*x^2*(1 - z)*z) - x/(3*(1 - z)*z) - 1/(3*(1 + x)*(1 - z)*z) - 
   1/(3*x^2*(1 + x)*(1 - z)*z) - 1/(3*x*(1 + x)*(1 - z)*z) + 
   z/(12*(1 - x)) + z/(3*sqrtxz1*(1 - x)) - z/(3*x^2) - (x*z)/3 - 
   (x*z)/(3*sqrtxz1) - z/(6*(1 + x)) + z/(3*x^2*(1 + x)) + 
   z/(3*x*(1 + x)) + 4/(3*sqrtxz1*(1 + z)) - 1/(6*(1 - x)*(1 + z)) - 
   1/(3*sqrtxz1*(1 - x)*(1 + z)) - x/(sqrtxz1*(1 + z)) + 
   (4*x^2)/(3*sqrtxz1*(1 + z)) + sqrtxz1/(3*(1 - x)*z*(1 + z)) - 
   (sqrtxz1*x)/(3*z*(1 + z)) - z/(3*sqrtxz1*(1 - x)*(1 + z)) + 
   (x*z)/(3*sqrtxz1*(1 + z))) - 2*sqrtxz3*z^2*InvTanInt[-sqrtxz3] + 
 2*sqrtxz3*z^2*InvTanInt[sqrtxz3] - 4*sqrtxz3*z^2*InvTanInt[sqrtxz3*z] + 
 (-24/sqrtxz1 + 3/(1 - x) + 12/(sqrtxz1*(1 - x)) - 4*x + (12*x)/sqrtxz1 - 
   (24*x^2)/sqrtxz1 - 4/((1 - x)*z) - (6*sqrtxz1)/((1 - x)*z) + (4*x)/z + 
   (6*sqrtxz1*x)/z - (3*z)/(1 - x) + (6*z)/(sqrtxz1*(1 - x)) + 4*x*z - 
   (6*x*z)/sqrtxz1 + 24/(sqrtxz1*(1 + z)) - 6/(sqrtxz1*(1 - x)*(1 + z)) - 
   (18*x)/(sqrtxz1*(1 + z)) + (24*x^2)/(sqrtxz1*(1 + z)) + 
   4/((1 - x)*z*(1 + z)) + (6*sqrtxz1)/((1 - x)*z*(1 + z)) - 
   (4*x)/(z*(1 + z)) - (6*sqrtxz1*x)/(z*(1 + z)) - 
   (6*z)/(sqrtxz1*(1 - x)*(1 + z)) + (6*x*z)/(sqrtxz1*(1 + z)))*
  Log[2]^2 - 4*sqrtxz3*z^2*ArcTan[sqrtxz3]*Log[sqrtxz3] + 
 (-1 + 2/(1 - x) + 2/x^2 - x - 2/(x^2*(1 + x)) - 2/(x*(1 + x)) - 
   (2*x)/(1 - z) - 2/((1 + x)*(1 - z)) + 1/(2*z) - 1/((1 - x)*z) + 
   2/(x^2*z) - (3*x)/(2*z) - 2/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 
   2/(x*(1 + x)*z) - 2/(x^2*(1 - z)*z) + (2*x)/((1 - z)*z) + 
   2/((1 + x)*(1 - z)*z) + 2/(x^2*(1 + x)*(1 - z)*z) + 
   2/(x*(1 + x)*(1 - z)*z) - z/(1 - x) + (2*z)/x^2 + x*z - 
   (2*z)/(x^2*(1 + x)) - (2*z)/(x*(1 + x)))*Log[1 - x]*Log[x] + 
 (6/sqrtxz1 - (1 - x)^(-1) - 3/(sqrtxz1*(1 - x)) + 3/(2*x^2) + x/2 - 
   (3*x)/sqrtxz1 + (6*x^2)/sqrtxz1 + 1/(2*(1 + x)) - 3/(2*x^2*(1 + x)) - 
   3/(2*x*(1 + x)) - (3*x)/(2*(1 - z)) - 3/(2*(1 + x)*(1 - z)) - 
   1/(4*z) + 1/(2*(1 - x)*z) + (3*sqrtxz1)/(2*(1 - x)*z) + 3/(2*x^2*z) - 
   (7*x)/(4*z) - (3*sqrtxz1*x)/(2*z) - 3/(2*(1 + x)*z) - 
   3/(2*x^2*(1 + x)*z) - 3/(2*x*(1 + x)*z) - 3/(2*x^2*(1 - z)*z) + 
   (3*x)/(2*(1 - z)*z) + 3/(2*(1 + x)*(1 - z)*z) + 
   3/(2*x^2*(1 + x)*(1 - z)*z) + 3/(2*x*(1 + x)*(1 - z)*z) + 
   z/(2*(1 - x)) - (3*z)/(2*sqrtxz1*(1 - x)) + (3*z)/(2*x^2) + 
   (3*x*z)/(2*sqrtxz1) + z/(2*(1 + x)) - (3*z)/(2*x^2*(1 + x)) - 
   (3*z)/(2*x*(1 + x)) - 6/(sqrtxz1*(1 + z)) + 
   3/(2*sqrtxz1*(1 - x)*(1 + z)) + (9*x)/(2*sqrtxz1*(1 + z)) - 
   (6*x^2)/(sqrtxz1*(1 + z)) - (3*sqrtxz1)/(2*(1 - x)*z*(1 + z)) + 
   (3*sqrtxz1*x)/(2*z*(1 + z)) + (3*z)/(2*sqrtxz1*(1 - x)*(1 + z)) - 
   (3*x*z)/(2*sqrtxz1*(1 + z)))*Log[x]^2 + 
 (-8/sqrtxz1 + 4/(sqrtxz1*(1 - x)) + (4*x)/sqrtxz1 - (8*x^2)/sqrtxz1 - 
   (2*sqrtxz1)/((1 - x)*z) + (2*sqrtxz1*x)/z + (2*z)/(sqrtxz1*(1 - x)) - 
   (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) - 
   (6*x)/(sqrtxz1*(1 + z)) + (8*x^2)/(sqrtxz1*(1 + z)) + 
   (2*sqrtxz1)/((1 - x)*z*(1 + z)) - (2*sqrtxz1*x)/(z*(1 + z)) - 
   (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + (2*x*z)/(sqrtxz1*(1 + z)))*
  Log[1 - z]^2 + (-8/sqrtxz1 + 4/(sqrtxz1*(1 - x)) + (4*x)/sqrtxz1 - 
   (8*x^2)/sqrtxz1 - (2*sqrtxz1)/((1 - x)*z) + (2*sqrtxz1*x)/z + 
   (2*z)/(sqrtxz1*(1 - x)) - (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 
   2/(sqrtxz1*(1 - x)*(1 + z)) - (6*x)/(sqrtxz1*(1 + z)) + 
   (8*x^2)/(sqrtxz1*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
   (2*sqrtxz1*x)/(z*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
   (2*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z]^2 + 
 (-x^(-2) + x + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 1/(x*(1 + x)) - 
   1/(x^2*z) + x/z + 1/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 
   1/(x*(1 + x)*z) + 1/(x^2*(1 - z)*z) - x/((1 - z)*z) - 
   1/((1 + x)*(1 - z)*z) - 1/(x^2*(1 + x)*(1 - z)*z) - 
   1/(x*(1 + x)*(1 - z)*z) - z/x^2 + x*z + z/(1 + x) + z/(x^2*(1 + x)) + 
   z/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
 (-10/sqrtxz1 + 1/(4*(1 - x)) + 5/(sqrtxz1*(1 - x)) - 1/(2*x^2) - x/2 + 
   (5*x)/sqrtxz1 - (10*x^2)/sqrtxz1 + 1/(2*(1 + x)) + 1/(2*x^2*(1 + x)) + 
   1/(2*x*(1 + x)) - 1/((1 - x)*z) - (5*sqrtxz1)/(2*(1 - x)*z) - 
   1/(2*x^2*z) + (3*x)/(2*z) + (5*sqrtxz1*x)/(2*z) + 1/(2*(1 + x)*z) + 
   1/(2*x^2*(1 + x)*z) + 1/(2*x*(1 + x)*z) + 1/(2*x^2*(1 - z)*z) - 
   x/(2*(1 - z)*z) - 1/(2*(1 + x)*(1 - z)*z) - 
   1/(2*x^2*(1 + x)*(1 - z)*z) - 1/(2*x*(1 + x)*(1 - z)*z) - 
   z/(4*(1 - x)) + (5*z)/(2*sqrtxz1*(1 - x)) - z/(2*x^2) + (3*x*z)/2 - 
   (5*x*z)/(2*sqrtxz1) + z/(2*(1 + x)) + z/(2*x^2*(1 + x)) + 
   z/(2*x*(1 + x)) + 10/(sqrtxz1*(1 + z)) + 1/(2*(1 - x)*(1 + z)) - 
   5/(2*sqrtxz1*(1 - x)*(1 + z)) - (15*x)/(2*sqrtxz1*(1 + z)) + 
   (10*x^2)/(sqrtxz1*(1 + z)) + 1/((1 - x)*z*(1 + z)) + 
   (5*sqrtxz1)/(2*(1 - x)*z*(1 + z)) - x/(z*(1 + z)) - 
   (5*sqrtxz1*x)/(2*z*(1 + z)) - (5*z)/(2*sqrtxz1*(1 - x)*(1 + z)) + 
   (5*x*z)/(2*sqrtxz1*(1 + z)))*Log[z]^2 + 
 4*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
 Log[2]*(-32/sqrtxz1 + 16/(sqrtxz1*(1 - x)) - sqrtxz1/(1 - x) + 
   (16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 - (8*sqrtxz1)/((1 - x)*z) + 
   (8*sqrtxz1*x)/z + (8*z)/(sqrtxz1*(1 - x)) - (8*x*z)/sqrtxz1 + 
   32/(sqrtxz1*(1 + z)) - 8/(sqrtxz1*(1 - x)*(1 + z)) - 
   (24*x)/(sqrtxz1*(1 + z)) + (32*x^2)/(sqrtxz1*(1 + z)) + 
   (8*sqrtxz1)/((1 - x)*z*(1 + z)) - (8*sqrtxz1*x)/(z*(1 + z)) - 
   (8*z)/(sqrtxz1*(1 - x)*(1 + z)) + (8*x*z)/(sqrtxz1*(1 + z)) + 
   (3/(2*(1 - x)) - 2*x - 2/((1 - x)*z) + (2*x)/z - (3*z)/(2*(1 - x)) + 
     2*x*z + 2/((1 - x)*z*(1 + z)) - (2*x)/(z*(1 + z)))*Log[x] + 
   (-16/sqrtxz1 + 8/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - 
     (16*x^2)/sqrtxz1 - (4*sqrtxz1)/((1 - x)*z) + (4*sqrtxz1*x)/z + 
     (4*z)/(sqrtxz1*(1 - x)) - (4*x*z)/sqrtxz1 + 16/(sqrtxz1*(1 + z)) - 
     4/(sqrtxz1*(1 - x)*(1 + z)) - (12*x)/(sqrtxz1*(1 + z)) + 
     (16*x^2)/(sqrtxz1*(1 + z)) + (4*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (4*sqrtxz1*x)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 - z] + 
   (32/sqrtxz1 - 3/(1 - x) - 16/(sqrtxz1*(1 - x)) + 4*x - 
     (16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 + 4/((1 - x)*z) + 
     (8*sqrtxz1)/((1 - x)*z) - (4*x)/z - (8*sqrtxz1*x)/z + 
     (3*z)/(1 - x) - (8*z)/(sqrtxz1*(1 - x)) - 4*x*z + (8*x*z)/sqrtxz1 - 
     32/(sqrtxz1*(1 + z)) + 8/(sqrtxz1*(1 - x)*(1 + z)) + 
     (24*x)/(sqrtxz1*(1 + z)) - (32*x^2)/(sqrtxz1*(1 + z)) - 
     4/((1 - x)*z*(1 + z)) - (8*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (4*x)/(z*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) + 
     (8*z)/(sqrtxz1*(1 - x)*(1 + z)) - (8*x*z)/(sqrtxz1*(1 + z)))*
    Log[1 + sqrtxz1 - z] + (-32/sqrtxz1 + 9/(2*(1 - x)) + 
     16/(sqrtxz1*(1 - x)) - 6*x + (16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 - 
     6/((1 - x)*z) - (8*sqrtxz1)/((1 - x)*z) + (6*x)/z + 
     (8*sqrtxz1*x)/z - (9*z)/(2*(1 - x)) + (8*z)/(sqrtxz1*(1 - x)) + 
     6*x*z - (8*x*z)/sqrtxz1 + 32/(sqrtxz1*(1 + z)) - 
     8/(sqrtxz1*(1 - x)*(1 + z)) - (24*x)/(sqrtxz1*(1 + z)) + 
     (32*x^2)/(sqrtxz1*(1 + z)) + 6/((1 - x)*z*(1 + z)) + 
     (8*sqrtxz1)/((1 - x)*z*(1 + z)) - (6*x)/(z*(1 + z)) - 
     (8*sqrtxz1*x)/(z*(1 + z)) - (8*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (8*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
   (16/sqrtxz1 - 3/(1 - x) - 8/(sqrtxz1*(1 - x)) + 4*x - (8*x)/sqrtxz1 + 
     (16*x^2)/sqrtxz1 + 4/((1 - x)*z) + (4*sqrtxz1)/((1 - x)*z) - 
     (4*x)/z - (4*sqrtxz1*x)/z + (3*z)/(1 - x) - 
     (4*z)/(sqrtxz1*(1 - x)) - 4*x*z + (4*x*z)/sqrtxz1 - 
     16/(sqrtxz1*(1 + z)) + 4/(sqrtxz1*(1 - x)*(1 + z)) + 
     (12*x)/(sqrtxz1*(1 + z)) - (16*x^2)/(sqrtxz1*(1 + z)) - 
     4/((1 - x)*z*(1 + z)) - (4*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (4*x)/(z*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) + 
     (4*z)/(sqrtxz1*(1 - x)*(1 + z)) - (4*x*z)/(sqrtxz1*(1 + z)))*
    Log[1 + sqrtxz1 + z]) + Log[1 + sqrtxz1 - z]*
  (32/sqrtxz1 - 16/(sqrtxz1*(1 - x)) + sqrtxz1/(1 - x) - (16*x)/sqrtxz1 + 
   (32*x^2)/sqrtxz1 + (8*sqrtxz1)/((1 - x)*z) - (8*sqrtxz1*x)/z - 
   (8*z)/(sqrtxz1*(1 - x)) + (8*x*z)/sqrtxz1 - 32/(sqrtxz1*(1 + z)) + 
   8/(sqrtxz1*(1 - x)*(1 + z)) + (24*x)/(sqrtxz1*(1 + z)) - 
   (32*x^2)/(sqrtxz1*(1 + z)) - (8*sqrtxz1)/((1 - x)*z*(1 + z)) + 
   (8*sqrtxz1*x)/(z*(1 + z)) + (8*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
   (8*x*z)/(sqrtxz1*(1 + z)) + (16/sqrtxz1 - 3/(2*(1 - x)) - 
     8/(sqrtxz1*(1 - x)) + 2*x - (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 + 
     2/((1 - x)*z) + (4*sqrtxz1)/((1 - x)*z) - (2*x)/z - 
     (4*sqrtxz1*x)/z + (3*z)/(2*(1 - x)) - (4*z)/(sqrtxz1*(1 - x)) - 
     2*x*z + (4*x*z)/sqrtxz1 - 16/(sqrtxz1*(1 + z)) + 
     4/(sqrtxz1*(1 - x)*(1 + z)) + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) - 2/((1 - x)*z*(1 + z)) - 
     (4*sqrtxz1)/((1 - x)*z*(1 + z)) + (2*x)/(z*(1 + z)) + 
     (4*sqrtxz1*x)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (4*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
   (-16/sqrtxz1 + 3/(1 - x) + 8/(sqrtxz1*(1 - x)) - 4*x + (8*x)/sqrtxz1 - 
     (16*x^2)/sqrtxz1 - 4/((1 - x)*z) - (4*sqrtxz1)/((1 - x)*z) + 
     (4*x)/z + (4*sqrtxz1*x)/z - (3*z)/(1 - x) + 
     (4*z)/(sqrtxz1*(1 - x)) + 4*x*z - (4*x*z)/sqrtxz1 + 
     16/(sqrtxz1*(1 + z)) - 4/(sqrtxz1*(1 - x)*(1 + z)) - 
     (12*x)/(sqrtxz1*(1 + z)) + (16*x^2)/(sqrtxz1*(1 + z)) + 
     4/((1 - x)*z*(1 + z)) + (4*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (4*x)/(z*(1 + z)) - (4*sqrtxz1*x)/(z*(1 + z)) - 
     (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)))*
    Log[1 + sqrtxz1 + z]) + Log[z]*(-1/2 - 16/sqrtxz1 + 1/(2*(1 - x)) + 
   8/(sqrtxz1*(1 - x)) - sqrtxz1/(2*(1 - x)) + x/2 + (8*x)/sqrtxz1 - 
   (16*x^2)/sqrtxz1 - 1/(2*(1 - z)) + x/(2*(1 - z)) - 
   (4*sqrtxz1)/((1 - x)*z) + (4*sqrtxz1*x)/z + z + z/(2*(1 - x)) + 
   (4*z)/(sqrtxz1*(1 - x)) - x*z - (4*x*z)/sqrtxz1 + 
   16/(sqrtxz1*(1 + z)) - 4/(sqrtxz1*(1 - x)*(1 + z)) - 
   (12*x)/(sqrtxz1*(1 + z)) + (16*x^2)/(sqrtxz1*(1 + z)) + 
   (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*sqrtxz1*x)/(z*(1 + z)) - 
   (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)) + 
   ((1 - x)^(-1) - z/(1 - x) - 2/((1 - x)*(1 + z)))*Log[1 + z] + 
   (16/sqrtxz1 - 3/(1 - x) - 8/(sqrtxz1*(1 - x)) + 4*x - (8*x)/sqrtxz1 + 
     (16*x^2)/sqrtxz1 + 4/((1 - x)*z) + (4*sqrtxz1)/((1 - x)*z) - 
     (4*x)/z - (4*sqrtxz1*x)/z + (3*z)/(1 - x) - 
     (4*z)/(sqrtxz1*(1 - x)) - 4*x*z + (4*x*z)/sqrtxz1 - 
     16/(sqrtxz1*(1 + z)) + 4/(sqrtxz1*(1 - x)*(1 + z)) + 
     (12*x)/(sqrtxz1*(1 + z)) - (16*x^2)/(sqrtxz1*(1 + z)) - 
     4/((1 - x)*z*(1 + z)) - (4*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (4*x)/(z*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) + 
     (4*z)/(sqrtxz1*(1 - x)*(1 + z)) - (4*x*z)/(sqrtxz1*(1 + z)))*
    Log[1 + sqrtxz1 + z] + ((1 - x)^(-1) - x - 1/((1 - x)*z) + x/z - 
     z/(1 - x) + x*z + 1/((1 - x)*z*(1 + z)) - x/(z*(1 + z)))*
    Log[x + z] + ((1 - x)^(-1) + x^(-2) - 2*x - (1 + x)^(-1) - 
     1/(x^2*(1 + x)) - 1/(x*(1 + x)) - 1/((1 - x)*z) + 1/(x^2*z) - 
     1/((1 + x)*z) - 1/(x^2*(1 + x)*z) - 1/(x*(1 + x)*z) - 
     1/(x^2*(1 - z)*z) + x/((1 - z)*z) + 1/((1 + x)*(1 - z)*z) + 
     1/(x^2*(1 + x)*(1 - z)*z) + 1/(x*(1 + x)*(1 - z)*z) - z/(1 - x) + 
     z/x^2 - z/(1 + x) - z/(x^2*(1 + x)) - z/(x*(1 + x)) + 
     1/((1 - x)*z*(1 + z)) - x/(z*(1 + z)))*Log[1 + x*z]) + 
 Log[x]*(-1 - 16/sqrtxz1 - (1 - x)^(-1) + 8/(sqrtxz1*(1 - x)) - 
   sqrtxz1/(2*(1 - x)) - 4/x^2 - x + (8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 + 
   4/(x^2*(1 + x)) + 4/(x*(1 + x)) + (4*x)/(1 - z) + 
   4/((1 + x)*(1 - z)) + 1/(2*z) + 3/(4*(1 - x)*z) - 
   (4*sqrtxz1)/((1 - x)*z) - 4/(x^2*z) + (9*x)/(2*z) + (4*sqrtxz1*x)/z + 
   4/((1 + x)*z) + 4/(x^2*(1 + x)*z) + 4/(x*(1 + x)*z) + 
   4/(x^2*(1 - z)*z) - (4*x)/((1 - z)*z) - 4/((1 + x)*(1 - z)*z) - 
   4/(x^2*(1 + x)*(1 - z)*z) - 4/(x*(1 + x)*(1 - z)*z) + 2*z + 
   z/(4*(1 - x)) + (4*z)/(sqrtxz1*(1 - x)) - (4*z)/x^2 + 2*x*z - 
   (4*x*z)/sqrtxz1 + (4*z)/(x^2*(1 + x)) + (4*z)/(x*(1 + x)) + 
   16/(sqrtxz1*(1 + z)) - 4/(sqrtxz1*(1 - x)*(1 + z)) - 
   (12*x)/(sqrtxz1*(1 + z)) + (16*x^2)/(sqrtxz1*(1 + z)) + 
   (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*sqrtxz1*x)/(z*(1 + z)) - 
   (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)) + 
   (2 - 2/x^2 + 2*x + 2/(x^2*(1 + x)) + 2/(x*(1 + x)) - 2/(x^2*z) + 
     (2*x)/z + 2/((1 + x)*z) + 2/(x^2*(1 + x)*z) + 2/(x*(1 + x)*z) + 
     2/(x^2*(1 - z)*z) - (2*x)/((1 - z)*z) - 2/((1 + x)*(1 - z)*z) - 
     2/(x^2*(1 + x)*(1 - z)*z) - 2/(x*(1 + x)*(1 - z)*z) - (2*z)/x^2 + 
     (2*z)/(x^2*(1 + x)) + (2*z)/(x*(1 + x)))*Log[1 + x] + 
   (x^(-2) - x - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 1/(x*(1 + x)) + 
     1/(x^2*z) - x/z - 1/((1 + x)*z) - 1/(x^2*(1 + x)*z) - 
     1/(x*(1 + x)*z) - 1/(x^2*(1 - z)*z) + x/((1 - z)*z) + 
     1/((1 + x)*(1 - z)*z) + 1/(x^2*(1 + x)*(1 - z)*z) + 
     1/(x*(1 + x)*(1 - z)*z) + z/x^2 - x*z - z/(1 + x) - 
     z/(x^2*(1 + x)) - z/(x*(1 + x)))*Log[1 + x/z] + 
   (-8/sqrtxz1 + 4/(sqrtxz1*(1 - x)) + (4*x)/sqrtxz1 - (8*x^2)/sqrtxz1 - 
     (2*sqrtxz1)/((1 - x)*z) + (2*sqrtxz1*x)/z + 
     (2*z)/(sqrtxz1*(1 - x)) - (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 
     2/(sqrtxz1*(1 - x)*(1 + z)) - (6*x)/(sqrtxz1*(1 + z)) + 
     (8*x^2)/(sqrtxz1*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (2*sqrtxz1*x)/(z*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (2*x*z)/(sqrtxz1*(1 + z)))*Log[1 - z] + 
   (-8/sqrtxz1 + 4/(sqrtxz1*(1 - x)) + (4*x)/sqrtxz1 - (8*x^2)/sqrtxz1 - 
     (2*sqrtxz1)/((1 - x)*z) + (2*sqrtxz1*x)/z + 
     (2*z)/(sqrtxz1*(1 - x)) - (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 
     2/(sqrtxz1*(1 - x)*(1 + z)) - (6*x)/(sqrtxz1*(1 + z)) + 
     (8*x^2)/(sqrtxz1*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (2*sqrtxz1*x)/(z*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (2*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
   (-1 + 4/sqrtxz1 + (1 - x)^(-1) - 2/(sqrtxz1*(1 - x)) - x^(-2) - x - 
     (2*x)/sqrtxz1 + (4*x^2)/sqrtxz1 + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 
     1/(x*(1 + x)) + 1/(2*(1 - z)) + x/(2*(1 - z)) - 1/((1 - x)*z) + 
     sqrtxz1/((1 - x)*z) - 1/(x^2*z) + (2*x)/z - (sqrtxz1*x)/z + 
     1/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 1/(x*(1 + x)*z) + 
     1/(x^2*(1 - z)*z) - x/((1 - z)*z) - 1/((1 + x)*(1 - z)*z) - 
     1/(x^2*(1 + x)*(1 - z)*z) - 1/(x*(1 + x)*(1 - z)*z) - z/(1 - x) - 
     z/(sqrtxz1*(1 - x)) - z/x^2 + 2*x*z + (x*z)/sqrtxz1 + z/(1 + x) + 
     z/(x^2*(1 + x)) + z/(x*(1 + x)) - 4/(sqrtxz1*(1 + z)) + 
     1/(sqrtxz1*(1 - x)*(1 + z)) + (3*x)/(sqrtxz1*(1 + z)) - 
     (4*x^2)/(sqrtxz1*(1 + z)) + 1/((1 - x)*z*(1 + z)) - 
     sqrtxz1/((1 - x)*z*(1 + z)) - x/(z*(1 + z)) + 
     (sqrtxz1*x)/(z*(1 + z)) + z/(sqrtxz1*(1 - x)*(1 + z)) - 
     (x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
   (8/sqrtxz1 - 3/(2*(1 - x)) - 4/(sqrtxz1*(1 - x)) + 2*x - 
     (4*x)/sqrtxz1 + (8*x^2)/sqrtxz1 + 2/((1 - x)*z) + 
     (2*sqrtxz1)/((1 - x)*z) - (2*x)/z - (2*sqrtxz1*x)/z + 
     (3*z)/(2*(1 - x)) - (2*z)/(sqrtxz1*(1 - x)) - 2*x*z + 
     (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
     2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
     (8*x^2)/(sqrtxz1*(1 + z)) - 2/((1 - x)*z*(1 + z)) - 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) + (2*x)/(z*(1 + z)) + 
     (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (2*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 + z] + 
   (-(1 - x)^(-1) + x + 1/((1 - x)*z) - x/z + z/(1 - x) - x*z - 
     1/((1 - x)*z*(1 + z)) + x/(z*(1 + z)))*Log[x + z] + 
   ((1 - x)^(-1) + x^(-2) - 2*x - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 
     1/(x*(1 + x)) - 1/((1 - x)*z) + 1/(x^2*z) - 1/((1 + x)*z) - 
     1/(x^2*(1 + x)*z) - 1/(x*(1 + x)*z) - 1/(x^2*(1 - z)*z) + 
     x/((1 - z)*z) + 1/((1 + x)*(1 - z)*z) + 1/(x^2*(1 + x)*(1 - z)*z) + 
     1/(x*(1 + x)*(1 - z)*z) - z/(1 - x) + z/x^2 - z/(1 + x) - 
     z/(x^2*(1 + x)) - z/(x*(1 + x)) + 1/((1 - x)*z*(1 + z)) - 
     x/(z*(1 + z)))*Log[1 + x*z]) + 
 (-2/sqrtxz1 + 1/(sqrtxz1*(1 - x)) + x/sqrtxz1 - (2*x^2)/sqrtxz1 - 
   sqrtxz1/(2*(1 - x)*z) + (sqrtxz1*x)/(2*z) + z/(2*sqrtxz1*(1 - x)) - 
   (x*z)/(2*sqrtxz1) + 2/(sqrtxz1*(1 + z)) - 
   1/(2*sqrtxz1*(1 - x)*(1 + z)) - (3*x)/(2*sqrtxz1*(1 + z)) + 
   (2*x^2)/(sqrtxz1*(1 + z)) + sqrtxz1/(2*(1 - x)*z*(1 + z)) - 
   (sqrtxz1*x)/(2*z*(1 + z)) - z/(2*sqrtxz1*(1 - x)*(1 + z)) + 
   (x*z)/(2*sqrtxz1*(1 + z)))*Log[1 - 2*z + 4*x*z + z^2]^2 + 
 Log[1 - z]*((16/sqrtxz1 - 8/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 + 
     (16*x^2)/sqrtxz1 + (4*sqrtxz1)/((1 - x)*z) - (4*sqrtxz1*x)/z - 
     (4*z)/(sqrtxz1*(1 - x)) + (4*x*z)/sqrtxz1 - 16/(sqrtxz1*(1 + z)) + 
     4/(sqrtxz1*(1 - x)*(1 + z)) + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) - (4*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (4*sqrtxz1*x)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
   (-8/sqrtxz1 + 4/(sqrtxz1*(1 - x)) + (4*x)/sqrtxz1 - (8*x^2)/sqrtxz1 - 
     (2*sqrtxz1)/((1 - x)*z) + (2*sqrtxz1*x)/z + 
     (2*z)/(sqrtxz1*(1 - x)) - (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 
     2/(sqrtxz1*(1 - x)*(1 + z)) - (6*x)/(sqrtxz1*(1 + z)) + 
     (8*x^2)/(sqrtxz1*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (2*sqrtxz1*x)/(z*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (2*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
   (8/sqrtxz1 - 4/(sqrtxz1*(1 - x)) - (4*x)/sqrtxz1 + (8*x^2)/sqrtxz1 + 
     (2*sqrtxz1)/((1 - x)*z) - (2*sqrtxz1*x)/z - 
     (2*z)/(sqrtxz1*(1 - x)) + (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
     2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
     (8*x^2)/(sqrtxz1*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (2*x*z)/(sqrtxz1*(1 + z)))*Log[1 - 2*z + 4*x*z + z^2]) + 
 (2 - 2/x^2 + 2*x + 2/(x^2*(1 + x)) + 2/(x*(1 + x)) - 2/(x^2*z) + 
   (2*x)/z + 2/((1 + x)*z) + 2/(x^2*(1 + x)*z) + 2/(x*(1 + x)*z) + 
   2/(x^2*(1 - z)*z) - (2*x)/((1 - z)*z) - 2/((1 + x)*(1 - z)*z) - 
   2/(x^2*(1 + x)*(1 - z)*z) - 2/(x*(1 + x)*(1 - z)*z) - (2*z)/x^2 + 
   (2*z)/(x^2*(1 + x)) + (2*z)/(x*(1 + x)))*PolyLog[2, -x] + 
 LMUF*DeltaDist[1 - z]*(1 - x + Pi^2*(1/12 - x/12 - 1/(6*(1 + x))) + 
   (-1/4 + x/4 + 1/(2*(1 + x)))*Log[x]^2 + 
   Log[x]*(1/2 + x/2 + (1 - x - 2/(1 + x))*Log[1 + x]) + 
   (1 - x - 2/(1 + x))*PolyLog[2, -x]) + 
 PlusDist[0, 1 - z]*(-1 + x + Pi^2*(-1/12 + x/12 + 1/(6*(1 + x))) + 
   (1/4 - x/4 - 1/(2*(1 + x)))*Log[x]^2 + 
   Log[x]*(-1/2 - x/2 + (-1 + x + 2/(1 + x))*Log[1 + x]) + 
   (-1 + x + 2/(1 + x))*PolyLog[2, -x]) + 
 (-1 + 2/(1 - x) + 2/x^2 - x - 2/(x^2*(1 + x)) - 2/(x*(1 + x)) - 
   (2*x)/(1 - z) - 2/((1 + x)*(1 - z)) + 1/(2*z) - 1/((1 - x)*z) + 
   2/(x^2*z) - (3*x)/(2*z) - 2/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 
   2/(x*(1 + x)*z) - 2/(x^2*(1 - z)*z) + (2*x)/((1 - z)*z) + 
   2/((1 + x)*(1 - z)*z) + 2/(x^2*(1 + x)*(1 - z)*z) + 
   2/(x*(1 + x)*(1 - z)*z) - z/(1 - x) + (2*z)/x^2 + x*z - 
   (2*z)/(x^2*(1 + x)) - (2*z)/(x*(1 + x)))*PolyLog[2, x] + 
 (-8/sqrtxz1 + 3/(2*(1 - x)) + 4/(sqrtxz1*(1 - x)) - 2*x + 
   (4*x)/sqrtxz1 - (8*x^2)/sqrtxz1 - 2/((1 - x)*z) - 
   (2*sqrtxz1)/((1 - x)*z) + (2*x)/z + (2*sqrtxz1*x)/z - 
   (3*z)/(2*(1 - x)) + (2*z)/(sqrtxz1*(1 - x)) + 2*x*z - 
   (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) - 
   (6*x)/(sqrtxz1*(1 + z)) + (8*x^2)/(sqrtxz1*(1 + z)) + 
   2/((1 - x)*z*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
   (2*x)/(z*(1 + z)) - (2*sqrtxz1*x)/(z*(1 + z)) - 
   (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + (2*x*z)/(sqrtxz1*(1 + z)))*
  PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
 (-8/sqrtxz1 - 3/(2*(1 - x)) + 4/(sqrtxz1*(1 - x)) + 2*x + 
   (4*x)/sqrtxz1 - (8*x^2)/sqrtxz1 + 2/((1 - x)*z) - 
   (2*sqrtxz1)/((1 - x)*z) - (2*x)/z + (2*sqrtxz1*x)/z + 
   (3*z)/(2*(1 - x)) + (2*z)/(sqrtxz1*(1 - x)) - 2*x*z - 
   (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) - 
   (6*x)/(sqrtxz1*(1 + z)) + (8*x^2)/(sqrtxz1*(1 + z)) - 
   2/((1 - x)*z*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
   (2*x)/(z*(1 + z)) - (2*sqrtxz1*x)/(z*(1 + z)) - 
   (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + (2*x*z)/(sqrtxz1*(1 + z)))*
  PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
 (-16/sqrtxz1 + 8/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 - 
   (4*sqrtxz1)/((1 - x)*z) + (4*sqrtxz1*x)/z + (4*z)/(sqrtxz1*(1 - x)) - 
   (4*x*z)/sqrtxz1 + 16/(sqrtxz1*(1 + z)) - 4/(sqrtxz1*(1 - x)*(1 + z)) - 
   (12*x)/(sqrtxz1*(1 + z)) + (16*x^2)/(sqrtxz1*(1 + z)) + 
   (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*sqrtxz1*x)/(z*(1 + z)) - 
   (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)))*
  PolyLog[2, (1 - z)/sqrtxz1] + 
 (8/sqrtxz1 - 3/(2*(1 - x)) - 4/(sqrtxz1*(1 - x)) + 2*x - (4*x)/sqrtxz1 + 
   (8*x^2)/sqrtxz1 + 2/((1 - x)*z) + (2*sqrtxz1)/((1 - x)*z) - (2*x)/z - 
   (2*sqrtxz1*x)/z + (3*z)/(2*(1 - x)) - (2*z)/(sqrtxz1*(1 - x)) - 
   2*x*z + (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
   2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
   (8*x^2)/(sqrtxz1*(1 + z)) - 2/((1 - x)*z*(1 + z)) - 
   (2*sqrtxz1)/((1 - x)*z*(1 + z)) + (2*x)/(z*(1 + z)) + 
   (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
   (2*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
 (8/sqrtxz1 + 3/(2*(1 - x)) - 4/(sqrtxz1*(1 - x)) - 2*x - (4*x)/sqrtxz1 + 
   (8*x^2)/sqrtxz1 - 2/((1 - x)*z) + (2*sqrtxz1)/((1 - x)*z) + (2*x)/z - 
   (2*sqrtxz1*x)/z - (3*z)/(2*(1 - x)) - (2*z)/(sqrtxz1*(1 - x)) + 
   2*x*z + (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
   2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
   (8*x^2)/(sqrtxz1*(1 + z)) + 2/((1 - x)*z*(1 + z)) - 
   (2*sqrtxz1)/((1 - x)*z*(1 + z)) - (2*x)/(z*(1 + z)) + 
   (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
   (2*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
 (-16/sqrtxz1 + 8/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 - 
   (4*sqrtxz1)/((1 - x)*z) + (4*sqrtxz1*x)/z + (4*z)/(sqrtxz1*(1 - x)) - 
   (4*x*z)/sqrtxz1 + 16/(sqrtxz1*(1 + z)) - 4/(sqrtxz1*(1 - x)*(1 + z)) - 
   (12*x)/(sqrtxz1*(1 + z)) + (16*x^2)/(sqrtxz1*(1 + z)) + 
   (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*sqrtxz1*x)/(z*(1 + z)) - 
   (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + (4*x*z)/(sqrtxz1*(1 + z)))*
  PolyLog[2, sqrtxz1/(-1 + z)] + 
 (-(1 - x)^(-1) + x^(-2) - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 
   1/(x*(1 + x)) + 1/((1 - x)*z) + 1/(x^2*z) - (2*x)/z - 1/((1 + x)*z) - 
   1/(x^2*(1 + x)*z) - 1/(x*(1 + x)*z) - 1/(x^2*(1 - z)*z) + 
   x/((1 - z)*z) + 1/((1 + x)*(1 - z)*z) + 1/(x^2*(1 + x)*(1 - z)*z) + 
   1/(x*(1 + x)*(1 - z)*z) + z/(1 - x) + z/x^2 - 2*x*z - z/(1 + x) - 
   z/(x^2*(1 + x)) - z/(x*(1 + x)) - 1/((1 - x)*z*(1 + z)) + 
   x/(z*(1 + z)))*PolyLog[2, -(x/z)] + 
 ((1 - x)^(-1) - z/(1 - x) - 2/((1 - x)*(1 + z)))*PolyLog[2, -z] + 
 LMUA*DeltaDist[1 - x]*(1 - z + Pi^2*(1/12 - z/12 - 1/(6*(1 + z))) + 
   (-1/4 + z/4 + 1/(2*(1 + z)))*Log[z]^2 + 
   Log[z]*(1/2 + z/2 + (1 - z - 2/(1 + z))*Log[1 + z]) + 
   (1 - z - 2/(1 + z))*PolyLog[2, -z]) + 
 PlusDist[0, 1 - x]*(-1 + z + Pi^2*(-1/12 + z/12 + 1/(6*(1 + z))) + 
   (1/4 - z/4 - 1/(2*(1 + z)))*Log[z]^2 + 
   Log[z]*(-1/2 - z/2 + (-1 + z + 2/(1 + z))*Log[1 + z]) + 
   (-1 + z + 2/(1 + z))*PolyLog[2, -z]) + 
 ((1 - x)^(-1) + x^(-2) - 2*x - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 
   1/(x*(1 + x)) - 1/((1 - x)*z) + 1/(x^2*z) - 1/((1 + x)*z) - 
   1/(x^2*(1 + x)*z) - 1/(x*(1 + x)*z) - 1/(x^2*(1 - z)*z) + 
   x/((1 - z)*z) + 1/((1 + x)*(1 - z)*z) + 1/(x^2*(1 + x)*(1 - z)*z) + 
   1/(x*(1 + x)*(1 - z)*z) - z/(1 - x) + z/x^2 - z/(1 + x) - 
   z/(x^2*(1 + x)) - z/(x*(1 + x)) + 1/((1 - x)*z*(1 + z)) - 
   x/(z*(1 + z)))*PolyLog[2, -(x*z)] + 
 (-8/sqrtxz1 + 4/(sqrtxz1*(1 - x)) + (4*x)/sqrtxz1 - (8*x^2)/sqrtxz1 - 
   (2*sqrtxz1)/((1 - x)*z) + (2*sqrtxz1*x)/z + (2*z)/(sqrtxz1*(1 - x)) - 
   (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 2/(sqrtxz1*(1 - x)*(1 + z)) - 
   (6*x)/(sqrtxz1*(1 + z)) + (8*x^2)/(sqrtxz1*(1 + z)) + 
   (2*sqrtxz1)/((1 - x)*z*(1 + z)) - (2*sqrtxz1*x)/(z*(1 + z)) - 
   (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + (2*x*z)/(sqrtxz1*(1 + z)))*
  PolyLog[2, -(1 + sqrtxz1 - z)^(-1) + sqrtxz1/(1 + sqrtxz1 - z) + 
    z/(1 + sqrtxz1 - z)] + DeltaDist[1 - x]*
  (1/8 - z/8 + (-1/3 + z/3 + 2/(3*(1 + z)))*Log[2]^3 + 
   (5/24 - (5*z)/24 - 5/(12*(1 + z)))*Log[z]^3 + 
   (-1 + z + 2/(1 + z))*Log[2]*Log[1 - z]*Log[1 + z] + 
   Log[z]*(-7/8 + z/8 + (1/2 + z/2)*Log[1 + z]) + 
   Log[2]^2*((1/2 - z/2 - (1 + z)^(-1))*Log[1 - z] + 
     (1/2 - z/2 - (1 + z)^(-1))*Log[1 + z]) + 
   Pi^2*(-1/24 - z/24 + (1/6 - z/6 - 1/(3*(1 + z)))*Log[2] + 
     (-1/12 + z/12 + 1/(6*(1 + z)))*Log[1 - z] + 
     (-1/4 + z/4 + 1/(2*(1 + z)))*Log[1 + z]) + 
   Log[z]^2*(-1/2 - z/2 + (-3/4 + (3*z)/4 + 3/(2*(1 + z)))*Log[1 + z]) + 
   Log[1 - z]*(-1 + z + (-1 + z + 2/(1 + z))*Log[z]*Log[1 + z] + 
     (1/2 - z/2 - (1 + z)^(-1))*Log[1 + z]^2) + 
   (1/2 + z/2 + (-1 + z + 2/(1 + z))*Log[1 - z] + 
     (-1/2 + z/2 + (1 + z)^(-1))*Log[z])*PolyLog[2, -z] + 
   (1/2 + z/2)*PolyLog[2, z] + (-1 + z + 2/(1 + z))*PolyLog[3, 1 - z] + 
   (1 - z - 2/(1 + z))*PolyLog[3, 1/2 - z/2] + 
   (1 - z - 2/(1 + z))*PolyLog[3, 1/2 + z/2] + 
   (-1/2 + z/2 + (1 + z)^(-1))*PolyLog[3, -z] + 
   (-1/2 + z/2 + (1 + z)^(-1))*PolyLog[3, z] + 
   (-1 + z + 2/(1 + z))*PolyLog[3, (1 + z)^(-1)] + 
   (1 - z - 2/(1 + z))*PolyLog[3, (1 + z)^(-1) - z/(1 + z)]) + 
 DeltaDist[1 - z]*(-15/8 + (15*x)/8 + (-1/3 + x/3 + 2/(3*(1 + x)))*
    Log[2]^3 + (-1/8 + x/8 + 1/(4*(1 + x)))*Log[x]^3 + 
   (-1 + x + 2/(1 + x))*Log[2]*Log[1 - x]*Log[1 + x] + 
   (-1/6 + x/6 + 1/(3*(1 + x)))*Log[1 + x]^3 + 
   Log[x]*(-3/8 - (19*x)/8 + (1/2 + x/2)*Log[1 + x]) + 
   Log[x]^2*(x/2 + (1 - x - 2/(1 + x))*Log[1 + x]) + 
   Log[2]^2*((1/2 - x/2 - (1 + x)^(-1))*Log[1 - x] + 
     (1/2 - x/2 - (1 + x)^(-1))*Log[1 + x]) + 
   Pi^2*(-1/24 - x/24 + (1/6 - x/6 - 1/(3*(1 + x)))*Log[2] + 
     (-1/12 + x/12 + 1/(6*(1 + x)))*Log[1 - x] + 
     (1/6 - x/6 - 1/(3*(1 + x)))*Log[x] + (-1/6 + x/6 + 1/(3*(1 + x)))*
      Log[1 + x]) + Log[1 - x]*(-1 + x + (-1 + x + 2/(1 + x))*Log[x]*
      Log[1 + x] + (1/2 - x/2 - (1 + x)^(-1))*Log[1 + x]^2) + 
   (1/2 + x/2 + (-1 + x + 2/(1 + x))*Log[1 - x] + 
     (1 - x - 2/(1 + x))*Log[x])*PolyLog[2, -x] + 
   (1/2 + x/2)*PolyLog[2, x] + (-1 + x + 2/(1 + x))*PolyLog[3, 1 - x] + 
   (1 - x - 2/(1 + x))*PolyLog[3, 1/2 - x/2] + 
   (1 - x - 2/(1 + x))*PolyLog[3, 1/2 + x/2] + 
   (-1/2 + x/2 + (1 + x)^(-1))*PolyLog[3, x] + 
   (1 - x - 2/(1 + x))*PolyLog[3, (1 + x)^(-1) - x/(1 + x)] - Zeta[3]/2 + 
   (x*Zeta[3])/2 + Zeta[3]/(1 + x)) + 
 (4 - (7*x)/2 - 2/z + (7*x)/(4*z) - 5*z + (19*x*z)/4 + 
   Pi^2*(-1/3 + 4/(3*sqrtxz1) + 1/(4*(1 - x)) - 2/(3*sqrtxz1*(1 - x)) + 
     1/(3*x^2) - x/6 - (2*x)/(3*sqrtxz1) + (4*x^2)/(3*sqrtxz1) + 
     1/(6*(1 + x)) - 1/(3*x^2*(1 + x)) - 1/(3*x*(1 + x)) - 
     x/(3*(1 - z)) - 1/(3*(1 + x)*(1 - z)) + 1/(12*z) - 1/(6*(1 - x)*z) + 
     sqrtxz1/(3*(1 - x)*z) + 1/(3*x^2*z) - x/(4*z) - (sqrtxz1*x)/(3*z) - 
     1/(3*(1 + x)*z) - 1/(3*x^2*(1 + x)*z) - 1/(3*x*(1 + x)*z) - 
     1/(3*x^2*(1 - z)*z) + x/(3*(1 - z)*z) + 1/(3*(1 + x)*(1 - z)*z) + 
     1/(3*x^2*(1 + x)*(1 - z)*z) + 1/(3*x*(1 + x)*(1 - z)*z) - 
     z/(12*(1 - x)) - z/(3*sqrtxz1*(1 - x)) + z/(3*x^2) + (x*z)/3 + 
     (x*z)/(3*sqrtxz1) + z/(6*(1 + x)) - z/(3*x^2*(1 + x)) - 
     z/(3*x*(1 + x)) - 4/(3*sqrtxz1*(1 + z)) + 1/(6*(1 - x)*(1 + z)) + 
     1/(3*sqrtxz1*(1 - x)*(1 + z)) + x/(sqrtxz1*(1 + z)) - 
     (4*x^2)/(3*sqrtxz1*(1 + z)) - sqrtxz1/(3*(1 - x)*z*(1 + z)) + 
     (sqrtxz1*x)/(3*z*(1 + z)) + z/(3*sqrtxz1*(1 - x)*(1 + z)) - 
     (x*z)/(3*sqrtxz1*(1 + z))) + 2*sqrtxz3*z^2*InvTanInt[-sqrtxz3] - 
   2*sqrtxz3*z^2*InvTanInt[sqrtxz3] + 4*sqrtxz3*z^2*
    InvTanInt[sqrtxz3*z] + (24/sqrtxz1 - 3/(1 - x) - 
     12/(sqrtxz1*(1 - x)) + 4*x - (12*x)/sqrtxz1 + (24*x^2)/sqrtxz1 + 
     4/((1 - x)*z) + (6*sqrtxz1)/((1 - x)*z) - (4*x)/z - 
     (6*sqrtxz1*x)/z + (3*z)/(1 - x) - (6*z)/(sqrtxz1*(1 - x)) - 4*x*z + 
     (6*x*z)/sqrtxz1 - 24/(sqrtxz1*(1 + z)) + 
     6/(sqrtxz1*(1 - x)*(1 + z)) + (18*x)/(sqrtxz1*(1 + z)) - 
     (24*x^2)/(sqrtxz1*(1 + z)) - 4/((1 - x)*z*(1 + z)) - 
     (6*sqrtxz1)/((1 - x)*z*(1 + z)) + (4*x)/(z*(1 + z)) + 
     (6*sqrtxz1*x)/(z*(1 + z)) + (6*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (6*x*z)/(sqrtxz1*(1 + z)))*Log[2]^2 + 4*sqrtxz3*z^2*ArcTan[sqrtxz3]*
    Log[sqrtxz3] + (1 - 2/(1 - x) - 2/x^2 + x + 2/(x^2*(1 + x)) + 
     2/(x*(1 + x)) + (2*x)/(1 - z) + 2/((1 + x)*(1 - z)) - 1/(2*z) + 
     1/((1 - x)*z) - 2/(x^2*z) + (3*x)/(2*z) + 2/((1 + x)*z) + 
     2/(x^2*(1 + x)*z) + 2/(x*(1 + x)*z) + 2/(x^2*(1 - z)*z) - 
     (2*x)/((1 - z)*z) - 2/((1 + x)*(1 - z)*z) - 
     2/(x^2*(1 + x)*(1 - z)*z) - 2/(x*(1 + x)*(1 - z)*z) + z/(1 - x) - 
     (2*z)/x^2 - x*z + (2*z)/(x^2*(1 + x)) + (2*z)/(x*(1 + x)))*
    Log[1 - x]*Log[x] + (-6/sqrtxz1 + (1 - x)^(-1) + 
     3/(sqrtxz1*(1 - x)) - 3/(2*x^2) - x/2 + (3*x)/sqrtxz1 - 
     (6*x^2)/sqrtxz1 - 1/(2*(1 + x)) + 3/(2*x^2*(1 + x)) + 
     3/(2*x*(1 + x)) + (3*x)/(2*(1 - z)) + 3/(2*(1 + x)*(1 - z)) + 
     1/(4*z) - 1/(2*(1 - x)*z) - (3*sqrtxz1)/(2*(1 - x)*z) - 
     3/(2*x^2*z) + (7*x)/(4*z) + (3*sqrtxz1*x)/(2*z) + 3/(2*(1 + x)*z) + 
     3/(2*x^2*(1 + x)*z) + 3/(2*x*(1 + x)*z) + 3/(2*x^2*(1 - z)*z) - 
     (3*x)/(2*(1 - z)*z) - 3/(2*(1 + x)*(1 - z)*z) - 
     3/(2*x^2*(1 + x)*(1 - z)*z) - 3/(2*x*(1 + x)*(1 - z)*z) - 
     z/(2*(1 - x)) + (3*z)/(2*sqrtxz1*(1 - x)) - (3*z)/(2*x^2) - 
     (3*x*z)/(2*sqrtxz1) - z/(2*(1 + x)) + (3*z)/(2*x^2*(1 + x)) + 
     (3*z)/(2*x*(1 + x)) + 6/(sqrtxz1*(1 + z)) - 
     3/(2*sqrtxz1*(1 - x)*(1 + z)) - (9*x)/(2*sqrtxz1*(1 + z)) + 
     (6*x^2)/(sqrtxz1*(1 + z)) + (3*sqrtxz1)/(2*(1 - x)*z*(1 + z)) - 
     (3*sqrtxz1*x)/(2*z*(1 + z)) - (3*z)/(2*sqrtxz1*(1 - x)*(1 + z)) + 
     (3*x*z)/(2*sqrtxz1*(1 + z)))*Log[x]^2 + 
   (8/sqrtxz1 - 4/(sqrtxz1*(1 - x)) - (4*x)/sqrtxz1 + (8*x^2)/sqrtxz1 + 
     (2*sqrtxz1)/((1 - x)*z) - (2*sqrtxz1*x)/z - 
     (2*z)/(sqrtxz1*(1 - x)) + (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
     2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
     (8*x^2)/(sqrtxz1*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (2*x*z)/(sqrtxz1*(1 + z)))*Log[1 - z]^2 + 
   (8/sqrtxz1 - 4/(sqrtxz1*(1 - x)) - (4*x)/sqrtxz1 + (8*x^2)/sqrtxz1 + 
     (2*sqrtxz1)/((1 - x)*z) - (2*sqrtxz1*x)/z - 
     (2*z)/(sqrtxz1*(1 - x)) + (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
     2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
     (8*x^2)/(sqrtxz1*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (2*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z]^2 + 
   (x^(-2) - x - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 1/(x*(1 + x)) + 
     1/(x^2*z) - x/z - 1/((1 + x)*z) - 1/(x^2*(1 + x)*z) - 
     1/(x*(1 + x)*z) - 1/(x^2*(1 - z)*z) + x/((1 - z)*z) + 
     1/((1 + x)*(1 - z)*z) + 1/(x^2*(1 + x)*(1 - z)*z) + 
     1/(x*(1 + x)*(1 - z)*z) + z/x^2 - x*z - z/(1 + x) - 
     z/(x^2*(1 + x)) - z/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (10/sqrtxz1 - 1/(4*(1 - x)) - 5/(sqrtxz1*(1 - x)) + 1/(2*x^2) + x/2 - 
     (5*x)/sqrtxz1 + (10*x^2)/sqrtxz1 - 1/(2*(1 + x)) - 
     1/(2*x^2*(1 + x)) - 1/(2*x*(1 + x)) + 1/((1 - x)*z) + 
     (5*sqrtxz1)/(2*(1 - x)*z) + 1/(2*x^2*z) - (3*x)/(2*z) - 
     (5*sqrtxz1*x)/(2*z) - 1/(2*(1 + x)*z) - 1/(2*x^2*(1 + x)*z) - 
     1/(2*x*(1 + x)*z) - 1/(2*x^2*(1 - z)*z) + x/(2*(1 - z)*z) + 
     1/(2*(1 + x)*(1 - z)*z) + 1/(2*x^2*(1 + x)*(1 - z)*z) + 
     1/(2*x*(1 + x)*(1 - z)*z) + z/(4*(1 - x)) - 
     (5*z)/(2*sqrtxz1*(1 - x)) + z/(2*x^2) - (3*x*z)/2 + 
     (5*x*z)/(2*sqrtxz1) - z/(2*(1 + x)) - z/(2*x^2*(1 + x)) - 
     z/(2*x*(1 + x)) - 10/(sqrtxz1*(1 + z)) - 1/(2*(1 - x)*(1 + z)) + 
     5/(2*sqrtxz1*(1 - x)*(1 + z)) + (15*x)/(2*sqrtxz1*(1 + z)) - 
     (10*x^2)/(sqrtxz1*(1 + z)) - 1/((1 - x)*z*(1 + z)) - 
     (5*sqrtxz1)/(2*(1 - x)*z*(1 + z)) + x/(z*(1 + z)) + 
     (5*sqrtxz1*x)/(2*z*(1 + z)) + (5*z)/(2*sqrtxz1*(1 - x)*(1 + z)) - 
     (5*x*z)/(2*sqrtxz1*(1 + z)))*Log[z]^2 - 
   4*sqrtxz3*z^2*ArcTan[sqrtxz3*z]*Log[sqrtxz3*z] + 
   Log[1 + sqrtxz1 - z]*(-32/sqrtxz1 + 16/(sqrtxz1*(1 - x)) - 
     sqrtxz1/(1 - x) + (16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 - 
     (8*sqrtxz1)/((1 - x)*z) + (8*sqrtxz1*x)/z + 
     (8*z)/(sqrtxz1*(1 - x)) - (8*x*z)/sqrtxz1 + 32/(sqrtxz1*(1 + z)) - 
     8/(sqrtxz1*(1 - x)*(1 + z)) - (24*x)/(sqrtxz1*(1 + z)) + 
     (32*x^2)/(sqrtxz1*(1 + z)) + (8*sqrtxz1)/((1 - x)*z*(1 + z)) - 
     (8*sqrtxz1*x)/(z*(1 + z)) - (8*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (8*x*z)/(sqrtxz1*(1 + z)) + (-16/sqrtxz1 + 3/(2*(1 - x)) + 
       8/(sqrtxz1*(1 - x)) - 2*x + (8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 - 
       2/((1 - x)*z) - (4*sqrtxz1)/((1 - x)*z) + (2*x)/z + 
       (4*sqrtxz1*x)/z - (3*z)/(2*(1 - x)) + (4*z)/(sqrtxz1*(1 - x)) + 
       2*x*z - (4*x*z)/sqrtxz1 + 16/(sqrtxz1*(1 + z)) - 
       4/(sqrtxz1*(1 - x)*(1 + z)) - (12*x)/(sqrtxz1*(1 + z)) + 
       (16*x^2)/(sqrtxz1*(1 + z)) + 2/((1 - x)*z*(1 + z)) + 
       (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (2*x)/(z*(1 + z)) - 
       (4*sqrtxz1*x)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
       (4*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (16/sqrtxz1 - 3/(1 - x) - 8/(sqrtxz1*(1 - x)) + 4*x - 
       (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 + 4/((1 - x)*z) + 
       (4*sqrtxz1)/((1 - x)*z) - (4*x)/z - (4*sqrtxz1*x)/z + 
       (3*z)/(1 - x) - (4*z)/(sqrtxz1*(1 - x)) - 4*x*z + 
       (4*x*z)/sqrtxz1 - 16/(sqrtxz1*(1 + z)) + 
       4/(sqrtxz1*(1 - x)*(1 + z)) + (12*x)/(sqrtxz1*(1 + z)) - 
       (16*x^2)/(sqrtxz1*(1 + z)) - 4/((1 - x)*z*(1 + z)) - 
       (4*sqrtxz1)/((1 - x)*z*(1 + z)) + (4*x)/(z*(1 + z)) + 
       (4*sqrtxz1*x)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
       (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 + z]) + 
   Log[2]*(32/sqrtxz1 - 16/(sqrtxz1*(1 - x)) + sqrtxz1/(1 - x) - 
     (16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 + (8*sqrtxz1)/((1 - x)*z) - 
     (8*sqrtxz1*x)/z - (8*z)/(sqrtxz1*(1 - x)) + (8*x*z)/sqrtxz1 - 
     32/(sqrtxz1*(1 + z)) + 8/(sqrtxz1*(1 - x)*(1 + z)) + 
     (24*x)/(sqrtxz1*(1 + z)) - (32*x^2)/(sqrtxz1*(1 + z)) - 
     (8*sqrtxz1)/((1 - x)*z*(1 + z)) + (8*sqrtxz1*x)/(z*(1 + z)) + 
     (8*z)/(sqrtxz1*(1 - x)*(1 + z)) - (8*x*z)/(sqrtxz1*(1 + z)) + 
     (-3/(2*(1 - x)) + 2*x + 2/((1 - x)*z) - (2*x)/z + 
       (3*z)/(2*(1 - x)) - 2*x*z - 2/((1 - x)*z*(1 + z)) + 
       (2*x)/(z*(1 + z)))*Log[x] + (16/sqrtxz1 - 8/(sqrtxz1*(1 - x)) - 
       (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 + (4*sqrtxz1)/((1 - x)*z) - 
       (4*sqrtxz1*x)/z - (4*z)/(sqrtxz1*(1 - x)) + (4*x*z)/sqrtxz1 - 
       16/(sqrtxz1*(1 + z)) + 4/(sqrtxz1*(1 - x)*(1 + z)) + 
       (12*x)/(sqrtxz1*(1 + z)) - (16*x^2)/(sqrtxz1*(1 + z)) - 
       (4*sqrtxz1)/((1 - x)*z*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) + 
       (4*z)/(sqrtxz1*(1 - x)*(1 + z)) - (4*x*z)/(sqrtxz1*(1 + z)))*
      Log[1 - z] + (-32/sqrtxz1 + 3/(1 - x) + 16/(sqrtxz1*(1 - x)) - 
       4*x + (16*x)/sqrtxz1 - (32*x^2)/sqrtxz1 - 4/((1 - x)*z) - 
       (8*sqrtxz1)/((1 - x)*z) + (4*x)/z + (8*sqrtxz1*x)/z - 
       (3*z)/(1 - x) + (8*z)/(sqrtxz1*(1 - x)) + 4*x*z - 
       (8*x*z)/sqrtxz1 + 32/(sqrtxz1*(1 + z)) - 
       8/(sqrtxz1*(1 - x)*(1 + z)) - (24*x)/(sqrtxz1*(1 + z)) + 
       (32*x^2)/(sqrtxz1*(1 + z)) + 4/((1 - x)*z*(1 + z)) + 
       (8*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*x)/(z*(1 + z)) - 
       (8*sqrtxz1*x)/(z*(1 + z)) - (8*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
       (8*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
     (32/sqrtxz1 - 9/(2*(1 - x)) - 16/(sqrtxz1*(1 - x)) + 6*x - 
       (16*x)/sqrtxz1 + (32*x^2)/sqrtxz1 + 6/((1 - x)*z) + 
       (8*sqrtxz1)/((1 - x)*z) - (6*x)/z - (8*sqrtxz1*x)/z + 
       (9*z)/(2*(1 - x)) - (8*z)/(sqrtxz1*(1 - x)) - 6*x*z + 
       (8*x*z)/sqrtxz1 - 32/(sqrtxz1*(1 + z)) + 
       8/(sqrtxz1*(1 - x)*(1 + z)) + (24*x)/(sqrtxz1*(1 + z)) - 
       (32*x^2)/(sqrtxz1*(1 + z)) - 6/((1 - x)*z*(1 + z)) - 
       (8*sqrtxz1)/((1 - x)*z*(1 + z)) + (6*x)/(z*(1 + z)) + 
       (8*sqrtxz1*x)/(z*(1 + z)) + (8*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
       (8*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (-16/sqrtxz1 + 3/(1 - x) + 8/(sqrtxz1*(1 - x)) - 4*x + 
       (8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 - 4/((1 - x)*z) - 
       (4*sqrtxz1)/((1 - x)*z) + (4*x)/z + (4*sqrtxz1*x)/z - 
       (3*z)/(1 - x) + (4*z)/(sqrtxz1*(1 - x)) + 4*x*z - 
       (4*x*z)/sqrtxz1 + 16/(sqrtxz1*(1 + z)) - 
       4/(sqrtxz1*(1 - x)*(1 + z)) - (12*x)/(sqrtxz1*(1 + z)) + 
       (16*x^2)/(sqrtxz1*(1 + z)) + 4/((1 - x)*z*(1 + z)) + 
       (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*x)/(z*(1 + z)) - 
       (4*sqrtxz1*x)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
       (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(1 + 16/sqrtxz1 + (1 - x)^(-1) - 8/(sqrtxz1*(1 - x)) + 
     sqrtxz1/(2*(1 - x)) + 4/x^2 + x - (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 - 
     4/(x^2*(1 + x)) - 4/(x*(1 + x)) - (4*x)/(1 - z) - 
     4/((1 + x)*(1 - z)) - 1/(2*z) - 3/(4*(1 - x)*z) + 
     (4*sqrtxz1)/((1 - x)*z) + 4/(x^2*z) - (9*x)/(2*z) - 
     (4*sqrtxz1*x)/z - 4/((1 + x)*z) - 4/(x^2*(1 + x)*z) - 
     4/(x*(1 + x)*z) - 4/(x^2*(1 - z)*z) + (4*x)/((1 - z)*z) + 
     4/((1 + x)*(1 - z)*z) + 4/(x^2*(1 + x)*(1 - z)*z) + 
     4/(x*(1 + x)*(1 - z)*z) - 2*z - z/(4*(1 - x)) - 
     (4*z)/(sqrtxz1*(1 - x)) + (4*z)/x^2 - 2*x*z + (4*x*z)/sqrtxz1 - 
     (4*z)/(x^2*(1 + x)) - (4*z)/(x*(1 + x)) - 16/(sqrtxz1*(1 + z)) + 
     4/(sqrtxz1*(1 - x)*(1 + z)) + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) - (4*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (4*sqrtxz1*x)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (4*x*z)/(sqrtxz1*(1 + z)) + (-2 + 2/x^2 - 2*x - 2/(x^2*(1 + x)) - 
       2/(x*(1 + x)) + 2/(x^2*z) - (2*x)/z - 2/((1 + x)*z) - 
       2/(x^2*(1 + x)*z) - 2/(x*(1 + x)*z) - 2/(x^2*(1 - z)*z) + 
       (2*x)/((1 - z)*z) + 2/((1 + x)*(1 - z)*z) + 
       2/(x^2*(1 + x)*(1 - z)*z) + 2/(x*(1 + x)*(1 - z)*z) + (2*z)/x^2 - 
       (2*z)/(x^2*(1 + x)) - (2*z)/(x*(1 + x)))*Log[1 + x] + 
     (-x^(-2) + x + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 1/(x*(1 + x)) - 
       1/(x^2*z) + x/z + 1/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 
       1/(x*(1 + x)*z) + 1/(x^2*(1 - z)*z) - x/((1 - z)*z) - 
       1/((1 + x)*(1 - z)*z) - 1/(x^2*(1 + x)*(1 - z)*z) - 
       1/(x*(1 + x)*(1 - z)*z) - z/x^2 + x*z + z/(1 + x) + 
       z/(x^2*(1 + x)) + z/(x*(1 + x)))*Log[1 + x/z] + 
     (8/sqrtxz1 - 4/(sqrtxz1*(1 - x)) - (4*x)/sqrtxz1 + (8*x^2)/sqrtxz1 + 
       (2*sqrtxz1)/((1 - x)*z) - (2*sqrtxz1*x)/z - 
       (2*z)/(sqrtxz1*(1 - x)) + (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
       2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
       (8*x^2)/(sqrtxz1*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
       (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
       (2*x*z)/(sqrtxz1*(1 + z)))*Log[1 - z] + 
     (8/sqrtxz1 - 4/(sqrtxz1*(1 - x)) - (4*x)/sqrtxz1 + (8*x^2)/sqrtxz1 + 
       (2*sqrtxz1)/((1 - x)*z) - (2*sqrtxz1*x)/z - 
       (2*z)/(sqrtxz1*(1 - x)) + (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
       2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
       (8*x^2)/(sqrtxz1*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
       (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
       (2*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
     (1 - 4/sqrtxz1 - (1 - x)^(-1) + 2/(sqrtxz1*(1 - x)) + x^(-2) + x + 
       (2*x)/sqrtxz1 - (4*x^2)/sqrtxz1 - (1 + x)^(-1) - 1/(x^2*(1 + x)) - 
       1/(x*(1 + x)) - 1/(2*(1 - z)) - x/(2*(1 - z)) + 1/((1 - x)*z) - 
       sqrtxz1/((1 - x)*z) + 1/(x^2*z) - (2*x)/z + (sqrtxz1*x)/z - 
       1/((1 + x)*z) - 1/(x^2*(1 + x)*z) - 1/(x*(1 + x)*z) - 
       1/(x^2*(1 - z)*z) + x/((1 - z)*z) + 1/((1 + x)*(1 - z)*z) + 
       1/(x^2*(1 + x)*(1 - z)*z) + 1/(x*(1 + x)*(1 - z)*z) + z/(1 - x) + 
       z/(sqrtxz1*(1 - x)) + z/x^2 - 2*x*z - (x*z)/sqrtxz1 - z/(1 + x) - 
       z/(x^2*(1 + x)) - z/(x*(1 + x)) + 4/(sqrtxz1*(1 + z)) - 
       1/(sqrtxz1*(1 - x)*(1 + z)) - (3*x)/(sqrtxz1*(1 + z)) + 
       (4*x^2)/(sqrtxz1*(1 + z)) - 1/((1 - x)*z*(1 + z)) + 
       sqrtxz1/((1 - x)*z*(1 + z)) + x/(z*(1 + z)) - 
       (sqrtxz1*x)/(z*(1 + z)) - z/(sqrtxz1*(1 - x)*(1 + z)) + 
       (x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (-8/sqrtxz1 + 3/(2*(1 - x)) + 4/(sqrtxz1*(1 - x)) - 2*x + 
       (4*x)/sqrtxz1 - (8*x^2)/sqrtxz1 - 2/((1 - x)*z) - 
       (2*sqrtxz1)/((1 - x)*z) + (2*x)/z + (2*sqrtxz1*x)/z - 
       (3*z)/(2*(1 - x)) + (2*z)/(sqrtxz1*(1 - x)) + 2*x*z - 
       (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 
       2/(sqrtxz1*(1 - x)*(1 + z)) - (6*x)/(sqrtxz1*(1 + z)) + 
       (8*x^2)/(sqrtxz1*(1 + z)) + 2/((1 - x)*z*(1 + z)) + 
       (2*sqrtxz1)/((1 - x)*z*(1 + z)) - (2*x)/(z*(1 + z)) - 
       (2*sqrtxz1*x)/(z*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
       (2*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 + z] + 
     ((1 - x)^(-1) - x - 1/((1 - x)*z) + x/z - z/(1 - x) + x*z + 
       1/((1 - x)*z*(1 + z)) - x/(z*(1 + z)))*Log[x + z] + 
     (-(1 - x)^(-1) - x^(-2) + 2*x + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 
       1/(x*(1 + x)) + 1/((1 - x)*z) - 1/(x^2*z) + 1/((1 + x)*z) + 
       1/(x^2*(1 + x)*z) + 1/(x*(1 + x)*z) + 1/(x^2*(1 - z)*z) - 
       x/((1 - z)*z) - 1/((1 + x)*(1 - z)*z) - 
       1/(x^2*(1 + x)*(1 - z)*z) - 1/(x*(1 + x)*(1 - z)*z) + z/(1 - x) - 
       z/x^2 + z/(1 + x) + z/(x^2*(1 + x)) + z/(x*(1 + x)) - 
       1/((1 - x)*z*(1 + z)) + x/(z*(1 + z)))*Log[1 + x*z]) + 
   Log[z]*(1/2 + 16/sqrtxz1 - 1/(2*(1 - x)) - 8/(sqrtxz1*(1 - x)) + 
     sqrtxz1/(2*(1 - x)) - x/2 - (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 + 
     1/(2*(1 - z)) - x/(2*(1 - z)) + (4*sqrtxz1)/((1 - x)*z) - 
     (4*sqrtxz1*x)/z - z - z/(2*(1 - x)) - (4*z)/(sqrtxz1*(1 - x)) + 
     x*z + (4*x*z)/sqrtxz1 - 16/(sqrtxz1*(1 + z)) + 
     4/(sqrtxz1*(1 - x)*(1 + z)) + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) - (4*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (4*sqrtxz1*x)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (4*x*z)/(sqrtxz1*(1 + z)) + (-(1 - x)^(-1) + z/(1 - x) + 
       2/((1 - x)*(1 + z)))*Log[1 + z] + 
     (-16/sqrtxz1 + 3/(1 - x) + 8/(sqrtxz1*(1 - x)) - 4*x + 
       (8*x)/sqrtxz1 - (16*x^2)/sqrtxz1 - 4/((1 - x)*z) - 
       (4*sqrtxz1)/((1 - x)*z) + (4*x)/z + (4*sqrtxz1*x)/z - 
       (3*z)/(1 - x) + (4*z)/(sqrtxz1*(1 - x)) + 4*x*z - 
       (4*x*z)/sqrtxz1 + 16/(sqrtxz1*(1 + z)) - 
       4/(sqrtxz1*(1 - x)*(1 + z)) - (12*x)/(sqrtxz1*(1 + z)) + 
       (16*x^2)/(sqrtxz1*(1 + z)) + 4/((1 - x)*z*(1 + z)) + 
       (4*sqrtxz1)/((1 - x)*z*(1 + z)) - (4*x)/(z*(1 + z)) - 
       (4*sqrtxz1*x)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
       (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 + z] + 
     (-(1 - x)^(-1) + x + 1/((1 - x)*z) - x/z + z/(1 - x) - x*z - 
       1/((1 - x)*z*(1 + z)) + x/(z*(1 + z)))*Log[x + z] + 
     (-(1 - x)^(-1) - x^(-2) + 2*x + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 
       1/(x*(1 + x)) + 1/((1 - x)*z) - 1/(x^2*z) + 1/((1 + x)*z) + 
       1/(x^2*(1 + x)*z) + 1/(x*(1 + x)*z) + 1/(x^2*(1 - z)*z) - 
       x/((1 - z)*z) - 1/((1 + x)*(1 - z)*z) - 
       1/(x^2*(1 + x)*(1 - z)*z) - 1/(x*(1 + x)*(1 - z)*z) + z/(1 - x) - 
       z/x^2 + z/(1 + x) + z/(x^2*(1 + x)) + z/(x*(1 + x)) - 
       1/((1 - x)*z*(1 + z)) + x/(z*(1 + z)))*Log[1 + x*z]) + 
   (2/sqrtxz1 - 1/(sqrtxz1*(1 - x)) - x/sqrtxz1 + (2*x^2)/sqrtxz1 + 
     sqrtxz1/(2*(1 - x)*z) - (sqrtxz1*x)/(2*z) - z/(2*sqrtxz1*(1 - x)) + 
     (x*z)/(2*sqrtxz1) - 2/(sqrtxz1*(1 + z)) + 
     1/(2*sqrtxz1*(1 - x)*(1 + z)) + (3*x)/(2*sqrtxz1*(1 + z)) - 
     (2*x^2)/(sqrtxz1*(1 + z)) - sqrtxz1/(2*(1 - x)*z*(1 + z)) + 
     (sqrtxz1*x)/(2*z*(1 + z)) + z/(2*sqrtxz1*(1 - x)*(1 + z)) - 
     (x*z)/(2*sqrtxz1*(1 + z)))*Log[1 - 2*z + 4*x*z + z^2]^2 + 
   Log[1 - z]*((-16/sqrtxz1 + 8/(sqrtxz1*(1 - x)) + (8*x)/sqrtxz1 - 
       (16*x^2)/sqrtxz1 - (4*sqrtxz1)/((1 - x)*z) + (4*sqrtxz1*x)/z + 
       (4*z)/(sqrtxz1*(1 - x)) - (4*x*z)/sqrtxz1 + 16/(sqrtxz1*(1 + z)) - 
       4/(sqrtxz1*(1 - x)*(1 + z)) - (12*x)/(sqrtxz1*(1 + z)) + 
       (16*x^2)/(sqrtxz1*(1 + z)) + (4*sqrtxz1)/((1 - x)*z*(1 + z)) - 
       (4*sqrtxz1*x)/(z*(1 + z)) - (4*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
       (4*x*z)/(sqrtxz1*(1 + z)))*Log[1 + sqrtxz1 - z] + 
     (8/sqrtxz1 - 4/(sqrtxz1*(1 - x)) - (4*x)/sqrtxz1 + (8*x^2)/sqrtxz1 + 
       (2*sqrtxz1)/((1 - x)*z) - (2*sqrtxz1*x)/z - 
       (2*z)/(sqrtxz1*(1 - x)) + (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
       2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
       (8*x^2)/(sqrtxz1*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
       (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
       (2*x*z)/(sqrtxz1*(1 + z)))*Log[z] + 
     (-8/sqrtxz1 + 4/(sqrtxz1*(1 - x)) + (4*x)/sqrtxz1 - 
       (8*x^2)/sqrtxz1 - (2*sqrtxz1)/((1 - x)*z) + (2*sqrtxz1*x)/z + 
       (2*z)/(sqrtxz1*(1 - x)) - (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 
       2/(sqrtxz1*(1 - x)*(1 + z)) - (6*x)/(sqrtxz1*(1 + z)) + 
       (8*x^2)/(sqrtxz1*(1 + z)) + (2*sqrtxz1)/((1 - x)*z*(1 + z)) - 
       (2*sqrtxz1*x)/(z*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
       (2*x*z)/(sqrtxz1*(1 + z)))*Log[1 - 2*z + 4*x*z + z^2]) + 
   (-2 + 2/x^2 - 2*x - 2/(x^2*(1 + x)) - 2/(x*(1 + x)) + 2/(x^2*z) - 
     (2*x)/z - 2/((1 + x)*z) - 2/(x^2*(1 + x)*z) - 2/(x*(1 + x)*z) - 
     2/(x^2*(1 - z)*z) + (2*x)/((1 - z)*z) + 2/((1 + x)*(1 - z)*z) + 
     2/(x^2*(1 + x)*(1 - z)*z) + 2/(x*(1 + x)*(1 - z)*z) + (2*z)/x^2 - 
     (2*z)/(x^2*(1 + x)) - (2*z)/(x*(1 + x)))*PolyLog[2, -x] + 
   PlusDist[0, 1 - z]*(1 - x + Pi^2*(1/12 - x/12 - 1/(6*(1 + x))) + 
     (-1/4 + x/4 + 1/(2*(1 + x)))*Log[x]^2 + 
     Log[x]*(1/2 + x/2 + (1 - x - 2/(1 + x))*Log[1 + x]) + 
     (1 - x - 2/(1 + x))*PolyLog[2, -x]) + LMUF*DeltaDist[1 - z]*
    (-1 + x + Pi^2*(-1/12 + x/12 + 1/(6*(1 + x))) + 
     (1/4 - x/4 - 1/(2*(1 + x)))*Log[x]^2 + 
     Log[x]*(-1/2 - x/2 + (-1 + x + 2/(1 + x))*Log[1 + x]) + 
     (-1 + x + 2/(1 + x))*PolyLog[2, -x]) + 
   (1 - 2/(1 - x) - 2/x^2 + x + 2/(x^2*(1 + x)) + 2/(x*(1 + x)) + 
     (2*x)/(1 - z) + 2/((1 + x)*(1 - z)) - 1/(2*z) + 1/((1 - x)*z) - 
     2/(x^2*z) + (3*x)/(2*z) + 2/((1 + x)*z) + 2/(x^2*(1 + x)*z) + 
     2/(x*(1 + x)*z) + 2/(x^2*(1 - z)*z) - (2*x)/((1 - z)*z) - 
     2/((1 + x)*(1 - z)*z) - 2/(x^2*(1 + x)*(1 - z)*z) - 
     2/(x*(1 + x)*(1 - z)*z) + z/(1 - x) - (2*z)/x^2 - x*z + 
     (2*z)/(x^2*(1 + x)) + (2*z)/(x*(1 + x)))*PolyLog[2, x] + 
   (8/sqrtxz1 - 3/(2*(1 - x)) - 4/(sqrtxz1*(1 - x)) + 2*x - 
     (4*x)/sqrtxz1 + (8*x^2)/sqrtxz1 + 2/((1 - x)*z) + 
     (2*sqrtxz1)/((1 - x)*z) - (2*x)/z - (2*sqrtxz1*x)/z + 
     (3*z)/(2*(1 - x)) - (2*z)/(sqrtxz1*(1 - x)) - 2*x*z + 
     (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
     2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
     (8*x^2)/(sqrtxz1*(1 + z)) - 2/((1 - x)*z*(1 + z)) - 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) + (2*x)/(z*(1 + z)) + 
     (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (2*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, 1/2 - 1/(2*z) - 
      sqrtxz1/(2*z)] + (8/sqrtxz1 + 3/(2*(1 - x)) - 4/(sqrtxz1*(1 - x)) - 
     2*x - (4*x)/sqrtxz1 + (8*x^2)/sqrtxz1 - 2/((1 - x)*z) + 
     (2*sqrtxz1)/((1 - x)*z) + (2*x)/z - (2*sqrtxz1*x)/z - 
     (3*z)/(2*(1 - x)) - (2*z)/(sqrtxz1*(1 - x)) + 2*x*z + 
     (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
     2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
     (8*x^2)/(sqrtxz1*(1 + z)) + 2/((1 - x)*z*(1 + z)) - 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) - (2*x)/(z*(1 + z)) + 
     (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (2*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, 1/2 + 1/(2*z) - 
      sqrtxz1/(2*z)] + (16/sqrtxz1 - 8/(sqrtxz1*(1 - x)) - 
     (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 + (4*sqrtxz1)/((1 - x)*z) - 
     (4*sqrtxz1*x)/z - (4*z)/(sqrtxz1*(1 - x)) + (4*x*z)/sqrtxz1 - 
     16/(sqrtxz1*(1 + z)) + 4/(sqrtxz1*(1 - x)*(1 + z)) + 
     (12*x)/(sqrtxz1*(1 + z)) - (16*x^2)/(sqrtxz1*(1 + z)) - 
     (4*sqrtxz1)/((1 - x)*z*(1 + z)) + (4*sqrtxz1*x)/(z*(1 + z)) + 
     (4*z)/(sqrtxz1*(1 - x)*(1 + z)) - (4*x*z)/(sqrtxz1*(1 + z)))*
    PolyLog[2, (1 - z)/sqrtxz1] + (-8/sqrtxz1 + 3/(2*(1 - x)) + 
     4/(sqrtxz1*(1 - x)) - 2*x + (4*x)/sqrtxz1 - (8*x^2)/sqrtxz1 - 
     2/((1 - x)*z) - (2*sqrtxz1)/((1 - x)*z) + (2*x)/z + 
     (2*sqrtxz1*x)/z - (3*z)/(2*(1 - x)) + (2*z)/(sqrtxz1*(1 - x)) + 
     2*x*z - (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 
     2/(sqrtxz1*(1 - x)*(1 + z)) - (6*x)/(sqrtxz1*(1 + z)) + 
     (8*x^2)/(sqrtxz1*(1 + z)) + 2/((1 - x)*z*(1 + z)) + 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) - (2*x)/(z*(1 + z)) - 
     (2*sqrtxz1*x)/(z*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (2*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-8/sqrtxz1 - 3/(2*(1 - x)) + 4/(sqrtxz1*(1 - x)) + 2*x + 
     (4*x)/sqrtxz1 - (8*x^2)/sqrtxz1 + 2/((1 - x)*z) - 
     (2*sqrtxz1)/((1 - x)*z) - (2*x)/z + (2*sqrtxz1*x)/z + 
     (3*z)/(2*(1 - x)) + (2*z)/(sqrtxz1*(1 - x)) - 2*x*z - 
     (2*x*z)/sqrtxz1 + 8/(sqrtxz1*(1 + z)) - 
     2/(sqrtxz1*(1 - x)*(1 + z)) - (6*x)/(sqrtxz1*(1 + z)) + 
     (8*x^2)/(sqrtxz1*(1 + z)) - 2/((1 - x)*z*(1 + z)) + 
     (2*sqrtxz1)/((1 - x)*z*(1 + z)) + (2*x)/(z*(1 + z)) - 
     (2*sqrtxz1*x)/(z*(1 + z)) - (2*z)/(sqrtxz1*(1 - x)*(1 + z)) + 
     (2*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (16/sqrtxz1 - 8/(sqrtxz1*(1 - x)) - (8*x)/sqrtxz1 + (16*x^2)/sqrtxz1 + 
     (4*sqrtxz1)/((1 - x)*z) - (4*sqrtxz1*x)/z - 
     (4*z)/(sqrtxz1*(1 - x)) + (4*x*z)/sqrtxz1 - 16/(sqrtxz1*(1 + z)) + 
     4/(sqrtxz1*(1 - x)*(1 + z)) + (12*x)/(sqrtxz1*(1 + z)) - 
     (16*x^2)/(sqrtxz1*(1 + z)) - (4*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (4*sqrtxz1*x)/(z*(1 + z)) + (4*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (4*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, sqrtxz1/(-1 + z)] + 
   ((1 - x)^(-1) - x^(-2) + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 
     1/(x*(1 + x)) - 1/((1 - x)*z) - 1/(x^2*z) + (2*x)/z + 
     1/((1 + x)*z) + 1/(x^2*(1 + x)*z) + 1/(x*(1 + x)*z) + 
     1/(x^2*(1 - z)*z) - x/((1 - z)*z) - 1/((1 + x)*(1 - z)*z) - 
     1/(x^2*(1 + x)*(1 - z)*z) - 1/(x*(1 + x)*(1 - z)*z) - z/(1 - x) - 
     z/x^2 + 2*x*z + z/(1 + x) + z/(x^2*(1 + x)) + z/(x*(1 + x)) + 
     1/((1 - x)*z*(1 + z)) - x/(z*(1 + z)))*PolyLog[2, -(x/z)] + 
   (-(1 - x)^(-1) + z/(1 - x) + 2/((1 - x)*(1 + z)))*PolyLog[2, -z] + 
   PlusDist[0, 1 - x]*(1 - z + Pi^2*(1/12 - z/12 - 1/(6*(1 + z))) + 
     (-1/4 + z/4 + 1/(2*(1 + z)))*Log[z]^2 + 
     Log[z]*(1/2 + z/2 + (1 - z - 2/(1 + z))*Log[1 + z]) + 
     (1 - z - 2/(1 + z))*PolyLog[2, -z]) + LMUA*DeltaDist[1 - x]*
    (-1 + z + Pi^2*(-1/12 + z/12 + 1/(6*(1 + z))) + 
     (1/4 - z/4 - 1/(2*(1 + z)))*Log[z]^2 + 
     Log[z]*(-1/2 - z/2 + (-1 + z + 2/(1 + z))*Log[1 + z]) + 
     (-1 + z + 2/(1 + z))*PolyLog[2, -z]) + 
   (-(1 - x)^(-1) - x^(-2) + 2*x + (1 + x)^(-1) + 1/(x^2*(1 + x)) + 
     1/(x*(1 + x)) + 1/((1 - x)*z) - 1/(x^2*z) + 1/((1 + x)*z) + 
     1/(x^2*(1 + x)*z) + 1/(x*(1 + x)*z) + 1/(x^2*(1 - z)*z) - 
     x/((1 - z)*z) - 1/((1 + x)*(1 - z)*z) - 1/(x^2*(1 + x)*(1 - z)*z) - 
     1/(x*(1 + x)*(1 - z)*z) + z/(1 - x) - z/x^2 + z/(1 + x) + 
     z/(x^2*(1 + x)) + z/(x*(1 + x)) - 1/((1 - x)*z*(1 + z)) + 
     x/(z*(1 + z)))*PolyLog[2, -(x*z)] + 
   (8/sqrtxz1 - 4/(sqrtxz1*(1 - x)) - (4*x)/sqrtxz1 + (8*x^2)/sqrtxz1 + 
     (2*sqrtxz1)/((1 - x)*z) - (2*sqrtxz1*x)/z - 
     (2*z)/(sqrtxz1*(1 - x)) + (2*x*z)/sqrtxz1 - 8/(sqrtxz1*(1 + z)) + 
     2/(sqrtxz1*(1 - x)*(1 + z)) + (6*x)/(sqrtxz1*(1 + z)) - 
     (8*x^2)/(sqrtxz1*(1 + z)) - (2*sqrtxz1)/((1 - x)*z*(1 + z)) + 
     (2*sqrtxz1*x)/(z*(1 + z)) + (2*z)/(sqrtxz1*(1 - x)*(1 + z)) - 
     (2*x*z)/(sqrtxz1*(1 + z)))*PolyLog[2, -(1 + sqrtxz1 - z)^(-1) + 
      sqrtxz1/(1 + sqrtxz1 - z) + z/(1 + sqrtxz1 - z)] + 
   DeltaDist[1 - x]*(-1/8 + z/8 + (1/3 - z/3 - 2/(3*(1 + z)))*Log[2]^3 + 
     (-5/24 + (5*z)/24 + 5/(12*(1 + z)))*Log[z]^3 + 
     (1 - z - 2/(1 + z))*Log[2]*Log[1 - z]*Log[1 + z] + 
     Log[z]*(7/8 - z/8 + (-1/2 - z/2)*Log[1 + z]) + 
     Log[z]^2*(1/2 + z/2 + (3/4 - (3*z)/4 - 3/(2*(1 + z)))*Log[1 + z]) + 
     Pi^2*(1/24 + z/24 + (-1/6 + z/6 + 1/(3*(1 + z)))*Log[2] + 
       (1/12 - z/12 - 1/(6*(1 + z)))*Log[1 - z] + 
       (1/4 - z/4 - 1/(2*(1 + z)))*Log[1 + z]) + 
     Log[2]^2*((-1/2 + z/2 + (1 + z)^(-1))*Log[1 - z] + 
       (-1/2 + z/2 + (1 + z)^(-1))*Log[1 + z]) + 
     Log[1 - z]*(1 - z + (1 - z - 2/(1 + z))*Log[z]*Log[1 + z] + 
       (-1/2 + z/2 + (1 + z)^(-1))*Log[1 + z]^2) + 
     (-1/2 - z/2 + (1 - z - 2/(1 + z))*Log[1 - z] + 
       (1/2 - z/2 - (1 + z)^(-1))*Log[z])*PolyLog[2, -z] + 
     (-1/2 - z/2)*PolyLog[2, z] + (1 - z - 2/(1 + z))*PolyLog[3, 1 - z] + 
     (-1 + z + 2/(1 + z))*PolyLog[3, 1/2 - z/2] + 
     (-1 + z + 2/(1 + z))*PolyLog[3, 1/2 + z/2] + 
     (1/2 - z/2 - (1 + z)^(-1))*PolyLog[3, -z] + 
     (1/2 - z/2 - (1 + z)^(-1))*PolyLog[3, z] + (1 - z - 2/(1 + z))*
      PolyLog[3, (1 + z)^(-1)] + (-1 + z + 2/(1 + z))*
      PolyLog[3, (1 + z)^(-1) - z/(1 + z)]) + 
   DeltaDist[1 - z]*(15/8 - (15*x)/8 + (1/3 - x/3 - 2/(3*(1 + x)))*
      Log[2]^3 + (1/8 - x/8 - 1/(4*(1 + x)))*Log[x]^3 + 
     (1 - x - 2/(1 + x))*Log[2]*Log[1 - x]*Log[1 + x] + 
     (1/6 - x/6 - 1/(3*(1 + x)))*Log[1 + x]^3 + 
     Log[x]*(3/8 + (19*x)/8 + (-1/2 - x/2)*Log[1 + x]) + 
     Pi^2*(1/24 + x/24 + (-1/6 + x/6 + 1/(3*(1 + x)))*Log[2] + 
       (1/12 - x/12 - 1/(6*(1 + x)))*Log[1 - x] + 
       (-1/6 + x/6 + 1/(3*(1 + x)))*Log[x] + (1/6 - x/6 - 1/(3*(1 + x)))*
        Log[1 + x]) + Log[2]^2*((-1/2 + x/2 + (1 + x)^(-1))*Log[1 - x] + 
       (-1/2 + x/2 + (1 + x)^(-1))*Log[1 + x]) + 
     Log[x]^2*(-1/2*x + (-1 + x + 2/(1 + x))*Log[1 + x]) + 
     Log[1 - x]*(1 - x + (1 - x - 2/(1 + x))*Log[x]*Log[1 + x] + 
       (-1/2 + x/2 + (1 + x)^(-1))*Log[1 + x]^2) + 
     (-1/2 - x/2 + (1 - x - 2/(1 + x))*Log[1 - x] + 
       (-1 + x + 2/(1 + x))*Log[x])*PolyLog[2, -x] + 
     (-1/2 - x/2)*PolyLog[2, x] + (1 - x - 2/(1 + x))*PolyLog[3, 1 - x] + 
     (-1 + x + 2/(1 + x))*PolyLog[3, 1/2 - x/2] + 
     (-1 + x + 2/(1 + x))*PolyLog[3, 1/2 + x/2] + 
     (1/2 - x/2 - (1 + x)^(-1))*PolyLog[3, x] + (-1 + x + 2/(1 + x))*
      PolyLog[3, (1 + x)^(-1) - x/(1 + x)] + Zeta[3]/2 - (x*Zeta[3])/2 - 
     Zeta[3]/(1 + x)))/NC^2 + (13/3 + 13/(9*x) - 2*x - (22*x^2)/9 + 
   71/(72*z) - 13/(18*x*z) - (121*x)/(72*z) + (11*x^2)/(9*z) - 
   (157*z)/24 + (119*x*z)/24 - (43*z^2)/36 + (77*x*z^2)/36 + 
   Pi^2*(1/12 - 5/(12*(1 - x)) - 1/(6*x^2) + 1/(6*x) + (5*x)/12 - 
     1/(3*(1 + x)) + 1/(6*x^2*(1 + x)) - 1/(12*z) - x/(12*z) + z/3 + 
     (5*z)/(6*(1 - x)) + z/(3*x^2) - z/(3*x) - (x*z)/6 + 
     (2*z)/(3*(1 + x)) - z/(3*x^2*(1 + x)) - z^2/(1 - x) - 
     (2*z^2)/(3*x^2) + (2*x*z^2)/3 - z^2/(3*(1 + x)) + 
     (2*z^2)/(3*x^2*(1 + x)) + (2*z^2)/(3*x*(1 + x))) + 
   (3*sqrtxz3*InvTanInt[-sqrtxz3])/4 - (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (4*x) - (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 + 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3])/4 + (3*sqrtxz3*z*InvTanInt[sqrtxz3])/
    (4*x) + (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/2 - 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) - 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 + 
   (3/(1 - x) - 2*x - 4*z + (2*z)/(1 - x) + (8*z^2)/(1 - x) - 8*x*z^2)*
    Log[2]^2 + ((3*sqrtxz3*ArcTan[sqrtxz3])/2 - 
     (3*sqrtxz3*z*ArcTan[sqrtxz3])/(2*x) - 
     (3*sqrtxz3*x*z*ArcTan[sqrtxz3])/2 + (23*sqrtxz3*z^2*ArcTan[sqrtxz3])/
      2)*Log[sqrtxz3] + (-(1 - x)^(-1) + 3/(4*x^2) - 3/(4*x) + x/2 + 
     5/(4*(1 + x)) - 3/(4*x^2*(1 + x)) + 1/(2*z) + x/(2*z) - 2*z + 
     (2*z)/(1 - x) - (3*z)/(2*x^2) + (3*z)/(2*x) - 3*x*z - 
     (5*z)/(2*(1 + x)) + (3*z)/(2*x^2*(1 + x)) - z^2/(1 - x) + 
     (3*z^2)/x^2 + 2*x*z^2 + z^2/(1 + x) - (3*z^2)/(x^2*(1 + x)) - 
     (3*z^2)/(x*(1 + x)))*Log[x]^2 + LMUF^2*DeltaDist[1 - z]*
    (-1/8 - 1/(6*x) + x/8 + x^2/6 + (-1/4 - x/4)*Log[x]) + 
   (1 + (1 - x)^(-1) - x - 2*z - (2*z)/(1 - x) + 2*x*z + 
     (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
     z/(x^2*(1 + x)) - (2*z^2)/x^2 + 2*x*z^2 + (2*z^2)/(1 + x) + 
     (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (-1/2*1/(1 - x) - 1/(4*x^2) + 1/(4*x) + (3*x)/2 + 1/(4*(1 + x)) + 
     1/(4*x^2*(1 + x)) + z + z/(1 - x) + z/(2*x^2) - z/(2*x) - x*z - 
     z/(2*(1 + x)) - z/(2*x^2*(1 + x)) - z^2/(1 - x) - z^2/x^2 + 
     2*x*z^2 + z^2/(1 + x) + z^2/(x^2*(1 + x)) + z^2/(x*(1 + x)))*
    Log[z]^2 + LMUA^2*DeltaDist[1 - x]*(-1/8 - 1/(6*z) + z/8 + z^2/6 + 
     (-1/4 - z/4)*Log[z]) + Log[1 - x]*(3/4 + 2/(3*x) + x/4 - (2*x^2)/3 - 
     1/(12*z) - 1/(3*x*z) + (5*x)/(12*z) + x^2/(3*z) - (3*z)/4 - 
     (x*z)/4 + z^2/3 - (2*x*z^2)/3 + (3/(2*(1 - x)) + x^(-2) - x^(-1) - 
       x + (1 + x)^(-1) - 1/(x^2*(1 + x)) - (3*z)/(1 - x) - (2*z)/x^2 + 
       (2*z)/x + 2*x*z - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 
       (4*z^2)/(1 - x) + (4*z^2)/x^2 - 4*x*z^2 - (4*z^2)/(x^2*(1 + x)) - 
       (4*z^2)/(x*(1 + x)))*Log[x] + (1/2 + x/2 + x*z)*Log[z]) + 
   Log[1 - z]*(3/4 + 2/(3*x) + x/4 - (2*x^2)/3 - 1/(12*z) - 1/(3*x*z) + 
     (5*x)/(12*z) + x^2/(3*z) - (3*z)/4 - (x*z)/4 + z^2/3 - (2*x*z^2)/3 + 
     (1/(2*(1 - x)) - x - z/(1 - x) + 2*x*z)*Log[z]) + 
   ((-3*sqrtxz3*ArcTan[sqrtxz3*z])/2 + (3*sqrtxz3*z*ArcTan[sqrtxz3*z])/
      (2*x) + (3*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/2 - 
     (23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/2)*Log[sqrtxz3*z] + 
   Log[1 + sqrtxz1 - z]*((-3*sqrtxz1)/(1 - x) + 2*sqrtxz1*x + 
     (-3/(2*(1 - x)) + x + 2*z - z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*
      Log[z] + (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z + 
       (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[2]*((3*sqrtxz1)/(1 - x) - 2*sqrtxz1*x + 
     (1 + 5/(2*(1 - x)) - 2*x - 4*z - z/(1 - x) + 2*x*z + 
       (8*z^2)/(1 - x) - 8*x*z^2)*Log[x] + 
     (-1 - 4/(1 - x) + 3*x + 6*z - 2*x*z - (12*z^2)/(1 - x) + 12*x*z^2)*
      Log[1 + sqrtxz1 - z] + (-1 + 7/(2*(1 - x)) - 2*x - 4*z + 
       (5*z)/(1 - x) - 2*x*z + (8*z^2)/(1 - x) - 8*x*z^2)*Log[z] + 
     (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z - (4*z^2)/(1 - x) + 
       4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(7/2 - 1/(4*poly2) - 3/(2*(1 - x)) + (3*sqrtxz1)/(2*(1 - x)) + 
     11/(12*x) - 1/(4*poly2*x) - x/2 - sqrtxz1*x + x^2/12 + 
     x^3/(4*poly2) + x^4/(4*poly2) + 1/(2*(1 - z)) - 1/(3*x*(1 - z)) - 
     x/(2*(1 - z)) + x^2/(3*(1 - z)) - x/(2*(x - z)) + x^2/(x - z) - 
     x^3/(x - z) - 1/(12*z) - 1/(3*x*z) + (5*x)/(12*z) + x^2/(3*z) - 
     (5*z)/2 - (3*z)/(2*(1 - x)) + 2*x*z + z^2/3 - (2*x*z^2)/3 + 
     (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z - (4*z^2)/(1 - x) + 
       4*x*z^2)*Log[1 + sqrtxz1 + z] + (-1/2 + (1 - x)^(-1) - x/2 - z + 
       (2*z)/(1 - x) - x*z + (2*z^2)/(1 - x) - 2*x*z^2)*Log[x + z] + 
     ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + z/x + 
       z/(1 + x) + z/(x^2*(1 + x)) + (2*z^2)/(1 - x) + (2*z^2)/x^2 - 
       4*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[x]*(7/4 + 1/(4*poly2) + 1/(4*(1 - x)) + (3*sqrtxz1)/(2*(1 - x)) - 
     2/x^2 + 9/(4*x) - 1/(4*poly2*x) + (17*x)/4 - sqrtxz1*x + (5*x^2)/4 + 
     x^3/(4*poly2) - x^4/(4*poly2) - 2/(1 + x) + 2/(x^2*(1 + x)) + 
     x/(2*(x - z)) - x^2/(x - z) + x^3/(x - z) - 5/(6*z) + 
     2/(3*(1 - x)*z) - (11*x)/(6*z) - x^2/z - (5*z)/4 + z/(4*(1 - x)) + 
     (4*z)/x^2 - (4*z)/x - (13*x*z)/4 + (4*z)/(1 + x) - 
     (4*z)/(x^2*(1 + x)) - (2*z^2)/3 - (2*z^2)/(3*(1 - x)) - 
     (8*z^2)/x^2 + (4*x*z^2)/3 + (8*z^2)/(x^2*(1 + x)) + 
     (8*z^2)/(x*(1 + x)) + (-2 - x^(-2) + x^(-1) - 2*x - (1 + x)^(-1) + 
       1/(x^2*(1 + x)) + 4*z + (2*z)/x^2 - (2*z)/x + 4*x*z + 
       (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - (4*z^2)/x^2 + 
       (4*z^2)/(x^2*(1 + x)) + (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) - 
       (3*x)/(4*sqrtxz2) + x/(8*poly2*sqrtxz2) - x^2/(4*sqrtxz2) + 
       x^3/(8*sqrtxz2) + x^3/(8*poly2*sqrtxz2) - x^5/(8*poly2*sqrtxz2) + 
       z/(2*sqrtxz2) - (2*x*z)/sqrtxz2 + (x^2*z)/(2*sqrtxz2) + 
       (2*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) + 
       (3*x)/(4*sqrtxz2) - x/(8*poly2*sqrtxz2) + x^2/(4*sqrtxz2) - 
       x^3/(8*sqrtxz2) - x^3/(8*poly2*sqrtxz2) + x^5/(8*poly2*sqrtxz2) - 
       z/(2*sqrtxz2) + (2*x*z)/sqrtxz2 - (x^2*z)/(2*sqrtxz2) - 
       (2*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - z - z/x^2 + z/x + x*z + z/(1 + x) + 
       z/(x^2*(1 + x)) + (2*z^2)/x^2 - 2*x*z^2 - (2*z^2)/(1 + x) - 
       (2*z^2)/(x^2*(1 + x)) - (2*z^2)/(x*(1 + x)))*Log[1 + x/z] + 
     (1 + x - 1/(2*z) - x/(2*z))*Log[1 - z] + 
     (-1 - (1 - x)^(-1) + x + 2*z + (2*z)/(1 - x) - 2*x*z - 
       (4*z^2)/(1 - x) + 4*x*z^2)*Log[1 + sqrtxz1 - z] + 
     (7/(2*(1 - x)) - 1/(2*x^2) + 1/(2*x) - x + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) - 1/(2*z) - x/(2*z) - z - z/(2*(1 - x)) + 
       z/x^2 - z/x - x*z - z/(1 + x) - z/(x^2*(1 + x)) + 
       (4*z^2)/(1 - x) - (2*z^2)/x^2 - 2*x*z^2 + (2*z^2)/(1 + x) + 
       (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*Log[z] + 
     (-3/(2*(1 - x)) + x + 2*z - z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*
      Log[1 + sqrtxz1 + z] + (1/2 - (1 - x)^(-1) + x/2 + z - 
       (2*z)/(1 - x) + x*z - (2*z^2)/(1 - x) + 2*x*z^2)*Log[x + z] + 
     ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + z/x + 
       z/(1 + x) + z/(x^2*(1 + x)) + (2*z^2)/(1 - x) + (2*z^2)/x^2 - 
       4*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (-1/4 - 1/(3*z) + z/4 + z^2/3 + (-1/2 - z/2)*Log[z])*
    PlusDist[1, 1 - x] + (-1/4 - 1/(3*x) + x/4 + x^2/3 + 
     (-1/2 - x/2)*Log[x])*PlusDist[1, 1 - z] + 
   (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) - 
     (3*x)/(4*sqrtxz2) + x/(8*poly2*sqrtxz2) - x^2/(4*sqrtxz2) + 
     x^3/(8*sqrtxz2) + x^3/(8*poly2*sqrtxz2) - x^5/(8*poly2*sqrtxz2) + 
     z/(2*sqrtxz2) - (2*x*z)/sqrtxz2 + (x^2*z)/(2*sqrtxz2) + 
     (2*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) + 
     (3*x)/(4*sqrtxz2) - x/(8*poly2*sqrtxz2) + x^2/(4*sqrtxz2) - 
     x^3/(8*sqrtxz2) - x^3/(8*poly2*sqrtxz2) + x^5/(8*poly2*sqrtxz2) - 
     z/(2*sqrtxz2) + (2*x*z)/sqrtxz2 - (x^2*z)/(2*sqrtxz2) - 
     (2*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) + 
     (3*x)/(4*sqrtxz2) - x/(8*poly2*sqrtxz2) + x^2/(4*sqrtxz2) - 
     x^3/(8*sqrtxz2) - x^3/(8*poly2*sqrtxz2) + x^5/(8*poly2*sqrtxz2) - 
     z/(2*sqrtxz2) + (2*x*z)/sqrtxz2 - (x^2*z)/(2*sqrtxz2) - 
     (2*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) - 
     (3*x)/(4*sqrtxz2) + x/(8*poly2*sqrtxz2) - x^2/(4*sqrtxz2) + 
     x^3/(8*sqrtxz2) + x^3/(8*poly2*sqrtxz2) - x^5/(8*poly2*sqrtxz2) + 
     z/(2*sqrtxz2) - (2*x*z)/sqrtxz2 + (x^2*z)/(2*sqrtxz2) + 
     (2*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-2 - x^(-2) + x^(-1) - 2*x - (1 + x)^(-1) + 1/(x^2*(1 + x)) + 4*z + 
     (2*z)/x^2 - (2*z)/x + 4*x*z + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 
     (4*z^2)/x^2 + (4*z^2)/(x^2*(1 + x)) + (4*z^2)/(x*(1 + x)))*
    PolyLog[2, -x] + (-1 + 3/(2*(1 - x)) + x^(-2) - x^(-1) - 2*x + 
     (1 + x)^(-1) - 1/(x^2*(1 + x)) + 1/(2*z) + x/(2*z) - (3*z)/(1 - x) - 
     (2*z)/x^2 + (2*z)/x + 2*x*z - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 
     (4*z^2)/(1 - x) + (4*z^2)/x^2 - 4*x*z^2 - (4*z^2)/(x^2*(1 + x)) - 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, x] + PlusDist[0, 1 - z]*
    (11/12 + Pi^2*(-1/12 - x/12) - 13/(18*x) - (17*x)/12 + (11*x^2)/9 + 
     (-1/4 - 1/(3*x) + x/4 + x^2/3)*Log[1 - x] + (-1/2 - (3*x)/2 - x^2)*
      Log[x] + (1/2 + x/2)*Log[x]^2 + (1/2 + x/2)*PolyLog[2, x]) + 
   LMUF*(-1/2 - 2/(3*x) + x/2 + (2*x^2)/3 + 1/(4*z) + 1/(3*x*z) - 
     x/(4*z) - x^2/(3*z) + (-1 - x + 1/(2*z) + x/(2*z))*Log[x] + 
     (1/4 + 1/(3*x) - x/4 - x^2/3 + (1/2 + x/2)*Log[x])*
      PlusDist[0, 1 - z] + DeltaDist[1 - z]*
      (-11/12 + Pi^2*(1/12 + x/12) + 13/(18*x) + (17*x)/12 - (11*x^2)/9 + 
       (1/4 + 1/(3*x) - x/4 - x^2/3)*Log[1 - x] + (1/2 + (3*x)/2 + x^2)*
        Log[x] + (-1/2 - x/2)*Log[x]^2 + (-1/2 - x/2)*PolyLog[2, x])) + 
   (-1 + 1/(2*(1 - x)) + (3*z)/(1 - x) - 2*x*z)*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (1 - 1/(2*(1 - x)) - (3*z)/(1 - x) + 2*x*z)*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1/2*1/(1 - x) + x + z/(1 - x) - 2*x*z)*PolyLog[2, 1 - x/z] + 
   (-3/(2*(1 - x)) + x + 2*z - z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (3/(2*(1 - x)) - x - 2*z + z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (1 - (1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - 1/(2*(1 + x)) - 
     1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - z/x^2 + z/x + 2*x*z + 
     z/(1 + x) + z/(x^2*(1 + x)) - (2*z^2)/(1 - x) + (2*z^2)/x^2 - 
     (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (-1/2 + 1/(2*(1 - x)) - (3*x)/2 - z/(1 - x) + 
     x*z)*PolyLog[2, z] + PlusDist[0, 1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 
     7/(36*z) - (7*z)/6 - (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*
      Log[1 - z] + (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + 
     (-1/2 - z/2)*Log[z]^2 + (1/2 + z/2)*PolyLog[2, z]) + 
   LMUA*(-1/4 - (3*x)/4 - 1/(6*z) - x/(6*z) + (3*z)/4 + (x*z)/4 - z^2/3 + 
     (2*x*z^2)/3 + (-1/2 - x/2 - x*z)*Log[z] + 
     (1/4 + 1/(3*z) - z/4 - z^2/3 + (1/2 + z/2)*Log[z])*
      PlusDist[0, 1 - x] + DeltaDist[1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 
       7/(36*z) + (7*z)/6 + (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*
        Log[1 - z] + (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + 
       (1/2 + z/2)*Log[z]^2 + (-1/2 - z/2)*PolyLog[2, z])) + 
   ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 1/(2*(1 + x)) - 
     1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + z/x + z/(1 + x) + 
     z/(x^2*(1 + x)) + (2*z^2)/(1 - x) + (2*z^2)/x^2 - 4*x*z^2 - 
     (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x*z)] + DeltaDist[1 - z]*(41/72 - 26/(27*x) - 
     (17*x)/72 + (17*x^2)/27 + (-23/12 + (5*x)/12 - (19*x^2)/9)*Log[x] + 
     (13/16 + (13*x)/16 + (5*x^2)/6)*Log[x]^2 + (-5/24 - (5*x)/24)*
      Log[x]^3 + Pi^2*(-1/12 - x/4 - x^2/6 + (-1/12 - x/12)*Log[1 - x] + 
       (1/6 + x/6)*Log[x]) + Log[1 - x]^2*(-1/8 - 1/(6*x) + x/8 + x^2/6 + 
       (1/4 + x/4)*Log[x]) + Log[1 - x]*(11/12 - 13/(18*x) - (17*x)/12 + 
       (11*x^2)/9 + (1/4 + 1/(3*x) - x/4 - x^2/3)*Log[x]) + 
     (3/4 + 1/(3*x) + (5*x)/4 + (2*x^2)/3 + (1/2 + x/2)*Log[1 - x] + 
       (-1/2 - x/2)*Log[x])*PolyLog[2, x] + 
     (1/2 + x/2)*PolyLog[3, 1 - x]) + DeltaDist[1 - x]*
    (11/18 + 107/(216*z) + (2*z)/9 - (287*z^2)/216 + 
     (5/3 + 7/(36*z) - (7*z)/6 - (25*z^2)/36)*Log[1 - z] + 
     (5/2 + 7/(36*z) + (9*z)/4 + (31*z^2)/36)*Log[z] + 
     (1/16 - 1/(6*z) + (5*z)/16)*Log[z]^2 + (-5/24 - (5*z)/24)*Log[z]^3 + 
     Pi^2*(1/12 + z/8 + (-1/12 - z/12)*Log[1 - z] + 
       (-1/12 - z/12)*Log[z]) + Log[1 - z]^2*(-1/8 - 1/(6*z) + z/8 + 
       z^2/6 + (1/4 + z/4)*Log[z]) + (-1/4 + 1/(3*z) - z - z^2/3 + 
       (1/2 + z/2)*Log[1 - z])*PolyLog[2, z] + 
     (1/2 + z/2)*PolyLog[3, 1 - z] + (1 + z)*PolyLog[3, z] - Zeta[3] - 
     z*Zeta[3]))/NC + NC*(-13/3 - 13/(9*x) + 2*x + (22*x^2)/9 - 
   71/(72*z) + 13/(18*x*z) + (121*x)/(72*z) - (11*x^2)/(9*z) + 
   (157*z)/24 - (119*x*z)/24 + (43*z^2)/36 - (77*x*z^2)/36 + 
   Pi^2*(-1/12 + 5/(12*(1 - x)) + 1/(6*x^2) - 1/(6*x) - (5*x)/12 + 
     1/(3*(1 + x)) - 1/(6*x^2*(1 + x)) + 1/(12*z) + x/(12*z) - z/3 - 
     (5*z)/(6*(1 - x)) - z/(3*x^2) + z/(3*x) + (x*z)/6 - 
     (2*z)/(3*(1 + x)) + z/(3*x^2*(1 + x)) + z^2/(1 - x) + 
     (2*z^2)/(3*x^2) - (2*x*z^2)/3 + z^2/(3*(1 + x)) - 
     (2*z^2)/(3*x^2*(1 + x)) - (2*z^2)/(3*x*(1 + x))) - 
   (3*sqrtxz3*InvTanInt[-sqrtxz3])/4 + (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (4*x) + (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 - 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3])/4 - (3*sqrtxz3*z*InvTanInt[sqrtxz3])/
    (4*x) - (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/2 + 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) + 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 + 
   (-3/(1 - x) + 2*x + 4*z - (2*z)/(1 - x) - (8*z^2)/(1 - x) + 8*x*z^2)*
    Log[2]^2 + ((-3*sqrtxz3*ArcTan[sqrtxz3])/2 + 
     (3*sqrtxz3*z*ArcTan[sqrtxz3])/(2*x) + 
     (3*sqrtxz3*x*z*ArcTan[sqrtxz3])/2 - (23*sqrtxz3*z^2*ArcTan[sqrtxz3])/
      2)*Log[sqrtxz3] + ((1 - x)^(-1) - 3/(4*x^2) + 3/(4*x) - x/2 - 
     5/(4*(1 + x)) + 3/(4*x^2*(1 + x)) - 1/(2*z) - x/(2*z) + 2*z - 
     (2*z)/(1 - x) + (3*z)/(2*x^2) - (3*z)/(2*x) + 3*x*z + 
     (5*z)/(2*(1 + x)) - (3*z)/(2*x^2*(1 + x)) + z^2/(1 - x) - 
     (3*z^2)/x^2 - 2*x*z^2 - z^2/(1 + x) + (3*z^2)/(x^2*(1 + x)) + 
     (3*z^2)/(x*(1 + x)))*Log[x]^2 + LMUF^2*DeltaDist[1 - z]*
    (1/8 + 1/(6*x) - x/8 - x^2/6 + (1/4 + x/4)*Log[x]) + 
   (-1 - (1 - x)^(-1) + x + 2*z + (2*z)/(1 - x) - 2*x*z - 
     (4*z^2)/(1 - x) + 4*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) - 
     z - z/x^2 + z/x + x*z + z/(1 + x) + z/(x^2*(1 + x)) + (2*z^2)/x^2 - 
     2*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - 
     (2*z^2)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (1/(2*(1 - x)) + 1/(4*x^2) - 1/(4*x) - (3*x)/2 - 1/(4*(1 + x)) - 
     1/(4*x^2*(1 + x)) - z - z/(1 - x) - z/(2*x^2) + z/(2*x) + x*z + 
     z/(2*(1 + x)) + z/(2*x^2*(1 + x)) + z^2/(1 - x) + z^2/x^2 - 
     2*x*z^2 - z^2/(1 + x) - z^2/(x^2*(1 + x)) - z^2/(x*(1 + x)))*
    Log[z]^2 + LMUA^2*DeltaDist[1 - x]*(1/8 + 1/(6*z) - z/8 - z^2/6 + 
     (1/4 + z/4)*Log[z]) + Log[1 - z]*(-3/4 - 2/(3*x) - x/4 + (2*x^2)/3 + 
     1/(12*z) + 1/(3*x*z) - (5*x)/(12*z) - x^2/(3*z) + (3*z)/4 + 
     (x*z)/4 - z^2/3 + (2*x*z^2)/3 + (-1/2*1/(1 - x) + x + z/(1 - x) - 
       2*x*z)*Log[z]) + Log[1 - x]*(-3/4 - 2/(3*x) - x/4 + (2*x^2)/3 + 
     1/(12*z) + 1/(3*x*z) - (5*x)/(12*z) - x^2/(3*z) + (3*z)/4 + 
     (x*z)/4 - z^2/3 + (2*x*z^2)/3 + (-3/(2*(1 - x)) - x^(-2) + x^(-1) + 
       x - (1 + x)^(-1) + 1/(x^2*(1 + x)) + (3*z)/(1 - x) + (2*z)/x^2 - 
       (2*z)/x - 2*x*z + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 
       (4*z^2)/(1 - x) - (4*z^2)/x^2 + 4*x*z^2 + (4*z^2)/(x^2*(1 + x)) + 
       (4*z^2)/(x*(1 + x)))*Log[x] + (-1/2 - x/2 - x*z)*Log[z]) + 
   ((3*sqrtxz3*ArcTan[sqrtxz3*z])/2 - (3*sqrtxz3*z*ArcTan[sqrtxz3*z])/
      (2*x) - (3*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/2 + 
     (23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/2)*Log[sqrtxz3*z] + 
   Log[2]*((-3*sqrtxz1)/(1 - x) + 2*sqrtxz1*x + 
     (-1 - 5/(2*(1 - x)) + 2*x + 4*z + z/(1 - x) - 2*x*z - 
       (8*z^2)/(1 - x) + 8*x*z^2)*Log[x] + 
     (1 + 4/(1 - x) - 3*x - 6*z + 2*x*z + (12*z^2)/(1 - x) - 12*x*z^2)*
      Log[1 + sqrtxz1 - z] + (1 - 7/(2*(1 - x)) + 2*x + 4*z - 
       (5*z)/(1 - x) + 2*x*z - (8*z^2)/(1 - x) + 8*x*z^2)*Log[z] + 
     (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z + 
       (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[1 + sqrtxz1 - z]*((3*sqrtxz1)/(1 - x) - 2*sqrtxz1*x + 
     (3/(2*(1 - x)) - x - 2*z + z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*
      Log[z] + (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z - 
       (4*z^2)/(1 - x) + 4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(-7/4 - 1/(4*poly2) - 1/(4*(1 - x)) - (3*sqrtxz1)/(2*(1 - x)) + 
     2/x^2 - 9/(4*x) + 1/(4*poly2*x) - (17*x)/4 + sqrtxz1*x - (5*x^2)/4 - 
     x^3/(4*poly2) + x^4/(4*poly2) + 2/(1 + x) - 2/(x^2*(1 + x)) - 
     x/(2*(x - z)) + x^2/(x - z) - x^3/(x - z) + 5/(6*z) - 
     2/(3*(1 - x)*z) + (11*x)/(6*z) + x^2/z + (5*z)/4 - z/(4*(1 - x)) - 
     (4*z)/x^2 + (4*z)/x + (13*x*z)/4 - (4*z)/(1 + x) + 
     (4*z)/(x^2*(1 + x)) + (2*z^2)/3 + (2*z^2)/(3*(1 - x)) + 
     (8*z^2)/x^2 - (4*x*z^2)/3 - (8*z^2)/(x^2*(1 + x)) - 
     (8*z^2)/(x*(1 + x)) + (2 + x^(-2) - x^(-1) + 2*x + (1 + x)^(-1) - 
       1/(x^2*(1 + x)) - 4*z - (2*z)/x^2 + (2*z)/x - 4*x*z - 
       (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + (4*z^2)/x^2 - 
       (4*z^2)/(x^2*(1 + x)) - (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) + 
       (3*x)/(4*sqrtxz2) - x/(8*poly2*sqrtxz2) + x^2/(4*sqrtxz2) - 
       x^3/(8*sqrtxz2) - x^3/(8*poly2*sqrtxz2) + x^5/(8*poly2*sqrtxz2) - 
       z/(2*sqrtxz2) + (2*x*z)/sqrtxz2 - (x^2*z)/(2*sqrtxz2) - 
       (2*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) - 
       (3*x)/(4*sqrtxz2) + x/(8*poly2*sqrtxz2) - x^2/(4*sqrtxz2) + 
       x^3/(8*sqrtxz2) + x^3/(8*poly2*sqrtxz2) - x^5/(8*poly2*sqrtxz2) + 
       z/(2*sqrtxz2) - (2*x*z)/sqrtxz2 + (x^2*z)/(2*sqrtxz2) + 
       (2*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
       z/(x^2*(1 + x)) - (2*z^2)/x^2 + 2*x*z^2 + (2*z^2)/(1 + x) + 
       (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*Log[1 + x/z] + 
     (-1 - x + 1/(2*z) + x/(2*z))*Log[1 - z] + 
     (1 + (1 - x)^(-1) - x - 2*z - (2*z)/(1 - x) + 2*x*z + 
       (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 - z] + 
     (-7/(2*(1 - x)) + 1/(2*x^2) - 1/(2*x) + x - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) + 1/(2*z) + x/(2*z) + z + z/(2*(1 - x)) - 
       z/x^2 + z/x + x*z + z/(1 + x) + z/(x^2*(1 + x)) - 
       (4*z^2)/(1 - x) + (2*z^2)/x^2 + 2*x*z^2 - (2*z^2)/(1 + x) - 
       (2*z^2)/(x^2*(1 + x)) - (2*z^2)/(x*(1 + x)))*Log[z] + 
     (3/(2*(1 - x)) - x - 2*z + z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*
      Log[1 + sqrtxz1 + z] + (-1/2 + (1 - x)^(-1) - x/2 - z + 
       (2*z)/(1 - x) - x*z + (2*z^2)/(1 - x) - 2*x*z^2)*Log[x + z] + 
     (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - z/x - 
       z/(1 + x) - z/(x^2*(1 + x)) - (2*z^2)/(1 - x) - (2*z^2)/x^2 + 
       4*x*z^2 + (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[z]*(-7/2 + 1/(4*poly2) + 3/(2*(1 - x)) - (3*sqrtxz1)/(2*(1 - x)) - 
     11/(12*x) + 1/(4*poly2*x) + x/2 + sqrtxz1*x - x^2/12 - 
     x^3/(4*poly2) - x^4/(4*poly2) - 1/(2*(1 - z)) + 1/(3*x*(1 - z)) + 
     x/(2*(1 - z)) - x^2/(3*(1 - z)) + x/(2*(x - z)) - x^2/(x - z) + 
     x^3/(x - z) + 1/(12*z) + 1/(3*x*z) - (5*x)/(12*z) - x^2/(3*z) + 
     (5*z)/2 + (3*z)/(2*(1 - x)) - 2*x*z - z^2/3 + (2*x*z^2)/3 + 
     (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z + 
       (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 + z] + 
     (1/2 - (1 - x)^(-1) + x/2 + z - (2*z)/(1 - x) + x*z - 
       (2*z^2)/(1 - x) + 2*x*z^2)*Log[x + z] + 
     (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - z/x - 
       z/(1 + x) - z/(x^2*(1 + x)) - (2*z^2)/(1 - x) - (2*z^2)/x^2 + 
       4*x*z^2 + (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (1/4 + 1/(3*z) - z/4 - z^2/3 + (1/2 + z/2)*Log[z])*
    PlusDist[1, 1 - x] + (1/4 + 1/(3*x) - x/4 - x^2/3 + 
     (1/2 + x/2)*Log[x])*PlusDist[1, 1 - z] + 
   (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) + 
     (3*x)/(4*sqrtxz2) - x/(8*poly2*sqrtxz2) + x^2/(4*sqrtxz2) - 
     x^3/(8*sqrtxz2) - x^3/(8*poly2*sqrtxz2) + x^5/(8*poly2*sqrtxz2) - 
     z/(2*sqrtxz2) + (2*x*z)/sqrtxz2 - (x^2*z)/(2*sqrtxz2) - 
     (2*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) - 
     (3*x)/(4*sqrtxz2) + x/(8*poly2*sqrtxz2) - x^2/(4*sqrtxz2) + 
     x^3/(8*sqrtxz2) + x^3/(8*poly2*sqrtxz2) - x^5/(8*poly2*sqrtxz2) + 
     z/(2*sqrtxz2) - (2*x*z)/sqrtxz2 + (x^2*z)/(2*sqrtxz2) + 
     (2*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-1/4*1/sqrtxz2 + 1/(8*sqrtxz2*x) - 1/(8*poly2*sqrtxz2*x) - 
     (3*x)/(4*sqrtxz2) + x/(8*poly2*sqrtxz2) - x^2/(4*sqrtxz2) + 
     x^3/(8*sqrtxz2) + x^3/(8*poly2*sqrtxz2) - x^5/(8*poly2*sqrtxz2) + 
     z/(2*sqrtxz2) - (2*x*z)/sqrtxz2 + (x^2*z)/(2*sqrtxz2) + 
     (2*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (1/(4*sqrtxz2) - 1/(8*sqrtxz2*x) + 1/(8*poly2*sqrtxz2*x) + 
     (3*x)/(4*sqrtxz2) - x/(8*poly2*sqrtxz2) + x^2/(4*sqrtxz2) - 
     x^3/(8*sqrtxz2) - x^3/(8*poly2*sqrtxz2) + x^5/(8*poly2*sqrtxz2) - 
     z/(2*sqrtxz2) + (2*x*z)/sqrtxz2 - (x^2*z)/(2*sqrtxz2) - 
     (2*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (2 + x^(-2) - x^(-1) + 2*x + (1 + x)^(-1) - 1/(x^2*(1 + x)) - 4*z - 
     (2*z)/x^2 + (2*z)/x - 4*x*z - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 
     (4*z^2)/x^2 - (4*z^2)/(x^2*(1 + x)) - (4*z^2)/(x*(1 + x)))*
    PolyLog[2, -x] + (1 - 3/(2*(1 - x)) - x^(-2) + x^(-1) + 2*x - 
     (1 + x)^(-1) + 1/(x^2*(1 + x)) - 1/(2*z) - x/(2*z) + (3*z)/(1 - x) + 
     (2*z)/x^2 - (2*z)/x - 2*x*z + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 
     (4*z^2)/(1 - x) - (4*z^2)/x^2 + 4*x*z^2 + (4*z^2)/(x^2*(1 + x)) + 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, x] + PlusDist[0, 1 - z]*
    (-11/12 + Pi^2*(1/12 + x/12) + 13/(18*x) + (17*x)/12 - (11*x^2)/9 + 
     (1/4 + 1/(3*x) - x/4 - x^2/3)*Log[1 - x] + (1/2 + (3*x)/2 + x^2)*
      Log[x] + (-1/2 - x/2)*Log[x]^2 + (-1/2 - x/2)*PolyLog[2, x]) + 
   LMUF*(1/2 + 2/(3*x) - x/2 - (2*x^2)/3 - 1/(4*z) - 1/(3*x*z) + 
     x/(4*z) + x^2/(3*z) + (1 + x - 1/(2*z) - x/(2*z))*Log[x] + 
     (-1/4 - 1/(3*x) + x/4 + x^2/3 + (-1/2 - x/2)*Log[x])*
      PlusDist[0, 1 - z] + DeltaDist[1 - z]*
      (11/12 + Pi^2*(-1/12 - x/12) - 13/(18*x) - (17*x)/12 + (11*x^2)/9 + 
       (-1/4 - 1/(3*x) + x/4 + x^2/3)*Log[1 - x] + (-1/2 - (3*x)/2 - x^2)*
        Log[x] + (1/2 + x/2)*Log[x]^2 + (1/2 + x/2)*PolyLog[2, x])) + 
   (1 - 1/(2*(1 - x)) - (3*z)/(1 - x) + 2*x*z)*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + 1/(2*(1 - x)) + (3*z)/(1 - x) - 2*x*z)*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (1/(2*(1 - x)) - x - z/(1 - x) + 2*x*z)*PolyLog[2, 1 - x/z] + 
   (3/(2*(1 - x)) - x - 2*z + z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-3/(2*(1 - x)) + x + 2*z - z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-1 + (1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + z/x^2 - z/x - 2*x*z - 
     z/(1 + x) - z/(x^2*(1 + x)) + (2*z^2)/(1 - x) - (2*z^2)/x^2 + 
     (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (1/2 - 1/(2*(1 - x)) + (3*x)/2 + z/(1 - x) - 
     x*z)*PolyLog[2, z] + PlusDist[0, 1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 
     7/(36*z) + (7*z)/6 + (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*
      Log[1 - z] + (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + 
     (1/2 + z/2)*Log[z]^2 + (-1/2 - z/2)*PolyLog[2, z]) + 
   LMUA*(1/4 + (3*x)/4 + 1/(6*z) + x/(6*z) - (3*z)/4 - (x*z)/4 + z^2/3 - 
     (2*x*z^2)/3 + (1/2 + x/2 + x*z)*Log[z] + 
     (-1/4 - 1/(3*z) + z/4 + z^2/3 + (-1/2 - z/2)*Log[z])*
      PlusDist[0, 1 - x] + DeltaDist[1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 
       7/(36*z) - (7*z)/6 - (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*
        Log[1 - z] + (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + 
       (-1/2 - z/2)*Log[z]^2 + (1/2 + z/2)*PolyLog[2, z])) + 
   (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - z/x - z/(1 + x) - 
     z/(x^2*(1 + x)) - (2*z^2)/(1 - x) - (2*z^2)/x^2 + 4*x*z^2 + 
     (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x*z)] + DeltaDist[1 - z]*(-41/72 + 26/(27*x) + 
     (17*x)/72 - (17*x^2)/27 + (23/12 - (5*x)/12 + (19*x^2)/9)*Log[x] + 
     (-13/16 - (13*x)/16 - (5*x^2)/6)*Log[x]^2 + 
     (5/24 + (5*x)/24)*Log[x]^3 + Log[1 - x]^2*(1/8 + 1/(6*x) - x/8 - 
       x^2/6 + (-1/4 - x/4)*Log[x]) + Pi^2*(1/12 + x/4 + x^2/6 + 
       (1/12 + x/12)*Log[1 - x] + (-1/6 - x/6)*Log[x]) + 
     Log[1 - x]*(-11/12 + 13/(18*x) + (17*x)/12 - (11*x^2)/9 + 
       (-1/4 - 1/(3*x) + x/4 + x^2/3)*Log[x]) + 
     (-3/4 - 1/(3*x) - (5*x)/4 - (2*x^2)/3 + (-1/2 - x/2)*Log[1 - x] + 
       (1/2 + x/2)*Log[x])*PolyLog[2, x] + (-1/2 - x/2)*
      PolyLog[3, 1 - x]) + DeltaDist[1 - x]*(-11/18 - 107/(216*z) - 
     (2*z)/9 + (287*z^2)/216 + (-5/3 - 7/(36*z) + (7*z)/6 + (25*z^2)/36)*
      Log[1 - z] + (-5/2 - 7/(36*z) - (9*z)/4 - (31*z^2)/36)*Log[z] + 
     (-1/16 + 1/(6*z) - (5*z)/16)*Log[z]^2 + (5/24 + (5*z)/24)*Log[z]^3 + 
     Log[1 - z]^2*(1/8 + 1/(6*z) - z/8 - z^2/6 + (-1/4 - z/4)*Log[z]) + 
     Pi^2*(-1/12 - z/8 + (1/12 + z/12)*Log[1 - z] + 
       (1/12 + z/12)*Log[z]) + (1/4 - 1/(3*z) + z + z^2/3 + 
       (-1/2 - z/2)*Log[1 - z])*PolyLog[2, z] + 
     (-1/2 - z/2)*PolyLog[3, 1 - z] + (-1 - z)*PolyLog[3, z] + Zeta[3] + 
     z*Zeta[3]));

C2TQ2QP1Explicit = (1/6 - (4*x)/3 + 5/(72*z) - (19*x)/(72*z) + (23*z)/24 - (13*x*z)/24 - 
   (43*z^2)/36 + (77*x*z^2)/36 + Pi^2*(1/12 + x/12 + (x*z)/6) + 
   (1/4 + (3*x)/4 + 1/(6*z) + x/(6*z) - (3*z)/4 - (x*z)/4 + z^2/3 - 
     (2*x*z^2)/3)*Log[1 - z] + (3/4 + x/4 + 1/(6*z) + x/(6*z) + z/4 - 
     (7*x*z)/4 + z^2/3 - (2*x*z^2)/3)*Log[z] + 
   (1/2 + x/2 + x*z)*Log[z]^2 + LMUA^2*DeltaDist[1 - x]*
    (-1/8 - 1/(6*z) + z/8 + z^2/6 + (-1/4 - z/4)*Log[z]) + 
   Log[x]*(-1/2 + 5/(4*(1 - x)) - (3*x)/2 - 1/(3*z) + 2/(3*(1 - x)*z) - 
     x/(3*z) + (3*z)/2 - (5*z)/(4*(1 - x)) + (x*z)/2 - (2*z^2)/3 - 
     (2*z^2)/(3*(1 - x)) + (4*x*z^2)/3 + 
     (-1 + 3/(2*(1 - x)) - x + (3*z)/(2*(1 - x)) - 2*x*z)*Log[z]) + 
   Log[1 - x]*(1/4 + (3*x)/4 + 1/(6*z) + x/(6*z) - (3*z)/4 - (x*z)/4 + 
     z^2/3 - (2*x*z^2)/3 + (1/2 + x/2 + x*z)*Log[z]) + 
   (-1/4 - 1/(3*z) + z/4 + z^2/3 + (-1/2 - z/2)*Log[z])*
    PlusDist[1, 1 - x] + (-1/2 - x/2 - x*z)*PolyLog[2, z] + 
   PlusDist[0, 1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 7/(36*z) - (7*z)/6 - 
     (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*Log[1 - z] + 
     (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + (-1/2 - z/2)*Log[z]^2 + 
     (1/2 + z/2)*PolyLog[2, z]) + LMUA*(-1/4 - (3*x)/4 - 1/(6*z) - 
     x/(6*z) + (3*z)/4 + (x*z)/4 - z^2/3 + (2*x*z^2)/3 + 
     (-1/2 - x/2 - x*z)*Log[z] + (1/4 + 1/(3*z) - z/4 - z^2/3 + 
       (1/2 + z/2)*Log[z])*PlusDist[0, 1 - x] + 
     DeltaDist[1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 7/(36*z) + (7*z)/6 + 
       (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*Log[1 - z] + 
       (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + (1/2 + z/2)*Log[z]^2 + 
       (-1/2 - z/2)*PolyLog[2, z])) + DeltaDist[1 - x]*
    (11/18 + 107/(216*z) + (2*z)/9 - (287*z^2)/216 + 
     (5/3 + 7/(36*z) - (7*z)/6 - (25*z^2)/36)*Log[1 - z] + 
     (5/2 + 7/(36*z) + (9*z)/4 + (31*z^2)/36)*Log[z] + 
     (1/16 - 1/(6*z) + (5*z)/16)*Log[z]^2 + (-5/24 - (5*z)/24)*Log[z]^3 + 
     Pi^2*(1/12 + z/8 + (-1/12 - z/12)*Log[1 - z] + 
       (-1/12 - z/12)*Log[z]) + Log[1 - z]^2*(-1/8 - 1/(6*z) + z/8 + 
       z^2/6 + (1/4 + z/4)*Log[z]) + (-1/4 + 1/(3*z) - z - z^2/3 + 
       (1/2 + z/2)*Log[1 - z])*PolyLog[2, z] + 
     (1/2 + z/2)*PolyLog[3, 1 - z] + (1 + z)*PolyLog[3, z] - Zeta[3] - 
     z*Zeta[3]))/NC + NC*(-1/6 + (4*x)/3 - 5/(72*z) + (19*x)/(72*z) - 
   (23*z)/24 + (13*x*z)/24 + (43*z^2)/36 - (77*x*z^2)/36 + 
   Pi^2*(-1/12 - x/12 - (x*z)/6) + (-1/4 - (3*x)/4 - 1/(6*z) - x/(6*z) + 
     (3*z)/4 + (x*z)/4 - z^2/3 + (2*x*z^2)/3)*Log[1 - z] + 
   (-3/4 - x/4 - 1/(6*z) - x/(6*z) - z/4 + (7*x*z)/4 - z^2/3 + 
     (2*x*z^2)/3)*Log[z] + (-1/2 - x/2 - x*z)*Log[z]^2 + 
   LMUA^2*DeltaDist[1 - x]*(1/8 + 1/(6*z) - z/8 - z^2/6 + 
     (1/4 + z/4)*Log[z]) + Log[1 - x]*(-1/4 - (3*x)/4 - 1/(6*z) - 
     x/(6*z) + (3*z)/4 + (x*z)/4 - z^2/3 + (2*x*z^2)/3 + 
     (-1/2 - x/2 - x*z)*Log[z]) + Log[x]*(1/2 - 5/(4*(1 - x)) + (3*x)/2 + 
     1/(3*z) - 2/(3*(1 - x)*z) + x/(3*z) - (3*z)/2 + (5*z)/(4*(1 - x)) - 
     (x*z)/2 + (2*z^2)/3 + (2*z^2)/(3*(1 - x)) - (4*x*z^2)/3 + 
     (1 - 3/(2*(1 - x)) + x - (3*z)/(2*(1 - x)) + 2*x*z)*Log[z]) + 
   (1/4 + 1/(3*z) - z/4 - z^2/3 + (1/2 + z/2)*Log[z])*
    PlusDist[1, 1 - x] + (1/2 + x/2 + x*z)*PolyLog[2, z] + 
   PlusDist[0, 1 - x]*(-5/3 + Pi^2*(1/12 + z/12) - 7/(36*z) + (7*z)/6 + 
     (25*z^2)/36 + (1/4 + 1/(3*z) - z/4 - z^2/3)*Log[1 - z] + 
     (-1/4 + 1/(3*z) - z - z^2/3)*Log[z] + (1/2 + z/2)*Log[z]^2 + 
     (-1/2 - z/2)*PolyLog[2, z]) + LMUA*(1/4 + (3*x)/4 + 1/(6*z) + 
     x/(6*z) - (3*z)/4 - (x*z)/4 + z^2/3 - (2*x*z^2)/3 + 
     (1/2 + x/2 + x*z)*Log[z] + (-1/4 - 1/(3*z) + z/4 + z^2/3 + 
       (-1/2 - z/2)*Log[z])*PlusDist[0, 1 - x] + 
     DeltaDist[1 - x]*(5/3 + Pi^2*(-1/12 - z/12) + 7/(36*z) - (7*z)/6 - 
       (25*z^2)/36 + (-1/4 - 1/(3*z) + z/4 + z^2/3)*Log[1 - z] + 
       (1/4 - 1/(3*z) + z + z^2/3)*Log[z] + (-1/2 - z/2)*Log[z]^2 + 
       (1/2 + z/2)*PolyLog[2, z])) + DeltaDist[1 - x]*
    (-11/18 - 107/(216*z) - (2*z)/9 + (287*z^2)/216 + 
     (-5/3 - 7/(36*z) + (7*z)/6 + (25*z^2)/36)*Log[1 - z] + 
     (-5/2 - 7/(36*z) - (9*z)/4 - (31*z^2)/36)*Log[z] + 
     (-1/16 + 1/(6*z) - (5*z)/16)*Log[z]^2 + (5/24 + (5*z)/24)*Log[z]^3 + 
     Log[1 - z]^2*(1/8 + 1/(6*z) - z/8 - z^2/6 + (-1/4 - z/4)*Log[z]) + 
     Pi^2*(-1/12 - z/8 + (1/12 + z/12)*Log[1 - z] + 
       (1/12 + z/12)*Log[z]) + (1/4 - 1/(3*z) + z + z^2/3 + 
       (-1/2 - z/2)*Log[1 - z])*PolyLog[2, z] + 
     (-1/2 - z/2)*PolyLog[3, 1 - z] + (-1 - z)*PolyLog[3, z] + Zeta[3] + 
     z*Zeta[3]));

C2TQ2QP2Explicit = NC*(-7/6 - 13/(9*x) + x/6 + (22*x^2)/9 + 
   Pi^2*(-1/6 - x/6 + 1/(12*z) + x/(12*z)) - 11/(12*z) + 13/(18*x*z) + 
   (17*x)/(12*z) - (11*x^2)/(9*z) + 5*z - 5*x*z + 
   (-1/2 - 2/(3*x) + x/2 + (2*x^2)/3 + 1/(4*z) + 1/(3*x*z) - x/(4*z) - 
     x^2/(3*z))*Log[1 - x] + (1 + x - 1/(2*z) - x/(2*z))*Log[x]^2 + 
   LMUF^2*DeltaDist[1 - z]*(1/8 + 1/(6*x) - x/8 - x^2/6 + 
     (1/4 + x/4)*Log[x]) + (-1/2 - 2/(3*x) + x/2 + (2*x^2)/3 + 1/(4*z) + 
     1/(3*x*z) - x/(4*z) - x^2/(3*z))*Log[1 - z] + 
   (-5/8 + 1/(8*poly2) - 19/(24*x) + 1/(8*poly2*x) + (5*x)/8 + 
     (19*x^2)/24 - x^3/(8*poly2) - x^4/(8*poly2) - 1/(2*(1 - z)) + 
     1/(3*x*(1 - z)) + x/(2*(1 - z)) - x^2/(3*(1 - z)) + 1/(4*z) + 
     1/(3*x*z) - x/(4*z) - x^2/(3*z) + (5*z)/2 - (5*x*z)/2)*Log[z] + 
   Log[x]*(-19/8 - 1/(8*poly2) - 1/(8*x) + 1/(8*poly2*x) - (35*x)/8 - 
     (17*x^2)/8 - x^3/(8*poly2) + x^4/(8*poly2) + 1/(2*z) + (3*x)/(2*z) + 
     x^2/z + (5*z)/2 + (5*x*z)/2 + (-7/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 
       1/(16*poly2*sqrtxz2*x) - x/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) - 
       (7*x^2)/(8*sqrtxz2) - x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + 
       x^5/(16*poly2*sqrtxz2) + (7*z)/(4*sqrtxz2) + (5*x*z)/sqrtxz2 + 
       (7*x^2*z)/(4*sqrtxz2) - (5*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (7/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 1/(16*poly2*sqrtxz2*x) + 
       x/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) + (7*x^2)/(8*sqrtxz2) + 
       x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - 
       x^5/(16*poly2*sqrtxz2) - (7*z)/(4*sqrtxz2) - (5*x*z)/sqrtxz2 - 
       (7*x^2*z)/(4*sqrtxz2) + (5*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (-1 - x + 1/(2*z) + x/(2*z))*Log[1 - z] + 
     (-1/2 - x/2 + 1/(2*z) + x/(2*z))*Log[z]) + 
   (1/4 + 1/(3*x) - x/4 - x^2/3 + (1/2 + x/2)*Log[x])*
    PlusDist[1, 1 - z] + (-7/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 
     1/(16*poly2*sqrtxz2*x) - x/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) - 
     (7*x^2)/(8*sqrtxz2) - x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + 
     x^5/(16*poly2*sqrtxz2) + (7*z)/(4*sqrtxz2) + (5*x*z)/sqrtxz2 + 
     (7*x^2*z)/(4*sqrtxz2) - (5*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (7/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 1/(16*poly2*sqrtxz2*x) + 
     x/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) + (7*x^2)/(8*sqrtxz2) + 
     x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - x^5/(16*poly2*sqrtxz2) - 
     (7*z)/(4*sqrtxz2) - (5*x*z)/sqrtxz2 - (7*x^2*z)/(4*sqrtxz2) + 
     (5*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (7/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 1/(16*poly2*sqrtxz2*x) + 
     x/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) + (7*x^2)/(8*sqrtxz2) + 
     x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - x^5/(16*poly2*sqrtxz2) - 
     (7*z)/(4*sqrtxz2) - (5*x*z)/sqrtxz2 - (7*x^2*z)/(4*sqrtxz2) + 
     (5*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-7/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 1/(16*poly2*sqrtxz2*x) - 
     x/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) - (7*x^2)/(8*sqrtxz2) - 
     x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + x^5/(16*poly2*sqrtxz2) + 
     (7*z)/(4*sqrtxz2) + (5*x*z)/sqrtxz2 + (7*x^2*z)/(4*sqrtxz2) - 
     (5*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (1 + x - 1/(2*z) - x/(2*z))*PolyLog[2, x] + 
   PlusDist[0, 1 - z]*(-11/12 + Pi^2*(1/12 + x/12) + 13/(18*x) + 
     (17*x)/12 - (11*x^2)/9 + (1/4 + 1/(3*x) - x/4 - x^2/3)*Log[1 - x] + 
     (1/2 + (3*x)/2 + x^2)*Log[x] + (-1/2 - x/2)*Log[x]^2 + 
     (-1/2 - x/2)*PolyLog[2, x]) + 
   LMUF*(1/2 + 2/(3*x) - x/2 - (2*x^2)/3 - 1/(4*z) - 1/(3*x*z) + 
     x/(4*z) + x^2/(3*z) + (1 + x - 1/(2*z) - x/(2*z))*Log[x] + 
     (-1/4 - 1/(3*x) + x/4 + x^2/3 + (-1/2 - x/2)*Log[x])*
      PlusDist[0, 1 - z] + DeltaDist[1 - z]*
      (11/12 + Pi^2*(-1/12 - x/12) - 13/(18*x) - (17*x)/12 + (11*x^2)/9 + 
       (-1/4 - 1/(3*x) + x/4 + x^2/3)*Log[1 - x] + (-1/2 - (3*x)/2 - x^2)*
        Log[x] + (1/2 + x/2)*Log[x]^2 + (1/2 + x/2)*PolyLog[2, x])) + 
   DeltaDist[1 - z]*(-41/72 + 26/(27*x) + (17*x)/72 - (17*x^2)/27 + 
     (23/12 - (5*x)/12 + (19*x^2)/9)*Log[x] + 
     (-13/16 - (13*x)/16 - (5*x^2)/6)*Log[x]^2 + 
     (5/24 + (5*x)/24)*Log[x]^3 + Log[1 - x]^2*(1/8 + 1/(6*x) - x/8 - 
       x^2/6 + (-1/4 - x/4)*Log[x]) + Pi^2*(1/12 + x/4 + x^2/6 + 
       (1/12 + x/12)*Log[1 - x] + (-1/6 - x/6)*Log[x]) + 
     Log[1 - x]*(-11/12 + 13/(18*x) + (17*x)/12 - (11*x^2)/9 + 
       (-1/4 - 1/(3*x) + x/4 + x^2/3)*Log[x]) + 
     (-3/4 - 1/(3*x) - (5*x)/4 - (2*x^2)/3 + (-1/2 - x/2)*Log[1 - x] + 
       (1/2 + x/2)*Log[x])*PolyLog[2, x] + (-1/2 - x/2)*
      PolyLog[3, 1 - x])) + (7/6 + 13/(9*x) - x/6 - (22*x^2)/9 + 
   Pi^2*(1/6 + x/6 - 1/(12*z) - x/(12*z)) + 11/(12*z) - 13/(18*x*z) - 
   (17*x)/(12*z) + (11*x^2)/(9*z) - 5*z + 5*x*z + 
   (1/2 + 2/(3*x) - x/2 - (2*x^2)/3 - 1/(4*z) - 1/(3*x*z) + x/(4*z) + 
     x^2/(3*z))*Log[1 - x] + (-1 - x + 1/(2*z) + x/(2*z))*Log[x]^2 + 
   LMUF^2*DeltaDist[1 - z]*(-1/8 - 1/(6*x) + x/8 + x^2/6 + 
     (-1/4 - x/4)*Log[x]) + (1/2 + 2/(3*x) - x/2 - (2*x^2)/3 - 1/(4*z) - 
     1/(3*x*z) + x/(4*z) + x^2/(3*z))*Log[1 - z] + 
   (5/8 - 1/(8*poly2) + 19/(24*x) - 1/(8*poly2*x) - (5*x)/8 - 
     (19*x^2)/24 + x^3/(8*poly2) + x^4/(8*poly2) + 1/(2*(1 - z)) - 
     1/(3*x*(1 - z)) - x/(2*(1 - z)) + x^2/(3*(1 - z)) - 1/(4*z) - 
     1/(3*x*z) + x/(4*z) + x^2/(3*z) - (5*z)/2 + (5*x*z)/2)*Log[z] + 
   Log[x]*(19/8 + 1/(8*poly2) + 1/(8*x) - 1/(8*poly2*x) + (35*x)/8 + 
     (17*x^2)/8 + x^3/(8*poly2) - x^4/(8*poly2) - 1/(2*z) - (3*x)/(2*z) - 
     x^2/z - (5*z)/2 - (5*x*z)/2 + (7/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 
       1/(16*poly2*sqrtxz2*x) + x/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) + 
       (7*x^2)/(8*sqrtxz2) + x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - 
       x^5/(16*poly2*sqrtxz2) - (7*z)/(4*sqrtxz2) - (5*x*z)/sqrtxz2 - 
       (7*x^2*z)/(4*sqrtxz2) + (5*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (-7/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 1/(16*poly2*sqrtxz2*x) - 
       x/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) - (7*x^2)/(8*sqrtxz2) - 
       x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + 
       x^5/(16*poly2*sqrtxz2) + (7*z)/(4*sqrtxz2) + (5*x*z)/sqrtxz2 + 
       (7*x^2*z)/(4*sqrtxz2) - (5*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (1 + x - 1/(2*z) - x/(2*z))*Log[1 - z] + 
     (1/2 + x/2 - 1/(2*z) - x/(2*z))*Log[z]) + 
   (-1/4 - 1/(3*x) + x/4 + x^2/3 + (-1/2 - x/2)*Log[x])*
    PlusDist[1, 1 - z] + (7/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 
     1/(16*poly2*sqrtxz2*x) + x/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) + 
     (7*x^2)/(8*sqrtxz2) + x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - 
     x^5/(16*poly2*sqrtxz2) - (7*z)/(4*sqrtxz2) - (5*x*z)/sqrtxz2 - 
     (7*x^2*z)/(4*sqrtxz2) + (5*x*z^2)/sqrtxz2)*
    PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-7/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 1/(16*poly2*sqrtxz2*x) - 
     x/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) - (7*x^2)/(8*sqrtxz2) - 
     x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + x^5/(16*poly2*sqrtxz2) + 
     (7*z)/(4*sqrtxz2) + (5*x*z)/sqrtxz2 + (7*x^2*z)/(4*sqrtxz2) - 
     (5*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-7/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 1/(16*poly2*sqrtxz2*x) - 
     x/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) - (7*x^2)/(8*sqrtxz2) - 
     x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + x^5/(16*poly2*sqrtxz2) + 
     (7*z)/(4*sqrtxz2) + (5*x*z)/sqrtxz2 + (7*x^2*z)/(4*sqrtxz2) - 
     (5*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (7/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 1/(16*poly2*sqrtxz2*x) + 
     x/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) + (7*x^2)/(8*sqrtxz2) + 
     x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - x^5/(16*poly2*sqrtxz2) - 
     (7*z)/(4*sqrtxz2) - (5*x*z)/sqrtxz2 - (7*x^2*z)/(4*sqrtxz2) + 
     (5*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-1 - x + 1/(2*z) + x/(2*z))*PolyLog[2, x] + 
   PlusDist[0, 1 - z]*(11/12 + Pi^2*(-1/12 - x/12) - 13/(18*x) - 
     (17*x)/12 + (11*x^2)/9 + (-1/4 - 1/(3*x) + x/4 + x^2/3)*Log[1 - x] + 
     (-1/2 - (3*x)/2 - x^2)*Log[x] + (1/2 + x/2)*Log[x]^2 + 
     (1/2 + x/2)*PolyLog[2, x]) + LMUF*(-1/2 - 2/(3*x) + x/2 + 
     (2*x^2)/3 + 1/(4*z) + 1/(3*x*z) - x/(4*z) - x^2/(3*z) + 
     (-1 - x + 1/(2*z) + x/(2*z))*Log[x] + 
     (1/4 + 1/(3*x) - x/4 - x^2/3 + (1/2 + x/2)*Log[x])*
      PlusDist[0, 1 - z] + DeltaDist[1 - z]*
      (-11/12 + Pi^2*(1/12 + x/12) + 13/(18*x) + (17*x)/12 - (11*x^2)/9 + 
       (1/4 + 1/(3*x) - x/4 - x^2/3)*Log[1 - x] + (1/2 + (3*x)/2 + x^2)*
        Log[x] + (-1/2 - x/2)*Log[x]^2 + (-1/2 - x/2)*PolyLog[2, x])) + 
   DeltaDist[1 - z]*(41/72 - 26/(27*x) - (17*x)/72 + (17*x^2)/27 + 
     (-23/12 + (5*x)/12 - (19*x^2)/9)*Log[x] + 
     (13/16 + (13*x)/16 + (5*x^2)/6)*Log[x]^2 + (-5/24 - (5*x)/24)*
      Log[x]^3 + Pi^2*(-1/12 - x/4 - x^2/6 + (-1/12 - x/12)*Log[1 - x] + 
       (1/6 + x/6)*Log[x]) + Log[1 - x]^2*(-1/8 - 1/(6*x) + x/8 + x^2/6 + 
       (1/4 + x/4)*Log[x]) + Log[1 - x]*(11/12 - 13/(18*x) - (17*x)/12 + 
       (11*x^2)/9 + (1/4 + 1/(3*x) - x/4 - x^2/3)*Log[x]) + 
     (3/4 + 1/(3*x) + (5*x)/4 + (2*x^2)/3 + (1/2 + x/2)*Log[1 - x] + 
       (-1/2 - x/2)*Log[x])*PolyLog[2, x] + 
     (1/2 + x/2)*PolyLog[3, 1 - x]))/NC;

C2TQ2QP3Explicit = NC*(3 - x/2 - (5*z)/2 + (x*z)/2 + Pi^2*(-1/6 - 5/(12*(1 - x)) - 
     1/(6*x^2) + 1/(6*x) + x/6 - 1/(3*(1 + x)) + 1/(6*x^2*(1 + x)) + 
     z/3 + (5*z)/(6*(1 - x)) + z/(3*x^2) - z/(3*x) - (x*z)/3 + 
     (2*z)/(3*(1 + x)) - z/(3*x^2*(1 + x)) - z^2/(1 - x) - 
     (2*z^2)/(3*x^2) + (2*x*z^2)/3 - z^2/(3*(1 + x)) + 
     (2*z^2)/(3*x^2*(1 + x)) + (2*z^2)/(3*x*(1 + x))) + 
   (3*sqrtxz3*InvTanInt[-sqrtxz3])/4 - (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (4*x) - (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 + 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3])/4 + (3*sqrtxz3*z*InvTanInt[sqrtxz3])/
    (4*x) + (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/2 - 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) - 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 + 
   (3/(1 - x) - 2*x - 4*z + (2*z)/(1 - x) + (8*z^2)/(1 - x) - 8*x*z^2)*
    Log[2]^2 + ((3*sqrtxz3*ArcTan[sqrtxz3])/2 - 
     (3*sqrtxz3*z*ArcTan[sqrtxz3])/(2*x) - 
     (3*sqrtxz3*x*z*ArcTan[sqrtxz3])/2 + (23*sqrtxz3*z^2*ArcTan[sqrtxz3])/
      2)*Log[sqrtxz3] + (1 - (1 - x)^(-1) + 3/(4*x^2) - 3/(4*x) + 
     (3*x)/2 + 5/(4*(1 + x)) - 3/(4*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - 
     (3*z)/(2*x^2) + (3*z)/(2*x) - 3*x*z - (5*z)/(2*(1 + x)) + 
     (3*z)/(2*x^2*(1 + x)) - z^2/(1 - x) + (3*z^2)/x^2 + 2*x*z^2 + 
     z^2/(1 + x) - (3*z^2)/(x^2*(1 + x)) - (3*z^2)/(x*(1 + x)))*
    Log[x]^2 + (1 + (1 - x)^(-1) - x - 2*z - (2*z)/(1 - x) + 2*x*z + 
     (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
     z/(x^2*(1 + x)) - (2*z^2)/x^2 + 2*x*z^2 + (2*z^2)/(1 + x) + 
     (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (-1/2 - 1/(2*(1 - x)) - 1/(4*x^2) + 1/(4*x) + x + 1/(4*(1 + x)) + 
     1/(4*x^2*(1 + x)) + z + z/(1 - x) + z/(2*x^2) - z/(2*x) - 2*x*z - 
     z/(2*(1 + x)) - z/(2*x^2*(1 + x)) - z^2/(1 - x) - z^2/x^2 + 
     2*x*z^2 + z^2/(1 + x) + z^2/(x^2*(1 + x)) + z^2/(x*(1 + x)))*
    Log[z]^2 + ((-3*sqrtxz3*ArcTan[sqrtxz3*z])/2 + 
     (3*sqrtxz3*z*ArcTan[sqrtxz3*z])/(2*x) + 
     (3*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/2 - 
     (23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/2)*Log[sqrtxz3*z] + 
   Log[1 + sqrtxz1 - z]*((-3*sqrtxz1)/(1 - x) + 2*sqrtxz1*x + 
     (-3/(2*(1 - x)) + x + 2*z - z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*
      Log[z] + (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z + 
       (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[2]*((3*sqrtxz1)/(1 - x) - 2*sqrtxz1*x + 
     (1 + 5/(2*(1 - x)) - 2*x - 4*z - z/(1 - x) + 2*x*z + 
       (8*z^2)/(1 - x) - 8*x*z^2)*Log[x] + 
     (-1 - 4/(1 - x) + 3*x + 6*z - 2*x*z - (12*z^2)/(1 - x) + 12*x*z^2)*
      Log[1 + sqrtxz1 - z] + (-1 + 7/(2*(1 - x)) - 2*x - 4*z + 
       (5*z)/(1 - x) - 2*x*z + (8*z^2)/(1 - x) - 8*x*z^2)*Log[z] + 
     (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z - (4*z^2)/(1 - x) + 
       4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[z]*(17/8 - 1/(8*poly2) - 3/(2*(1 - x)) + (3*sqrtxz1)/(2*(1 - x)) + 
     1/(8*x) - 1/(8*poly2*x) - x/8 - sqrtxz1*x + (7*x^2)/8 + 
     x^3/(8*poly2) + x^4/(8*poly2) - x/(2*(x - z)) + x^2/(x - z) - 
     x^3/(x - z) - z/4 - (3*z)/(2*(1 - x)) + (5*x*z)/4 + 
     (1/(2*(1 - x)) - x - z/(1 - x) + 2*x*z)*Log[1 - z] + 
     (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z - (4*z^2)/(1 - x) + 
       4*x*z^2)*Log[1 + sqrtxz1 + z] + (-1/2 + (1 - x)^(-1) - x/2 - z + 
       (2*z)/(1 - x) - x*z + (2*z^2)/(1 - x) - 2*x*z^2)*Log[x + z] + 
     ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + z/x + 
       z/(1 + x) + z/(x^2*(1 + x)) + (2*z^2)/(1 - x) + (2*z^2)/x^2 - 
       4*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[x]*(-1/8 + 1/(8*poly2) - (1 - x)^(-1) + (3*sqrtxz1)/(2*(1 - x)) - 
     2/x^2 + 17/(8*x) - 1/(8*poly2*x) + (11*x)/8 - sqrtxz1*x - 
     (7*x^2)/8 + x^3/(8*poly2) - x^4/(8*poly2) - 2/(1 + x) + 
     2/(x^2*(1 + x)) + x/(2*(x - z)) - x^2/(x - z) + x^3/(x - z) - z/4 + 
     (3*z)/(2*(1 - x)) + (4*z)/x^2 - (4*z)/x - (5*x*z)/4 + 
     (4*z)/(1 + x) - (4*z)/(x^2*(1 + x)) - (8*z^2)/x^2 + 
     (8*z^2)/(x^2*(1 + x)) + (8*z^2)/(x*(1 + x)) + 
     (3/(2*(1 - x)) + x^(-2) - x^(-1) - x + (1 + x)^(-1) - 
       1/(x^2*(1 + x)) - (3*z)/(1 - x) - (2*z)/x^2 + (2*z)/x + 2*x*z - 
       (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + (4*z^2)/(1 - x) + 
       (4*z^2)/x^2 - 4*x*z^2 - (4*z^2)/(x^2*(1 + x)) - 
       (4*z^2)/(x*(1 + x)))*Log[1 - x] + 
     (-2 - x^(-2) + x^(-1) - 2*x - (1 + x)^(-1) + 1/(x^2*(1 + x)) + 4*z + 
       (2*z)/x^2 - (2*z)/x + 4*x*z + (2*z)/(1 + x) - 
       (2*z)/(x^2*(1 + x)) - (4*z^2)/x^2 + (4*z^2)/(x^2*(1 + x)) + 
       (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (-9/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 1/(16*poly2*sqrtxz2*x) - 
       (7*x)/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) - (9*x^2)/(8*sqrtxz2) + 
       x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - 
       x^5/(16*poly2*sqrtxz2) + (9*z)/(4*sqrtxz2) + (3*x*z)/sqrtxz2 + 
       (9*x^2*z)/(4*sqrtxz2) - (3*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (9/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 1/(16*poly2*sqrtxz2*x) + 
       (7*x)/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) + (9*x^2)/(8*sqrtxz2) - 
       x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + 
       x^5/(16*poly2*sqrtxz2) - (9*z)/(4*sqrtxz2) - (3*x*z)/sqrtxz2 - 
       (9*x^2*z)/(4*sqrtxz2) + (3*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - z - z/x^2 + z/x + x*z + z/(1 + x) + 
       z/(x^2*(1 + x)) + (2*z^2)/x^2 - 2*x*z^2 - (2*z^2)/(1 + x) - 
       (2*z^2)/(x^2*(1 + x)) - (2*z^2)/(x*(1 + x)))*Log[1 + x/z] + 
     (-1 - (1 - x)^(-1) + x + 2*z + (2*z)/(1 - x) - 2*x*z - 
       (4*z^2)/(1 - x) + 4*x*z^2)*Log[1 + sqrtxz1 - z] + 
     (1/2 + 2/(1 - x) - 1/(2*x^2) + 1/(2*x) - x/2 + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) - z - (2*z)/(1 - x) + z/x^2 - z/x + x*z - 
       z/(1 + x) - z/(x^2*(1 + x)) + (4*z^2)/(1 - x) - (2*z^2)/x^2 - 
       2*x*z^2 + (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + 
       (2*z^2)/(x*(1 + x)))*Log[z] + (-3/(2*(1 - x)) + x + 2*z - 
       z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*Log[1 + sqrtxz1 + z] + 
     (1/2 - (1 - x)^(-1) + x/2 + z - (2*z)/(1 - x) + x*z - 
       (2*z^2)/(1 - x) + 2*x*z^2)*Log[x + z] + 
     ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + z/x + 
       z/(1 + x) + z/(x^2*(1 + x)) + (2*z^2)/(1 - x) + (2*z^2)/x^2 - 
       4*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (-9/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 1/(16*poly2*sqrtxz2*x) - 
     (7*x)/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) - (9*x^2)/(8*sqrtxz2) + 
     x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - x^5/(16*poly2*sqrtxz2) + 
     (9*z)/(4*sqrtxz2) + (3*x*z)/sqrtxz2 + (9*x^2*z)/(4*sqrtxz2) - 
     (3*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (9/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 1/(16*poly2*sqrtxz2*x) + 
     (7*x)/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) + (9*x^2)/(8*sqrtxz2) - 
     x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + x^5/(16*poly2*sqrtxz2) - 
     (9*z)/(4*sqrtxz2) - (3*x*z)/sqrtxz2 - (9*x^2*z)/(4*sqrtxz2) + 
     (3*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (9/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 1/(16*poly2*sqrtxz2*x) + 
     (7*x)/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) + (9*x^2)/(8*sqrtxz2) - 
     x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + x^5/(16*poly2*sqrtxz2) - 
     (9*z)/(4*sqrtxz2) - (3*x*z)/sqrtxz2 - (9*x^2*z)/(4*sqrtxz2) + 
     (3*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (-9/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 1/(16*poly2*sqrtxz2*x) - 
     (7*x)/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) - (9*x^2)/(8*sqrtxz2) + 
     x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - x^5/(16*poly2*sqrtxz2) + 
     (9*z)/(4*sqrtxz2) + (3*x*z)/sqrtxz2 + (9*x^2*z)/(4*sqrtxz2) - 
     (3*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (-2 - x^(-2) + x^(-1) - 2*x - (1 + x)^(-1) + 1/(x^2*(1 + x)) + 4*z + 
     (2*z)/x^2 - (2*z)/x + 4*x*z + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 
     (4*z^2)/x^2 + (4*z^2)/(x^2*(1 + x)) + (4*z^2)/(x*(1 + x)))*
    PolyLog[2, -x] + (3/(2*(1 - x)) + x^(-2) - x^(-1) - x + 
     (1 + x)^(-1) - 1/(x^2*(1 + x)) - (3*z)/(1 - x) - (2*z)/x^2 + 
     (2*z)/x + 2*x*z - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 
     (4*z^2)/(1 - x) + (4*z^2)/x^2 - 4*x*z^2 - (4*z^2)/(x^2*(1 + x)) - 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, x] + 
   (-1 + 1/(2*(1 - x)) + (3*z)/(1 - x) - 2*x*z)*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (1 - 1/(2*(1 - x)) - (3*z)/(1 - x) + 2*x*z)*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1/2*1/(1 - x) + x + z/(1 - x) - 2*x*z)*PolyLog[2, 1 - x/z] + 
   (-3/(2*(1 - x)) + x + 2*z - z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (3/(2*(1 - x)) - x - 2*z + z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (1 - (1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - 1/(2*(1 + x)) - 
     1/(2*x^2*(1 + x)) - (2*z)/(1 - x) - z/x^2 + z/x + 2*x*z + 
     z/(1 + x) + z/(x^2*(1 + x)) - (2*z^2)/(1 - x) + (2*z^2)/x^2 - 
     (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (1/(2*(1 - x)) - x - z/(1 - x) + 2*x*z)*
    PolyLog[2, z] + ((1 - x)^(-1) + 1/(2*x^2) - 1/(2*x) - x - 
     1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) - 2*z + (2*z)/(1 - x) - z/x^2 + 
     z/x + z/(1 + x) + z/(x^2*(1 + x)) + (2*z^2)/(1 - x) + (2*z^2)/x^2 - 
     4*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - 
     (2*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)]) + 
 (-3 + x/2 + (5*z)/2 - (x*z)/2 + Pi^2*(1/6 + 5/(12*(1 - x)) + 1/(6*x^2) - 
     1/(6*x) - x/6 + 1/(3*(1 + x)) - 1/(6*x^2*(1 + x)) - z/3 - 
     (5*z)/(6*(1 - x)) - z/(3*x^2) + z/(3*x) + (x*z)/3 - 
     (2*z)/(3*(1 + x)) + z/(3*x^2*(1 + x)) + z^2/(1 - x) + 
     (2*z^2)/(3*x^2) - (2*x*z^2)/3 + z^2/(3*(1 + x)) - 
     (2*z^2)/(3*x^2*(1 + x)) - (2*z^2)/(3*x*(1 + x))) - 
   (3*sqrtxz3*InvTanInt[-sqrtxz3])/4 + (3*sqrtxz3*z*InvTanInt[-sqrtxz3])/
    (4*x) + (3*sqrtxz3*x*z*InvTanInt[-sqrtxz3])/4 - 
   (23*sqrtxz3*z^2*InvTanInt[-sqrtxz3])/4 + 
   (3*sqrtxz3*InvTanInt[sqrtxz3])/4 - (3*sqrtxz3*z*InvTanInt[sqrtxz3])/
    (4*x) - (3*sqrtxz3*x*z*InvTanInt[sqrtxz3])/4 + 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3])/4 - 
   (3*sqrtxz3*InvTanInt[sqrtxz3*z])/2 + 
   (3*sqrtxz3*z*InvTanInt[sqrtxz3*z])/(2*x) + 
   (3*sqrtxz3*x*z*InvTanInt[sqrtxz3*z])/2 - 
   (23*sqrtxz3*z^2*InvTanInt[sqrtxz3*z])/2 + 
   (-3/(1 - x) + 2*x + 4*z - (2*z)/(1 - x) - (8*z^2)/(1 - x) + 8*x*z^2)*
    Log[2]^2 + ((-3*sqrtxz3*ArcTan[sqrtxz3])/2 + 
     (3*sqrtxz3*z*ArcTan[sqrtxz3])/(2*x) + 
     (3*sqrtxz3*x*z*ArcTan[sqrtxz3])/2 - (23*sqrtxz3*z^2*ArcTan[sqrtxz3])/
      2)*Log[sqrtxz3] + (-1 + (1 - x)^(-1) - 3/(4*x^2) + 3/(4*x) - 
     (3*x)/2 - 5/(4*(1 + x)) + 3/(4*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + 
     (3*z)/(2*x^2) - (3*z)/(2*x) + 3*x*z + (5*z)/(2*(1 + x)) - 
     (3*z)/(2*x^2*(1 + x)) + z^2/(1 - x) - (3*z^2)/x^2 - 2*x*z^2 - 
     z^2/(1 + x) + (3*z^2)/(x^2*(1 + x)) + (3*z^2)/(x*(1 + x)))*
    Log[x]^2 + (-1 - (1 - x)^(-1) + x + 2*z + (2*z)/(1 - x) - 2*x*z - 
     (4*z^2)/(1 - x) + 4*x*z^2)*Log[1 + sqrtxz1 - z]^2 + 
   (1/2 + 1/(2*x^2) - 1/(2*x) - x/2 - 1/(2*(1 + x)) - 1/(2*x^2*(1 + x)) - 
     z - z/x^2 + z/x + x*z + z/(1 + x) + z/(x^2*(1 + x)) + (2*z^2)/x^2 - 
     2*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - 
     (2*z^2)/(x*(1 + x)))*Log[1 + x/z]*Log[z] + 
   (1/2 + 1/(2*(1 - x)) + 1/(4*x^2) - 1/(4*x) - x - 1/(4*(1 + x)) - 
     1/(4*x^2*(1 + x)) - z - z/(1 - x) - z/(2*x^2) + z/(2*x) + 2*x*z + 
     z/(2*(1 + x)) + z/(2*x^2*(1 + x)) + z^2/(1 - x) + z^2/x^2 - 
     2*x*z^2 - z^2/(1 + x) - z^2/(x^2*(1 + x)) - z^2/(x*(1 + x)))*
    Log[z]^2 + ((3*sqrtxz3*ArcTan[sqrtxz3*z])/2 - 
     (3*sqrtxz3*z*ArcTan[sqrtxz3*z])/(2*x) - 
     (3*sqrtxz3*x*z*ArcTan[sqrtxz3*z])/2 + 
     (23*sqrtxz3*z^2*ArcTan[sqrtxz3*z])/2)*Log[sqrtxz3*z] + 
   Log[2]*((-3*sqrtxz1)/(1 - x) + 2*sqrtxz1*x + 
     (-1 - 5/(2*(1 - x)) + 2*x + 4*z + z/(1 - x) - 2*x*z - 
       (8*z^2)/(1 - x) + 8*x*z^2)*Log[x] + 
     (1 + 4/(1 - x) - 3*x - 6*z + 2*x*z + (12*z^2)/(1 - x) - 12*x*z^2)*
      Log[1 + sqrtxz1 - z] + (1 - 7/(2*(1 - x)) + 2*x + 4*z - 
       (5*z)/(1 - x) + 2*x*z - (8*z^2)/(1 - x) + 8*x*z^2)*Log[z] + 
     (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 2*x*z + 
       (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[1 + sqrtxz1 - z]*((3*sqrtxz1)/(1 - x) - 2*sqrtxz1*x + 
     (3/(2*(1 - x)) - x - 2*z + z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*
      Log[z] + (1 - 2/(1 - x) + x + 2*z - (4*z)/(1 - x) + 2*x*z - 
       (4*z^2)/(1 - x) + 4*x*z^2)*Log[1 + sqrtxz1 + z]) + 
   Log[x]*(1/8 - 1/(8*poly2) + (1 - x)^(-1) - (3*sqrtxz1)/(2*(1 - x)) + 
     2/x^2 - 17/(8*x) + 1/(8*poly2*x) - (11*x)/8 + sqrtxz1*x + 
     (7*x^2)/8 - x^3/(8*poly2) + x^4/(8*poly2) + 2/(1 + x) - 
     2/(x^2*(1 + x)) - x/(2*(x - z)) + x^2/(x - z) - x^3/(x - z) + z/4 - 
     (3*z)/(2*(1 - x)) - (4*z)/x^2 + (4*z)/x + (5*x*z)/4 - 
     (4*z)/(1 + x) + (4*z)/(x^2*(1 + x)) + (8*z^2)/x^2 - 
     (8*z^2)/(x^2*(1 + x)) - (8*z^2)/(x*(1 + x)) + 
     (-3/(2*(1 - x)) - x^(-2) + x^(-1) + x - (1 + x)^(-1) + 
       1/(x^2*(1 + x)) + (3*z)/(1 - x) + (2*z)/x^2 - (2*z)/x - 2*x*z + 
       (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - (4*z^2)/(1 - x) - 
       (4*z^2)/x^2 + 4*x*z^2 + (4*z^2)/(x^2*(1 + x)) + 
       (4*z^2)/(x*(1 + x)))*Log[1 - x] + 
     (2 + x^(-2) - x^(-1) + 2*x + (1 + x)^(-1) - 1/(x^2*(1 + x)) - 4*z - 
       (2*z)/x^2 + (2*z)/x - 4*x*z - (2*z)/(1 + x) + 
       (2*z)/(x^2*(1 + x)) + (4*z^2)/x^2 - (4*z^2)/(x^2*(1 + x)) - 
       (4*z^2)/(x*(1 + x)))*Log[1 + x] + 
     (9/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 1/(16*poly2*sqrtxz2*x) + 
       (7*x)/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) + (9*x^2)/(8*sqrtxz2) - 
       x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + 
       x^5/(16*poly2*sqrtxz2) - (9*z)/(4*sqrtxz2) - (3*x*z)/sqrtxz2 - 
       (9*x^2*z)/(4*sqrtxz2) + (3*x*z^2)/sqrtxz2)*Log[1 - sqrtxz2 + x] + 
     (-9/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 1/(16*poly2*sqrtxz2*x) - 
       (7*x)/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) - (9*x^2)/(8*sqrtxz2) + 
       x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - 
       x^5/(16*poly2*sqrtxz2) + (9*z)/(4*sqrtxz2) + (3*x*z)/sqrtxz2 + 
       (9*x^2*z)/(4*sqrtxz2) - (3*x*z^2)/sqrtxz2)*Log[1 + sqrtxz2 + x] + 
     (-1/2 - 1/(2*x^2) + 1/(2*x) + x/2 + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + z + z/x^2 - z/x - x*z - z/(1 + x) - 
       z/(x^2*(1 + x)) - (2*z^2)/x^2 + 2*x*z^2 + (2*z^2)/(1 + x) + 
       (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*Log[1 + x/z] + 
     (1 + (1 - x)^(-1) - x - 2*z - (2*z)/(1 - x) + 2*x*z + 
       (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 - z] + 
     (-1/2 - 2/(1 - x) + 1/(2*x^2) - 1/(2*x) + x/2 - 1/(2*(1 + x)) - 
       1/(2*x^2*(1 + x)) + z + (2*z)/(1 - x) - z/x^2 + z/x - x*z + 
       z/(1 + x) + z/(x^2*(1 + x)) - (4*z^2)/(1 - x) + (2*z^2)/x^2 + 
       2*x*z^2 - (2*z^2)/(1 + x) - (2*z^2)/(x^2*(1 + x)) - 
       (2*z^2)/(x*(1 + x)))*Log[z] + (3/(2*(1 - x)) - x - 2*z + 
       z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 + z] + 
     (-1/2 + (1 - x)^(-1) - x/2 - z + (2*z)/(1 - x) - x*z + 
       (2*z^2)/(1 - x) - 2*x*z^2)*Log[x + z] + 
     (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - z/x - 
       z/(1 + x) - z/(x^2*(1 + x)) - (2*z^2)/(1 - x) - (2*z^2)/x^2 + 
       4*x*z^2 + (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   Log[z]*(-17/8 + 1/(8*poly2) + 3/(2*(1 - x)) - 
     (3*sqrtxz1)/(2*(1 - x)) - 1/(8*x) + 1/(8*poly2*x) + x/8 + 
     sqrtxz1*x - (7*x^2)/8 - x^3/(8*poly2) - x^4/(8*poly2) + 
     x/(2*(x - z)) - x^2/(x - z) + x^3/(x - z) + z/4 + 
     (3*z)/(2*(1 - x)) - (5*x*z)/4 + (-1/2*1/(1 - x) + x + z/(1 - x) - 
       2*x*z)*Log[1 - z] + (-1 + 2/(1 - x) - x - 2*z + (4*z)/(1 - x) - 
       2*x*z + (4*z^2)/(1 - x) - 4*x*z^2)*Log[1 + sqrtxz1 + z] + 
     (1/2 - (1 - x)^(-1) + x/2 + z - (2*z)/(1 - x) + x*z - 
       (2*z^2)/(1 - x) + 2*x*z^2)*Log[x + z] + 
     (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 1/(2*(1 + x)) + 
       1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - z/x - 
       z/(1 + x) - z/(x^2*(1 + x)) - (2*z^2)/(1 - x) - (2*z^2)/x^2 + 
       4*x*z^2 + (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + 
       (2*z^2)/(x*(1 + x)))*Log[1 + x*z]) + 
   (9/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 1/(16*poly2*sqrtxz2*x) + 
     (7*x)/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) + (9*x^2)/(8*sqrtxz2) - 
     x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + x^5/(16*poly2*sqrtxz2) - 
     (9*z)/(4*sqrtxz2) - (3*x*z)/sqrtxz2 - (9*x^2*z)/(4*sqrtxz2) + 
     (3*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) - sqrtxz2/(2*x)] + 
   (-9/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 1/(16*poly2*sqrtxz2*x) - 
     (7*x)/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) - (9*x^2)/(8*sqrtxz2) + 
     x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - x^5/(16*poly2*sqrtxz2) + 
     (9*z)/(4*sqrtxz2) + (3*x*z)/sqrtxz2 + (9*x^2*z)/(4*sqrtxz2) - 
     (3*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - 1/(2*x) + sqrtxz2/(2*x)] + 
   (-9/(8*sqrtxz2) + 1/(16*sqrtxz2*x) - 1/(16*poly2*sqrtxz2*x) - 
     (7*x)/(8*sqrtxz2) + x/(16*poly2*sqrtxz2) - (9*x^2)/(8*sqrtxz2) + 
     x^3/(16*sqrtxz2) + x^3/(16*poly2*sqrtxz2) - x^5/(16*poly2*sqrtxz2) + 
     (9*z)/(4*sqrtxz2) + (3*x*z)/sqrtxz2 + (9*x^2*z)/(4*sqrtxz2) - 
     (3*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 - sqrtxz2/2 - x/2] + 
   (9/(8*sqrtxz2) - 1/(16*sqrtxz2*x) + 1/(16*poly2*sqrtxz2*x) + 
     (7*x)/(8*sqrtxz2) - x/(16*poly2*sqrtxz2) + (9*x^2)/(8*sqrtxz2) - 
     x^3/(16*sqrtxz2) - x^3/(16*poly2*sqrtxz2) + x^5/(16*poly2*sqrtxz2) - 
     (9*z)/(4*sqrtxz2) - (3*x*z)/sqrtxz2 - (9*x^2*z)/(4*sqrtxz2) + 
     (3*x*z^2)/sqrtxz2)*PolyLog[2, 1/2 + sqrtxz2/2 - x/2] + 
   (2 + x^(-2) - x^(-1) + 2*x + (1 + x)^(-1) - 1/(x^2*(1 + x)) - 4*z - 
     (2*z)/x^2 + (2*z)/x - 4*x*z - (2*z)/(1 + x) + (2*z)/(x^2*(1 + x)) + 
     (4*z^2)/x^2 - (4*z^2)/(x^2*(1 + x)) - (4*z^2)/(x*(1 + x)))*
    PolyLog[2, -x] + (-3/(2*(1 - x)) - x^(-2) + x^(-1) + x - 
     (1 + x)^(-1) + 1/(x^2*(1 + x)) + (3*z)/(1 - x) + (2*z)/x^2 - 
     (2*z)/x - 2*x*z + (2*z)/(1 + x) - (2*z)/(x^2*(1 + x)) - 
     (4*z^2)/(1 - x) - (4*z^2)/x^2 + 4*x*z^2 + (4*z^2)/(x^2*(1 + x)) + 
     (4*z^2)/(x*(1 + x)))*PolyLog[2, x] + 
   (1 - 1/(2*(1 - x)) - (3*z)/(1 - x) + 2*x*z)*
    PolyLog[2, 1/2 - 1/(2*z) - sqrtxz1/(2*z)] + 
   (-1 + 1/(2*(1 - x)) + (3*z)/(1 - x) - 2*x*z)*
    PolyLog[2, 1/2 + 1/(2*z) - sqrtxz1/(2*z)] + 
   (1/(2*(1 - x)) - x - z/(1 - x) + 2*x*z)*PolyLog[2, 1 - x/z] + 
   (3/(2*(1 - x)) - x - 2*z + z/(1 - x) + (4*z^2)/(1 - x) - 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 - z/2] + 
   (-3/(2*(1 - x)) + x + 2*z - z/(1 - x) - (4*z^2)/(1 - x) + 4*x*z^2)*
    PolyLog[2, 1/2 - sqrtxz1/2 + z/2] + 
   (-1 + (1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + 1/(2*(1 + x)) + 
     1/(2*x^2*(1 + x)) + (2*z)/(1 - x) + z/x^2 - z/x - 2*x*z - 
     z/(1 + x) - z/(x^2*(1 + x)) + (2*z^2)/(1 - x) - (2*z^2)/x^2 + 
     (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + (2*z^2)/(x*(1 + x)))*
    PolyLog[2, -(x/z)] + (-1/2*1/(1 - x) + x + z/(1 - x) - 2*x*z)*
    PolyLog[2, z] + (-(1 - x)^(-1) - 1/(2*x^2) + 1/(2*x) + x + 
     1/(2*(1 + x)) + 1/(2*x^2*(1 + x)) + 2*z - (2*z)/(1 - x) + z/x^2 - 
     z/x - z/(1 + x) - z/(x^2*(1 + x)) - (2*z^2)/(1 - x) - (2*z^2)/x^2 + 
     4*x*z^2 + (2*z^2)/(1 + x) + (2*z^2)/(x^2*(1 + x)) + 
     (2*z^2)/(x*(1 + x)))*PolyLog[2, -(x*z)])/NC;


